Pulsed control of an entanglement-breaking index: thermal valleys, a certified valve, and its open-close asymmetry

The entanglement-breaking index of a channel is the number of self-compositions after which all entanglement with a reference system is destroyed. In a thermal qubit collision loop whose round is affine in the bath polarisation p, some circuits have thermal valleys: on an interior window of p the index falls below its infinite-temperature value. Rounds at different p compose exactly, so every schedule of polarisations defines a composite channel whose entanglement-breaking status can be certified in ball arithmetic. A gated search of 33 million random circuits finds no valley with contrast above about 3e-3, with an interior maximum near index 90, and yields six certified targets. At the reference target, held inside its window for 88 rounds, a centred excursion to p = 0.05 restores entanglement at exactly eight rounds: every shorter centred pulse certifiably fails, and so do the same eight rounds at the start. A 53-round pulse certifiably beats the static protocol, a depth-three valley is walked down its staircase by pulse duration, and a 1.2 per cent coherent tilt of the ancilla opens the switch at fixed population. Closing the switch costs 21 to 35 rounds. The asymmetry is not one of local rates, which agree to within about two per cent at matched circuit positions (certified). It is one of distance and response: closing must remove an entanglement margin 2.2 times larger, and while hot rounds added to a window hold act almost independently, window rounds added to a hot hold act collectively. Near the crossing, the lever of the log-margin is that of a linear approach to the entanglement-breaking boundary, with no free parameter. At the reference target, depolarising noise of about $4\nu/n$ per round kills a signature of size $\nu$ read after $n$ rounds: 1.3e-4 for the static signal, 6.5e-6 for the eight-round switch.

==> anc/README.md <==
# Ancillary files

Paper: Pulsed control of an entanglement-breaking index: thermal valleys, a certified
valve, and its open-close asymmetry (E. Kopel, 2026).

Requirements: Python 3.9 or later, numpy, python-flint (tested with 0.9.0); matplotlib
for the figures. Every check script exits with a non-zero status if any check fails.

## New in this paper

| file | what it does |
|---|---|
| `valve_asymmetry_checks.py` | Certifies the contrast of QC1 two-sidedly; the minimal centred pulse at QR1 against every shorter pulse (k = 0..8), the k = 8 trajectory round by round and the early 8-round pulse; the end margins, the levers and direct levers of Sec. 5 and the final-round levers; the noise comparison of Sec. 7 (static protocol dead, 53-round pulse alive at eta = 1.4e-4); and the margins at the window-edge brackets of QR1. Rejects planted false claims. Recomputes the float64 quantities of Secs. 5 and 7 (response curves, crossing rounds, placement, the linear-approach law, the effective lever law, the budget-law ratios, the noise thresholds and Eq. (16)), the deposited float64 tables (pulse atlas, signal optima, D3 walk, tilt thresholds), the power-law extrapolation of Sec. 3.2, and the 6 GHz temperatures and shot arithmetic of Sec. 9. Run: `python3 valve_asymmetry_checks.py all` (about 25 s). |
| `valve_asymmetry_results.json` | Output of the script above. |
| `make_figures.py` | Draws `fig_response.pdf` and `fig_graze.pdf` from the results file above: `python3 make_figures.py OUTDIR` (default: next to the script). |

## Carried over unchanged from version 2 of arXiv:2609.09350

These files are byte-identical to the ancillary files of that record; their internal
headers and names refer to the earlier papers of the series.

| file | what it does |
|---|---|
| `certified_model.py` | Certified channel model: exact affine pair, Choi primitives. |
| `scan4.py`, `certify_scan4.py` | Gated random-search chassis (hours to rerun) and certification pipeline. `python3 certify_scan4.py valleys_probe120.csv --out /tmp/c120.json` re-issues the two-sided contrast certificates of QR1, TR2, TR3 and QCL (the other two valley lists give the two search anchors); set `--out`, since the default path overwrites the deposited `scan4_certificates.json`. |
| `pulse_engine.py` | Schedule engine and general-ancilla builder; reproduces the minimal-pulse (k = 7, 8, early 8), signal and tilt certificates when run as a script. |
| `paperV_checks.py` | Re-derives from the primitives the target, anchor, window-edge, signal, D3-walk, tilt and noise certificates and the search statistics (seconds). It also checks the measurement-design results of version 2, using the files marked below. |
| `scan4_certificates.json`, `probe60_certificates.json`, `probe120_certificates.json` | Certified winners of the three searches (the targets of Table 2). |
| `valleys_scan4.csv`, `valleys_probe60.csv`, `valleys_probe120.csv` | Complete float64 valley lists (10,628 rows). |
| `tally_scan4.tsv`, `tally_probe60.tsv`, `tally_probe120.tsv` | Draw and floor tallies (33 million draws). |
| `pulse_certificates.json`, `signal_plane_certificates.json`, `signal_plane_f64.json` | Minimal pulse; signal enclosures; float64 signal plane. |
| `register2_certificates.json`, `register2_f64.json` | Window-edge brackets, D3 walk, tilt threshold, noise flags; float64 companions. |
| `tilt_pulse_certificates.json`, `tilt_pulse_f64.json` | Tilt results. |
| `valley_noise_certificates.json` | Noise statements at eta = 1e-4 and 2e-4 (the pair at 1.4e-4 is in `valve_asymmetry_results.json`). |
| `pulse_atlas_qr1_f64.json` | Pulse atlas, mode OPEN. |
| `edge_noise_fix.json` | Bisection of the window edges. |
| `objA_margins_certificates.json`, `noise_certificates.json`, `compile_verify.json` | Measurement-design certificates of version 2, read by `paperV_checks.py`; not used in this paper. |
| `ptable_crossover_30dig.json` | Auxiliary table of p(T) from version 2; not used. |


==> anc/certified_model.py <==
"""
Paper III -- CERTIFIED model in Arb ball arithmetic (python-flint / 256-bit).

Every quantity carries a rigorous enclosure.  No floating-point eigensolver is
used anywhere: the sign of lambda_min[J(Phi^n)^{T_R}] is established by

  * NEGATIVE  -- an explicit witness vector v with  v^dag H v < 0  certified,
                 which proves lambda_min < 0 (hence NPT, hence not EB).
  * NONNEG    -- Sylvester's criterion on all leading principal minors of
                 H + eps*1, or a certified LDL^dag decomposition, proving
                 H >= 0 (hence PPT, hence EB for a qubit channel).

The interaction unitary needs NO matrix exponential.  Because (Z (x) Y)^2 = 1
and Y^2 = 1 and SWAP^2 = 1, every factor is closed form in cos/sin:

    ry(a)  = cos(a/2) 1 - i sin(a/2) Y
    Uw     = cos(k/2) 1 - i sin(k/2) (1 (x) Z (x) Y)
    Uf     = cos(ph) 1 - i sin(ph) SWAP_{ML}

so the whole construction is rational arithmetic on cos/sin of four angles,
which Arb encloses rigorously.
"""
from flint import arb, acb, acb_mat, ctx

ctx.prec = 256

# ---------------------------------------------------------------- constants
PI = arb.pi()
K0  = arb("0.4323098")   * PI
B0  = arb("0.23903823")  * PI
TH0 = arb("0.16345853")  * PI
PH0 = arb("0.20061939")  * PI

ZERO = acb(0)
ONE  = acb(1)
I    = acb(0, 1)


def _m(rows):
    return acb_mat([[acb(x) for x in r] for r in rows])


I2 = _m([[1, 0], [0, 1]])
PX = _m([[0, 1], [1, 0]])
PY = acb_mat([[ZERO, -I], [I, ZERO]])
PZ = _m([[1, 0], [0, -1]])
SIG = [PX, PY, PZ]


def kron(A, B):
    ra, ca = A.nrows(), A.ncols()
    rb, cb = B.nrows(), B.ncols()
    out = acb_mat(ra * rb, ca * cb)
    for i in range(ra):
        for j in range(ca):
            aij = A[i, j]
            for k in range(rb):
                for l in range(cb):
                    out[i * rb + k, j * cb + l] = aij * B[k, l]
    return out


def eye(n):
    M = acb_mat(n, n)
    for i in range(n):
        M[i, i] = ONE
    return M


def dag(A):
    out = acb_mat(A.ncols(), A.nrows())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[j, i] = A[i, j].conjugate()
    return out


def trace(A):
    s = acb(0)
    for i in range(A.nrows()):
        s += A[i, i]
    return s


def scal(c, A):
    out = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            out[i, j] = c * A[i, j]
    return out


# ---------------------------------------------------------------- unitary
def ry(a):
    """cos(a/2) 1 - i sin(a/2) Y   -- exact closed form, no expm."""
    h = a / 2
    return acb_mat([[acb(h.cos()), acb(-h.sin())],
                    [acb(h.sin()),  acb(h.cos())]])


# SWAP of M and L, ordering (M,F,L), M most significant
SW = acb_mat(8, 8)
for _m_ in range(2):
    for _f_ in range(2):
        for _l_ in range(2):
            SW[(_l_ * 2 + _f_) * 2 + _m_, (_m_ * 2 + _f_) * 2 + _l_] = ONE

P0 = _m([[1, 0], [0, 0]])
P1 = _m([[0, 0], [0, 1]])
ZY = kron(I2, kron(PZ, PY))


def U(th=TH0, ph=PH0, k=K0, b=B0):
    UW = kron(P0, kron(ry(PI - 2 * th), I2)) + kron(P1, kron(ry(2 * th), I2))
    hk = k / 2
    Uw = scal(acb(hk.cos()), eye(8)) - scal(I * acb(hk.sin()), ZY)   # (ZY)^2 = 1
    Uf = scal(acb(ph.cos()), eye(8)) - scal(I * acb(ph.sin()), SW)   # SW^2 = 1
    return kron(ry(b), kron(I2, I2)) * Uf * Uw * UW


# ---------------------------------------------------------------- channel
def ptr_FL(R):
    """Trace out F and L (the two least significant qubits), leaving M."""
    out = acb_mat(2, 2)
    for i in range(2):
        for j in range(2):
            s = acb(0)
            for f in range(2):
                for l in range(2):
                    s += R[(i * 2 + f) * 2 + l, (j * 2 + f) * 2 + l]
            out[i, j] = s
    return out


def tau(p, axis=2):
    """Thermal qubit (1 + p S)/2 with S = sigma_axis  (default z)."""
    return scal(acb("0.5"), eye(2) + scal(acb(p), SIG[axis]))


def bloch_pair(pF, pL, axis=2, **kw):
    """Certified Bloch affine parameters (A, c)."""
    u = U(**kw)
    ud = dag(u)
    anc = kron(tau(pF, axis), tau(pL, axis))

    def Phi(rho):
        return ptr_FL(u * kron(rho, anc) * ud)

    half = acb("0.5")
    Ph_half = Phi(scal(half, eye(2)))
    c = [trace(SIG[i] * Ph_half).real for i in range(3)]
    Ph_sig = [Phi(SIG[j]) for j in range(3)]
    A = [[(half * trace(SIG[i] * Ph_sig[j])).real for j in range(3)]
         for i in range(3)]
    return A, c


# ---------------------------------------------------------------- Choi of Phi^n
def _matmul3(A, B):
    return [[sum((A[i][k] * B[k][j] for k in range(3)), arb(0)) for j in range(3)]
            for i in range(3)]


def choi_PT(A, c, n=1):
    """Choi matrix of Phi^n, partial-transposed on the reference.  Hermitian 4x4."""
    An = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    cn = [arb(0)] * 3
    Ak = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    for _ in range(n):
        cn = [cn[i] + sum((Ak[i][j] * c[j] for j in range(3)), arb(0)) for i in range(3)]
        Ak = _matmul3(Ak, A)
    An = Ak

    def Phin(M):
        t = trace(M) / 2
        v = [(trace(SIG[i] * M) / 2) for i in range(3)]
        w = [acb(t) * acb(cn[i]) + sum((acb(An[i][j]) * v[j] for j in range(3)), acb(0))
             for i in range(3)]
        out = scal(t, eye(2))
        for i in range(3):
            out = out + scal(w[i], SIG[i])
        return out

    J = acb_mat(4, 4)
    half = acb("0.5")
    for i in range(2):
        for j in range(2):
            E = acb_mat(2, 2); E[i, j] = ONE
            blk = Phin(E)
            for a in range(2):
                for b in range(2):
                    J[i * 2 + a, j * 2 + b] += half * blk[a, b]
    # partial transpose on the FIRST (reference) subsystem:  swap i <-> j
    H = acb_mat(4, 4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2):
                    H[i * 2 + a, j * 2 + b] = J[j * 2 + a, i * 2 + b]
    return H


# ---------------------------------------------------------------- certification
def certify_negative(H, v):
    """Certify lambda_min(H) < 0 by an explicit witness:  v^dag H v < 0."""
    num = acb(0)
    den = acb(0)
    for i in range(4):
        for j in range(4):
            num += v[i].conjugate() * H[i, j] * v[j]
        den += v[i].conjugate() * v[i]
    q = (num / den).real
    return q.upper() < 0, q


def certify_psd(H):
    """Certify H >= 0 by Sylvester: all leading principal minors strictly > 0."""
    minors = []
    for k in range(1, 5):
        sub = acb_mat(k, k)
        for i in range(k):
            for j in range(k):
                sub[i, j] = H[i, j]
        d = sub.det().real
        minors.append(d)
        if not (d.lower() > 0):
            return False, minors
    return True, minors


==> anc/certify_scan4.py <==
#!/usr/bin/env python3
"""
scan4 -- CERTIFIED contrast enclosures for the winning valleys, in Arb.

WHY.  scan4 is float64 throughout and its output is a set of CONTRAST claims:
for a valley with floor F and sub-floor window W on the 16-point p grid,

    m_in   = max_{p in W} lambda_min[ H_{F-1}(p) ]      (PPT robustness inside)
    neg_lo = -lambda_min[ H_{F-1}(0.05) ]               (NPT signal before dip)
    neg_hi = -lambda_min[ H_{F-1}(1)    ]               (NPT signal after it)
    C      = min(m_in, neg_lo, neg_hi)   (neg_hi dropped when W touches p = 1)

where H_n(p) is the partial-transposed Choi matrix of Phi_p^n.  Unlike scan3,
the claims are REAL NUMBERS, not integers, so each one gets a rigorous
two-sided enclosure built from one-sided primitives only (no eigensolver):

  UPPER  lambda_min <= u :  certified Rayleigh quotient v^dag H v / v^dag v
         with a float64-proposed vector v; the quotient's certified upper
         bound is a rigorous upper bound on lambda_min for ANY v.
  LOWER  lambda_min >= s :  Sylvester's criterion on H - s*1 (all leading
         principal minors certified strictly positive => H - s*1 > 0).
         s is proposed from the Rayleigh midpoint and backed off geometrically
         until the certificate passes; a pass at any s is rigorous.

Per winner, additionally the scan3-style integer certificates at p = 0:
  V1  H_{F-1}(0) has a certified-negative witness   ->  floor > F-1
  V2  H_{F}(0)   certified PSD                      ->  floor <= F
and the SIGN of lambda_min[H_{F-1}(p_j)] at every one of the 16 grid points
must be certified consistent with the reported window (inside: lower bound
> 0; outside: upper bound < 0).  An enclosure that straddles zero is a FAILED
certificate, never a silent pass.

PARAMETERS ARE INGESTED AS EXACT BINARY64 (arb(float), radius 0): the claim
is about the circuit the scan actually drew.  The p grid is ingested the same
way, as the exact binary64 values of np.linspace(0.05, 1, 16).

ENVIRONMENT GATE: the published SN.3 reference-point enclosures must be
reproduced to 20 significant digits before any certificate is issued.
"""
import argparse, csv, json, os, sys, time
import numpy as np
from flint import arb, acb, acb_mat, ctx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)                                        # shipped ancillary layout
sys.path.insert(0, os.path.join(HERE, "..", "..", "paper3", "cert"))   # dev tree
sys.path.insert(0, os.path.join(HERE, ".."))                    # dev tree
import certified_model as CM                                    # noqa: E402
import scan4 as S4                                              # noqa: E402

P_GRID = S4.P_GRID                       # exact float64 grid of the scan


# ------------------------------------------------------------------ gate
PUB_A = {(0, 0): "0.40830056663876377104", (0, 1): "-0.062865804700904476441",
         (0, 2): "0.31692751264136432693", (1, 0): "0.085995774357801886675",
         (1, 1): "0.55852499726810319929", (2, 0): "-0.38110473607106893484",
         (2, 1): "0.058678478224181249859", (2, 2): "0.59696832325044397077"}
PUB_C = ["0.050021658967955465362", "0.24077693489993731635", "0.053591230356734648996"]


def environment_gate():
    A, c = CM.bloch_pair(arb(1), arb(1))
    ok = True
    for (i, j), want in sorted(PUB_A.items()):
        got = A[i][j].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        ok &= (got == want)
    for i, want in enumerate(PUB_C):
        got = c[i].str(20, radius=True).split(" +/- ")[0].lstrip("[")
        ok &= (got == want)
    ok &= bool(A[1][2].contains(arb(0)))
    if not ok:
        raise AssertionError("ENVIRONMENT GATE FAILED -- refusing to certify anything")
    print("environment gate: 11/11 published reference-point midpoints reproduced "
          "to 20 significant digits")


# ------------------------------------------------------------------ primitives
def witness_f64(A, c, n):
    """Propose lambda_min's eigenvector in float64.  Proposing, not proving."""
    An = np.linalg.matrix_power(A, n)
    cn = np.zeros(3); Ak = np.eye(3)
    for _ in range(n):
        cn = cn + Ak @ c
        Ak = Ak @ A
    w, V = np.linalg.eigh(S4._pt_choi_ref(An, cn))
    return V[:, 0], float(w[0])


def rayleigh_upper(H, v):
    """Certified upper bound on lambda_min: Rayleigh quotient of ANY vector."""
    num, den = acb(0), acb(0)
    vv = [acb(complex(x).real, complex(x).imag) for x in v]
    for i in range(4):
        for j in range(4):
            num += vv[i].conjugate() * H[i, j] * vv[j]
        den += vv[i].conjugate() * vv[i]
    return (num / den).real


def shifted_psd(H, s):
    """Certify H - s*1 > 0 by Sylvester  =>  lambda_min(H) > s."""
    Hs = acb_mat(4, 4)
    for i in range(4):
        for j in range(4):
            Hs[i, j] = H[i, j] - (acb(s) if i == j else acb(0))
    return CM.certify_psd(Hs)[0]


def lmin_enclosure(H, v, lam_f64):
    """Two-sided enclosure of lambda_min(H).  Returns (lo, hi) arb floats or None."""
    q = rayleigh_upper(H, v)
    hi = q.upper()                       # rigorous upper bound
    mid = float(q.mid())
    scale = max(abs(mid), abs(lam_f64), 1e-30)
    for back in (1e-14, 1e-12, 1e-10, 1e-8, 1e-6):
        s = arb(mid) - arb(scale) * arb(back)
        if shifted_psd(H, s):
            return s, hi                 # lambda_min in [s, hi], both rigorous
    return None


# ------------------------------------------------------------------ per-winner
def certify_winner(tag, r):
    th, ph, k, b = (arb(r["theta"]), arb(r["phi"]), arb(r["kappa"]), arb(r["beta_ang"]))
    thf, phf, kf, bf = r["theta"], r["phi"], r["kappa"], r["beta_ang"]
    F = int(r["floor"])
    win_lo, win_hi = r["win_lo"], r["win_hi"]
    uf = S4.U(thf, phf, kf, bf); udf = uf.conj().T

    # ---- V1/V2: the floor itself, at p = 0
    A0, c0 = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=k, b=b)
    A0f, c0f = S4.pair_from_u(uf, udf, 0.0)
    v1, _ = witness_f64(A0f, c0f, F - 1)
    ok1, _ = CM.certify_negative(CM.choi_PT(A0, c0, F - 1), v1)
    ok2, _ = CM.certify_psd(CM.choi_PT(A0, c0, F))
    if not (ok1 and ok2):
        return dict(tag=tag, certified=False, reason="floor certificate failed")

    # ---- lambda_min enclosures at every grid point, n = F-1
    enc, signs_ok = [], True
    for j, p in enumerate(P_GRID):
        p = float(p)
        Aa, ca = CM.bloch_pair(arb(p), arb(p), th=th, ph=ph, k=k, b=b)
        H = CM.choi_PT(Aa, ca, F - 1)
        Af, cf = S4.pair_from_u(uf, udf, p)
        v, lam = witness_f64(Af, cf, F - 1)
        e = lmin_enclosure(H, v, lam)
        if e is None:
            return dict(tag=tag, certified=False, reason=f"no enclosure at p={p:g}")
        lo, hi = e
        inside = (win_lo - 1e-12) <= p <= (win_hi + 1e-12)
        sign_ok = (lo > 0) if inside else (hi < 0)
        signs_ok &= bool(sign_ok)
        enc.append((p, inside, lo, hi, bool(sign_ok)))
    if not signs_ok:
        return dict(tag=tag, certified=False, reason="window sign mismatch",
                    enclosures=[(p, i, str(lo), str(hi), s) for p, i, lo, hi, s in enc])

    # ---- assemble the certified quantities (interval arithmetic on enclosures)
    win = [(lo, hi) for p, i, lo, hi, s in enc if i]
    m_in_lo = max(lo for lo, hi in win); m_in_hi = max(hi for lo, hi in win)
    p0, i0, lo0, hi0, _ = enc[0]
    pl, il, lol, hil, _ = enc[-1]
    neg_lo = (-hi0, -lo0)                              # -lambda at p = 0.05
    has_return = not il                                # window does not touch p = 1
    if has_return:
        neg_hi = (-hil, -lol)
        C_lo = min(m_in_lo, neg_lo[0], neg_hi[0])
        C_hi = min(m_in_hi, neg_lo[1], neg_hi[1])
    else:
        neg_hi = None
        C_lo = min(m_in_lo, neg_lo[0])
        C_hi = min(m_in_hi, neg_lo[1])
    f = lambda x: arb(x).str(8, radius=False) if x is not None else None
    return dict(
        tag=tag, certified=True, eps=r["eps"], floor=F,
        window=[win_lo, win_hi], water=r["water"], has_return=has_return,
        theta=repr(r["theta"]), phi=repr(r["phi"]),
        kappa=repr(r["kappa"]), beta_ang=repr(r["beta_ang"]),
        m_in=[f(m_in_lo), f(m_in_hi)],
        neg_lo=[f(neg_lo[0]), f(neg_lo[1])],
        neg_hi=[f(neg_hi[0]), f(neg_hi[1])] if neg_hi else None,
        contrast=[f(C_lo), f(C_hi)],
        scan_f64=dict(m_in=r["m_in"], neg_lo=r["neg_lo"],
                      neg_hi=r["neg_hi"], contrast=r["contrast"]),
        enclosures=[dict(p=p, inside=i, lo=str(lo), hi=str(hi)) for p, i, lo, hi, s in enc])


# ------------------------------------------------------------------ main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("csv", help="scan4_valleys.csv (contrast-ranked)")
    ap.add_argument("--prec", type=int, default=256)
    ap.add_argument("--out", default=os.path.join(HERE, "scan4_certificates.json"))
    a = ap.parse_args()
    ctx.prec = a.prec
    print(f"python-flint Arb, working precision {ctx.prec} bits\n")
    environment_gate()

    rows = list(csv.DictReader(open(a.csv)))
    for r in rows:
        for k2 in ("theta", "phi", "kappa", "beta_ang", "eps", "win_lo", "win_hi",
                   "contrast", "m_in", "neg_lo", "neg_hi"):
            r[k2] = float(r[k2])
        r["floor"] = int(r["floor"])
        r["has_return"] = r["has_return"] == "True"
        r["water"] = r["water"] == "True"
    tr = sorted([r for r in rows if r["has_return"]], key=lambda x: -x["contrast"])
    cl = sorted([r for r in rows if not r["has_return"]], key=lambda x: -x["contrast"])
    winners = [("TR1", tr[0]), ("TR2", tr[1]), ("TR3", tr[2]), ("CL1", cl[0])]

    t0, recs, nfail = time.time(), [], 0
    for tag, r in winners:
        rec = certify_winner(tag, r)
        recs.append(rec)
        nfail += not rec["certified"]
        if rec["certified"]:
            print(f"\n{tag}  eps={r['eps']:g} floor={r['floor']} "
                  f"window=[{r['win_lo']:.3f},{r['win_hi']:.3f}] "
                  f"water={r['water']} return={rec['has_return']}")
            print(f"  m_in     in [{rec['m_in'][0]}, {rec['m_in'][1]}]"
                  f"   (scan f64 {r['m_in']:.4e})")
            print(f"  neg_lo   in [{rec['neg_lo'][0]}, {rec['neg_lo'][1]}]"
                  f"   (scan f64 {r['neg_lo']:.4e})")
            if rec["neg_hi"]:
                print(f"  neg_hi   in [{rec['neg_hi'][0]}, {rec['neg_hi'][1]}]"
                      f"   (scan f64 {r['neg_hi']:.4e})")
            print(f"  CONTRAST in [{rec['contrast'][0]}, {rec['contrast'][1]}]"
                  f"   (scan f64 {r['contrast']:.4e})   CERTIFIED")
        else:
            print(f"\n{tag}  FAILED: {rec['reason']}")

    el = time.time() - t0
    print(f"\n{len(winners)-nfail}/{len(winners)} winners fully certified "
          f"in {el:.1f} s at {ctx.prec} bits")
    json.dump(dict(prec=ctx.prec, n_winners=len(winners), n_failed=nfail,
                   seconds=el, grid=[float(p) for p in P_GRID],
                   certificates=recs), open(a.out, "w"), indent=2)
    if nfail:
        print("*** WINNER(S) NOT CERTIFIED -- scan4 contrast must not be quoted ***")
        sys.exit(1)

    # ---------------------------------------------------------------- negative control
    print("\nNEGATIVE CONTROL -- the primitives must REJECT false claims")
    tag, r = winners[0]
    th, ph, k, b = (arb(r["theta"]), arb(r["phi"]), arb(r["kappa"]), arb(r["beta_ang"]))
    F = int(r["floor"])
    uf = S4.U(r["theta"], r["phi"], r["kappa"], r["beta_ang"]); udf = uf.conj().T
    p_in = float(P_GRID[8])                       # inside TR1's window
    Aa, ca = CM.bloch_pair(arb(p_in), arb(p_in), th=th, ph=ph, k=k, b=b)
    H = CM.choi_PT(Aa, ca, F - 1)
    Af, cf = S4.pair_from_u(uf, udf, p_in)
    v, lam = witness_f64(Af, cf, F - 1)
    # (i) claim lambda_min above its certified Rayleigh upper bound
    q = rayleigh_upper(H, v)
    s_bad = arb(float(q.mid())) + arb(abs(float(q.mid()))) * arb(1e-3)
    bad1 = shifted_psd(H, s_bad)
    print(f"  claim lambda_min > upper bound (s = mid*1.001): "
          f"{'ACCEPTED -- SUITE IS BROKEN' if bad1 else 'REJECTED'}")
    # (ii) claim the in-window point is NPT (witness-negative), but it is PPT
    bad2, _ = CM.certify_negative(H, v)
    print(f"  claim in-window point NPT at n=F-1 (it is certified PPT): "
          f"{'ACCEPTED -- SUITE IS BROKEN' if bad2 else 'REJECTED'}")
    # (iii) claim floor <= F-1 at p=0 (V1 certified the opposite)
    A0, c0 = CM.bloch_pair(arb(0), arb(0), th=th, ph=ph, k=k, b=b)
    bad3, _ = CM.certify_psd(CM.choi_PT(A0, c0, F - 1))
    print(f"  claim floor <= {F-1} (H_(F-1)(0) PSD; V1 says otherwise): "
          f"{'ACCEPTED -- SUITE IS BROKEN' if bad3 else 'REJECTED'}")
    if bad1 or bad2 or bad3:
        print("*** NEGATIVE CONTROL FAILED -- the certificates above mean nothing ***")
        sys.exit(1)
    print("  all three false claims rejected; the primitives discriminate.")
    print("\nEvery quoted contrast is now a certified two-sided enclosure built from")
    print("one-sided primitives only (Rayleigh upper bound + shifted Sylvester lower")
    print("bound).  No eigensolver was used in any certificate.")


if __name__ == "__main__":
    main()


==> anc/compile_verify.json <==
{
 "g0.55": {
  "UW_cx": 0.19039123400000005,
  "Uw_cx": 0.47554078,
  "Uf_cx": 0.22068132900000004
 },
 "g0.70": {
  "UW_cx": 0.24231611600000005,
  "Uw_cx": 0.60523372,
  "Uf_cx": 0.280867146
 },
 "g0.85": {
  "UW_cx": 0.29424099800000003,
  "Uw_cx": 0.7349266600000001,
  "Uf_cx": 0.34105296300000004
 },
 "g1.00": {
  "UW_cx": 0.34616588000000004,
  "Uw_cx": 0.8646196,
  "Uf_cx": 0.40123878
 }
}

==> anc/edge_noise_fix.json <==
{
 "left_edge": [
  0.3176151868367544,
  0.31761518683675444
 ],
 "static_lam_crit": 0.00012881717468644634
}

==> anc/make_figures.py <==
#!/usr/bin/env python3
"""Figures of the valve paper (float64 curves; certified points marked).
Writes fig_response.pdf and fig_graze.pdf into the directory given as the first argument,
else into ../tex if that exists (author's tree), else next to this script (arXiv layout)."""
import os, sys, json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import valve_asymmetry_checks as v  # noqa: E402

_TEX = os.path.join(HERE, "..", "tex")
OUT = sys.argv[1] if len(sys.argv) > 1 else (_TEX if os.path.isdir(_TEX) else HERE)
BLUE, ORANGE, INK, MUTED, GRID = "#2a78d6", "#eb6834", "#0b0b0b", "#52514e", "#e4e3df"
RAMP = ["#86b6ef", "#3987e5", "#1c5cab", "#0d366b"]
plt.rcParams.update({"font.size": 9, "axes.edgecolor": MUTED, "axes.labelcolor": INK,
                     "xtick.color": MUTED, "ytick.color": MUTED, "axes.linewidth": 0.6,
                     "font.family": "serif", "mathtext.fontset": "cm", "legend.frameon": False,
                     "pdf.fonttype": 42})

def style(ax):
    ax.grid(True, color=GRID, lw=0.5); ax.set_axisbelow(True)
    for s in ("top", "right"): ax.spines[s].set_visible(False)

# ---------------- Figure 1: response of the end margin to pulse length
curves = {}
for lab, hold, depth, kmax in (("OPEN 0.05", v.HOLD, "0.05", 16), ("OPEN 0.24", v.HOLD, "0.24", 24),
                               ("CLOSE 0.4016", v.HOT, "0.4016", 40), ("CLOSE 0.62", v.HOT, "0.62", 40)):
    curves[lab] = [1e3 * v.ftraj("QR1", k, hold, depth)[-1] for k in range(kmax + 1)]
fig, ax = plt.subplots(figsize=(6.2, 3.1))
style(ax)
ax.axhline(0, color=MUTED, lw=0.8)
spec = {"OPEN 0.05": (BLUE, "-", "open, pulse to $p=0.05$"), "OPEN 0.24": (BLUE, "--", "open, pulse to $p=0.24$"),
        "CLOSE 0.4016": (ORANGE, "-", "close, pulse to $p=0.4016$"), "CLOSE 0.62": (ORANGE, "--", "close, pulse to $p=0.62$")}
for lab, ys in curves.items():
    col, ls, name = spec[lab]
    ks = np.arange(len(ys))
    ax.plot(ks, ys, color=col, ls=ls, lw=1.6, label=name)
    kmin = next(k for k, y in enumerate(ys) if (y < 0 if lab.startswith("OPEN") else y >= 0))
    ax.plot([kmin], [ys[kmin]], "o", ms=5, color=col, mec="white", mew=0.8, zorder=3)
    ax.annotate("%d" % kmin, (kmin, ys[kmin]), textcoords="offset points",
                xytext=(4, -11) if lab.startswith("OPEN") else (-4, 6), ha="left" if lab.startswith("OPEN") else "right",
                fontsize=8, color=INK)
ax.text(0.4, 0.14, "PPT", fontsize=7.5, color=MUTED, ha="left", va="bottom")
ax.text(0.4, -0.14, "NPT", fontsize=7.5, color=MUTED, ha="left", va="top")
ax.set_xlabel("centred pulse length $k$ (rounds)")
ax.set_ylabel(r"$\lambda_{\min}$ after 88 rounds ($\times10^{-3}$)")
ax.set_xlim(0, 41)
ax.legend(loc="upper center", bbox_to_anchor=(0.36, 1.0), fontsize=7.5, ncol=1, handlelength=2.4)
fig.tight_layout()
fig.savefig(os.path.join(OUT, "fig_response.pdf"))
plt.close(fig)

# ---------------- Figure 2: the crossing and the lever near it
fig, (a1, a2) = plt.subplots(1, 2, figsize=(6.4, 2.9))
style(a1); style(a2)
r = np.arange(1, 92)
for col, k in zip(RAMP, (0, 7, 8, 12)):
    lam = v.ftraj("QR1", k, v.HOLD, v.HOT, extra=3)
    sel = (r >= 86) & (r <= 90)
    a1.plot(r[sel], 1e3 * lam[r[sel] - 1], color=col, lw=1.6, marker="o", ms=3.5,
            label=("hold ($k=0$)" if k == 0 else "$k=%d$" % k))
a1.axhline(0, color=MUTED, lw=0.8); a1.axvline(88, color=MUTED, lw=0.6, ls=":")
a1.text(88.06, 3.3, "read-out", fontsize=7.5, color=MUTED, va="top")
a1.set_xlim(86.5, 89.5); a1.set_ylim(-4.5, 3.6); a1.set_xticks([87, 88, 89])
a1.set_xlabel("round $r$"); a1.set_ylabel(r"$\lambda_{\min}(r)$ ($\times10^{-3}$)")
a1.legend(loc="lower right", fontsize=7.5, handlelength=1.8)
a1.set_title("(a) crossing near the read-out", fontsize=8.5, color=INK, loc="left")
lam = v.ftraj("QR1", 12, v.HOLD, v.HOT)
L = np.abs(np.diff(np.log(np.abs(lam))))
rr = np.arange(2, 89)
res = json.load(open(os.path.join(HERE, "valve_asymmetry_results.json")))
law = res["float64"]["lever_law"]; cert = res["certified"]["final_levers_k12"]
rc = float(res["float64"]["crossing"]["12"])
sel = rr >= 40
a2.plot(rr[sel], L[sel], color=BLUE, lw=1.6, label="$|L(r)|$, $k=12$")
xs = np.linspace(40, 88, 400)
a2.plot(xs, np.log(1 + 1 / (rc - xs)), color=INK, lw=1.0, ls="--",
        label="linear approach, $r_{\\mathrm{c}}=%.2f$" % rc)
a2.plot(xs, law["a"] + law["b"] / (law["rstar"] - xs), color=MUTED, lw=1.0, ls=":",
        label="$a+b/(r^{\\ast}-r)$, fitted")
cr = sorted(int(q) for q in cert)
a2.plot(cr, [float(cert[str(q)]) for q in cr], "s", ms=4.5, color=ORANGE, mec="white", mew=0.6,
        label="certified, $r=84$–$88$")
a2.set_yscale("log"); a2.set_xlim(40, 89)
a2.set_xlabel("round $r$"); a2.set_ylabel("lever $|L(r)|$")
a2.legend(loc="upper left", fontsize=7.5, handlelength=1.8)
a2.set_title("(b) the lever diverges at the crossing", fontsize=8.5, color=INK, loc="left")
fig.tight_layout()
fig.savefig(os.path.join(OUT, "fig_graze.pdf"))
plt.close(fig)
print("figures written to", os.path.abspath(OUT))


==> anc/noise_certificates.json <==
{
 "prec": 256,
 "lam": 0.005,
 "seconds": 0.029111862182617188,
 "points": [
  {
   "target": "g0.55_z",
   "k": 8,
   "p": 0.6833333333333333,
   "lam": 0.005,
   "noisy_margin_lo": "0.02467528176",
   "noisy_margin_hi": "0.02467528176",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g0.55_z",
   "k": 9,
   "p": 0.8733333333333333,
   "lam": 0.005,
   "noisy_margin_lo": "0.01468862295",
   "noisy_margin_hi": "0.01468862295",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g0.70_z",
   "k": 5,
   "p": 0.7466666666666667,
   "lam": 0.005,
   "noisy_margin_lo": "0.04614271741",
   "noisy_margin_hi": "0.04614271741",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g0.70_z",
   "k": 6,
   "p": 1.0,
   "lam": 0.005,
   "noisy_margin_lo": "0.02670774335",
   "noisy_margin_hi": "0.02670774335",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g0.85_z",
   "k": 3,
   "p": 0.43000000000000005,
   "lam": 0.005,
   "noisy_margin_lo": "0.1050417967",
   "noisy_margin_hi": "0.1050417967",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g0.85_z",
   "k": 4,
   "p": 1.0,
   "lam": 0.005,
   "noisy_margin_lo": "0.03746543981",
   "noisy_margin_hi": "0.03746543981",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_z",
   "k": 3,
   "p": 1.0,
   "lam": 0.005,
   "noisy_margin_lo": "0.04239657349",
   "noisy_margin_hi": "0.04239657349",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_x",
   "k": 3,
   "p": 0.8733333333333333,
   "lam": 0.005,
   "noisy_margin_lo": "0.09191183392",
   "noisy_margin_hi": "0.09191183392",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_x",
   "k": 4,
   "p": 1.0,
   "lam": 0.005,
   "noisy_margin_lo": "0.05220674851",
   "noisy_margin_hi": "0.05220674851",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "k": 3,
   "p": 0.62,
   "lam": 0.005,
   "noisy_margin_lo": "0.08499437425",
   "noisy_margin_hi": "0.08499437425",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "k": 4,
   "p": 0.7466666666666667,
   "lam": 0.005,
   "noisy_margin_lo": "0.02778090475",
   "noisy_margin_hi": "0.02778090475",
   "noisy_step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "k": 5,
   "p": 0.8733333333333333,
   "lam": 0.005,
   "noisy_margin_lo": "0.02061989008",
   "noisy_margin_hi": "0.02061989008",
   "noisy_step_psd": true,
   "certified": true
  }
 ],
 "step_loss_control": {
  "target": "g0.55_z",
  "k": 9,
  "lam": 0.02,
  "noisy_index_le_8_psd": true
 }
}

==> anc/objA_margins_certificates.json <==
{
 "prec": 256,
 "seconds": 0.027962446212768555,
 "points": [
  {
   "target": "g0.55_z",
   "g": 0.55,
   "axis": "z",
   "index": 8,
   "p": 0.6833333333333333,
   "margin_lo": "0.03421984421",
   "margin_hi": "0.03421984421",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g0.55_z",
   "g": 0.55,
   "axis": "z",
   "index": 9,
   "p": 0.8733333333333333,
   "margin_lo": "0.02462529427",
   "margin_hi": "0.02462529427",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g0.70_z",
   "g": 0.7,
   "axis": "z",
   "index": 5,
   "p": 0.7466666666666667,
   "margin_lo": "0.05193811307",
   "margin_hi": "0.05193811307",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g0.70_z",
   "g": 0.7,
   "axis": "z",
   "index": 6,
   "p": 1.0,
   "margin_lo": "0.03279514934",
   "margin_hi": "0.03279514934",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g0.85_z",
   "g": 0.85,
   "axis": "z",
   "index": 3,
   "p": 0.43000000000000005,
   "margin_lo": "0.1086121838",
   "margin_hi": "0.1086121838",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g0.85_z",
   "g": 0.85,
   "axis": "z",
   "index": 4,
   "p": 1.0,
   "margin_lo": "0.04144082528",
   "margin_hi": "0.04144082528",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_z",
   "g": 1.0,
   "axis": "z",
   "index": 3,
   "p": 1.0,
   "margin_lo": "0.04519498913",
   "margin_hi": "0.04519498913",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_x",
   "g": 1.0,
   "axis": "x",
   "index": 3,
   "p": 0.8733333333333333,
   "margin_lo": "0.09525432714",
   "margin_hi": "0.09525432714",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_x",
   "g": 1.0,
   "axis": "x",
   "index": 4,
   "p": 1.0,
   "margin_lo": "0.05627471908",
   "margin_hi": "0.05627471908",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "g": 1.0,
   "axis": "y",
   "index": 3,
   "p": 0.62,
   "margin_lo": "0.08827797150",
   "margin_hi": "0.08827797150",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "g": 1.0,
   "axis": "y",
   "index": 4,
   "p": 0.7466666666666667,
   "margin_lo": "0.03152037877",
   "margin_hi": "0.03152037877",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y",
   "g": 1.0,
   "axis": "y",
   "index": 5,
   "p": 0.8733333333333333,
   "margin_lo": "0.02486727012",
   "margin_hi": "0.02486727012",
   "step_psd": true,
   "certified": true
  },
  {
   "target": "g1.00_y_obstruction",
   "index": 14,
   "p": 1.0,
   "axis": "y",
   "margin_lo": "0.0003631921474",
   "margin_hi": "0.0003631921474",
   "certified": true
  }
 ]
}

==> anc/paperV_checks.py <==
#!/usr/bin/env python3
"""
Independent re-derivation of the numbers quoted in the manuscript
"Certified targets for measuring and controlling an entanglement-breaking index
on programmable hardware" (arXiv:2609.09350), using only the ball-arithmetic
primitives shipped in the ancillary file pulse_engine.py (python-flint, 256 bits)
and the reference tuple of certified_model.py.  Nothing here is copied from the
certificate JSONs: every enclosure is recomputed and then compared with them.

Certified (ball arithmetic; compared with the ancillary certificate JSONs):
  R1   the reference tuple at p = 1: index 3, 4, 14 for z, x, y ancillas;
  A0   the reference valley of the search gate (floor 3, window [0.177, 0.493]):
       floor, window sign pattern and a two-sided contrast enclosure;
  T1   the 12 staircase decision points and the y-chain obstruction
       (objA_margins_certificates.json): margin enclosures and the step-PSD
       certificate at the next round;
  N1   the 12 noisy margins at lambda = 5e-3 and the step loss at lambda = 0.02
       (noise_certificates.json);
  V1   floors, windows and contrasts of QR1, its two runners-up, QCL and QC1
       (probe120_certificates.json), with a two-sided enclosure of the QR1
       contrast; the anchor contrasts (probe60, scan4);
  D1   the D3 floor, its index at p* and the three walk steps
       (probe120 depth3_certificate, register2_certificates.json);
  E1   the true-window brackets of QR1 (register2_certificates.json);
  G1   the signal-landscape enclosures, including the pulse-beats-hold margin
       (signal_plane_certificates.json);
  T2   the coherent-tilt enclosures, the two-round switch and the
       tilt-beats-thermal margin (tilt_pulse_certificates.json);
  F1   the valley noise certificates (valley_noise_certificates.json).
Float64, exploratory (reported, and compared with the text where the text
quotes them):
  S1   the staircases n_EB(p) on the 16-point grid for the selected couplings;
  L1   the critical noise strengths of the weakest step and of the flagship
       plateaus, and the doubled-noise Richardson residuals at lambda = 5e-3.
  W1   the search statistics (valley counts, depths, the wall table, the draw
       tallies) from the deposited valley lists valleys_*.csv and tally_*.tsv;
  K1   the canonical coordinates behind the gate counts (compile_verify.json).
Arithmetic (shot counts, circuit fidelities, qubit counts, bath temperatures):
  C1   recomputed from the stated formulas.
The pulse, signal-landscape and tilt sign certificates are also reproduced by
the shipped pulse_engine.py itself (run it separately; it exits non-zero on
failure).

Run from the anc/ directory of the arXiv source, or pass its path:
    python3 paperV_checks.py [path/to/anc]
Requirements: numpy, python-flint (tested with 0.9.0).  Runtime under a minute.
Exit status is non-zero if any check fails.
"""
import os, sys, json, time
import numpy as np

ANC = sys.argv[1] if len(sys.argv) > 1 else os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, ANC)
from flint import arb, acb, ctx                                   # noqa: E402
import pulse_engine as E                                          # noqa: E402

ctx.prec = 256
PI = arb.pi()
# reference tuple of the coupling family (certified_model.py)
TH0, PH0, K0, B0 = arb("0.16345853") * PI, arb("0.20061939") * PI, arb("0.4323098") * PI, arb("0.23903823") * PI
AXIS = {"x": 0, "y": 1, "z": 2}
GRID = [arb(x) for x in np.linspace(0.05, 1.0, 16)]
fails = []


def J(name):
    return json.load(open(os.path.join(ANC, name)))


def check(name, ok, detail=""):
    print("%-58s %s %s" % (name, "PASS" if ok else "FAIL", detail))
    if not ok:
        fails.append(name)


def family(g):
    g = arb(str(g))
    return E.U(PI / 4 + g * (TH0 - PI / 4), g * PH0, g * K0, B0)


def pair(u, p, axis=2, lam=None):
    A, c = E.bloch_pair_general(u, E.tau(arb(str(p)) if not isinstance(p, arb) else p, axis))
    if lam is not None:
        s = arb(1) - arb(str(lam))
        A = [[s * A[i][j] for j in range(3)] for i in range(3)]
        c = [s * ci for ci in c]
    return A, c


def power(pr, n):
    return E.compose([pr] * n)


def lmin_f64(A, c):
    v = E.witness_from(A, c)
    H = E.choi_PT_pair(A, c)
    npt, q = E.certify_negative(H, v)
    return float(q.mid()), H, v


def enclose_lmin(A, c, rel=1e-9):
    """Two-sided enclosure of lambda_min: Rayleigh upper bound with the float64
    eigenvector, Sylvester on H - s*1 for the lower bound, s backed off from the
    float64 value until the shifted certificate passes."""
    H = E.choi_PT_pair(A, c)
    v = E.witness_from(A, c)
    _, q = E.certify_negative(H, v)
    upper = q.upper()
    lam_f = float(q.mid())
    s = lam_f - abs(lam_f) * rel - 1e-15
    for _ in range(40):
        Hs = E.acb_mat(4, 4)
        for i in range(4):
            for j in range(4):
                Hs[i, j] = H[i, j] - (acb(arb(s)) if i == j else acb(0))
        ok, _m = E.certify_psd(Hs)
        if ok:
            return arb(s).lower(), upper
        s -= abs(lam_f) * rel * 10 + 1e-14
        rel *= 2
    return None, upper


def sign(A, c):
    H = E.choi_PT_pair(A, c)
    npt, q = E.certify_negative(H, E.witness_from(A, c))
    if npt:
        return "NPT"
    ppt, _ = E.certify_psd(H)
    return "PPT" if ppt else "INDET"


t0 = time.time()


def index_certified(u, p, axis=2, nmax=200):
    """Certified index: smallest n with Phi^n PPT, checking NPT at n-1 (sign certificates)."""
    pr = pair(u, p, axis)
    prev = None
    for n in range(1, nmax + 1):
        A, c = power(pr, n)
        s = sign(A, c)
        if s == "PPT":
            return n if (n == 1 or prev == "NPT") else None
        prev = s
    return None


# ------------------------------------------------------------------ R1 reference tuple
u1 = family(1.0)
for axis, want in (("z", 3), ("x", 4), ("y", 14)):
    got = index_certified(u1, "1", AXIS[axis])
    check("R1 reference tuple, p=1, %s ancillas: certified index %d" % (axis, want), got == want, "got %s" % got)

# ------------------------------------------------------------------ A0 reference valley of the search gate
STAR = ("1.4289287659880316", "0.17985349979247828", "1.5582406746647626", "0.4852341473166438")
ustar = E.U(*[arb(x) for x in STAR])
A, c = power(pair(ustar, "0"), 2); sA = sign(A, c)
A, c = power(pair(ustar, "0"), 3); sB = sign(A, c)
check("A0 reference valley: floor 3 at p=0", sA == "NPT" and sB == "PPT")
star_signs, star_m_in = True, -1.0
for p in GRID:
    pf = float(p.mid())
    A, c = power(pair(ustar, p), 2)
    sg = sign(A, c)
    inside = 0.176 <= pf <= 0.494
    star_signs &= (sg == "PPT") if inside else (sg == "NPT")
    if inside:
        star_m_in = max(star_m_in, lmin_f64(A, c)[0])
check("A0 reference valley: window [0.177, 0.493] sign pattern", star_signs)
lo, hi = enclose_lmin(*power(pair(ustar, GRID[0]), 2))
nu_lo, nu_hi = -float(hi), -float(lo)
lo1, hi1 = enclose_lmin(*power(pair(ustar, GRID[-1]), 2))
nu1_lo, nu1_hi = -float(hi1), -float(lo1)
star_C_lo = min(star_m_in, nu_lo, nu1_lo)
check("A0 reference valley: contrast 2.9328e-5 (binding term nu_0.05)", abs(nu_hi - 2.9328e-5) < 5e-10 and nu_lo < star_m_in and nu_lo < nu1_lo,
      "nu_0.05 in [%.7e, %.7e]; m_in %.4e; nu_1 %.4e" % (nu_lo, nu_hi, star_m_in, nu1_lo))

# ------------------------------------------------------------------ T1 staircase
obj = J("objA_margins_certificates.json")["points"]
def parse_target(name):
    parts = name.split("_")
    return float(parts[0][1:]), parts[1]


for pt in obj:
    g, axis = parse_target(pt["target"])
    u = family(g)
    pr = pair(u, pt["p"], AXIS[axis])
    k = pt["index"]
    A, c = power(pr, k - 1)
    lo, hi = enclose_lmin(A, c)
    N_lo, N_hi = -float(hi), (-float(lo) if lo is not None else None)
    want = float(pt["margin_lo"])
    ok = N_hi is not None and N_lo - 1e-10 <= want <= N_hi + 1e-10 and (N_hi - N_lo) < 1e-8
    check("T1 %-20s k=%2d p=%.4f margin" % (pt["target"], k, pt["p"]), ok, "[%.11f, %.11f] cert %.11f" % (N_lo, N_hi if N_hi else float("nan"), want))
    if pt.get("step_psd") is not None:
        Ak, ck = power(pr, k)
        check("T1 %-20s k=%2d step PSD" % (pt["target"], k), sign(Ak, ck) == "PPT")

# ------------------------------------------------------------------ N1 noise
nz = J("noise_certificates.json")
for pt in nz["points"]:
    g, axis = parse_target(pt["target"])
    u = family(g)
    pr = pair(u, pt["p"], AXIS[axis], lam=pt["lam"])
    A, c = power(pr, pt["k"] - 1)
    lo, hi = enclose_lmin(A, c)
    N_lo, N_hi = -float(hi), (-float(lo) if lo is not None else None)
    want = float(pt["noisy_margin_lo"])
    ok = N_hi is not None and N_lo - 1e-10 <= want <= N_hi + 1e-10 and (N_hi - N_lo) < 1e-8
    check("N1 %-8s k=%2d p=%.4f lam=%.3f noisy margin" % (pt["target"], pt["k"], pt["p"], pt["lam"]), ok, "[%.11f, %.11f] cert %.11f" % (N_lo, N_hi if N_hi else float("nan"), want))
    if pt.get("noisy_step_psd") is not None or True:
        Ak, ck = power(pr, pt["k"])
        check("N1 %-8s k=%2d noisy step PSD" % (pt["target"], pt["k"]), sign(Ak, ck) == "PPT")
sl = nz["step_loss_control"]
u = family(0.55); pr = pair(u, 0.8733333333333333, 2, lam=sl["lam"])
A8, c8 = power(pr, 8)
check("N1 step loss: g=0.55 k=9 at lam=0.02, Phi^8 PSD", sign(A8, c8) == "PPT")
margins = [float(p["noisy_margin_lo"]) for p in nz["points"]]
check("N1 noisy margins span 0.0147 to 0.105", round(min(margins), 4) == 0.0147 and round(max(margins), 3) == 0.105, "%.4f .. %.3f" % (min(margins), max(margins)))

# ------------------------------------------------------------------ V1 valleys
p120 = J("probe120_certificates.json")
targets = {c["tag"]: c for c in p120["certificates"]}
targets["QC1"] = p120["cpc_optimum_certificate"]


def valley_numbers(cert, two_sided=False):
    u = E.U(arb(cert["theta"]), arb(cert["phi"]), arb(cert["kappa"]), arb(cert["beta_ang"]))
    F = cert["floor"]
    # floor at p = 0
    pr0 = pair(u, "0")
    A, c = power(pr0, F - 1); s1 = sign(A, c)
    A, c = power(pr0, F); s2 = sign(A, c)
    out = {"floor_ok": (s1 == "NPT" and s2 == "PPT")}
    # window sign pattern and contrast at n = F - 1
    lo_w, hi_w = cert["window"]
    m_in, signs_ok = -1.0, True
    lam = {}
    for p in GRID:
        pf = float(p.mid())
        A, c = power(pair(u, p), F - 1)
        lm, H, v = lmin_f64(A, c)
        lam[round(pf, 4)] = lm
        inside = (lo_w - 1e-9) <= pf <= (hi_w + 1e-9)
        sg = sign(A, c)
        signs_ok &= (sg == "PPT") if inside else (sg == "NPT")
        if inside:
            m_in = max(m_in, lm)
    nu005 = -lam[0.05]
    nu1 = -lam[1.0]
    C = min(m_in, nu005) if hi_w >= 1.0 - 1e-9 else min(m_in, nu005, nu1)
    out.update(signs_ok=signs_ok, m_in=m_in, nu005=nu005, nu1=nu1, C=C)
    if two_sided:
        # enclose nu_0.05 (the binding term of QR1) two-sidedly
        A, c = power(pair(u, GRID[0]), F - 1)
        lo, hi = enclose_lmin(A, c)
        out["nu005_encl"] = (-float(hi), -float(lo))
    return out


for tag, want in (("TR1", ("QR1", 89)), ("TR2", ("runner-up 1", 86)), ("TR3", ("runner-up 2", 89)), ("CL1", ("QCL", 74)), ("QC1", ("QC1", 81))):
    cert = targets[tag]
    r = valley_numbers(cert, two_sided=(tag == "TR1"))
    check("V1 %-12s floor %d certified at p=0" % (want[0], cert["floor"]), r["floor_ok"] and cert["floor"] == want[1])
    check("V1 %-12s window sign pattern on the 16-point grid" % want[0], r["signs_ok"], str(cert["window"]))
    cC = float(cert["contrast"][0])
    check("V1 %-12s contrast" % want[0], abs(r["C"] - cC) < 2e-10, "%.10f cert %.10f" % (r["C"], cC))
    if cert.get("m_in"):
        check("V1 %-12s m_in" % want[0], abs(r["m_in"] - float(cert["m_in"][0])) < 2e-10, "%.10f" % r["m_in"])
    if cert.get("neg_hi"):
        check("V1 %-12s nu_1" % want[0], abs(r["nu1"] - float(cert["neg_hi"][0])) < 2e-10, "%.10f" % r["nu1"])
    if "nu005_encl" in r:
        lo_, hi_ = r["nu005_encl"]
        check("V1 QR1 contrast two-sided enclosure contains 2.8502660e-3", lo_ - 1e-10 <= 0.0028502660 <= hi_ + 1e-10 and (hi_ - lo_) < 1e-9, "[%.11f, %.11f]" % (lo_, hi_))
for fname, tag, want in (("probe60_certificates.json", "TR1", 0.0011509431), ("scan4_certificates.json", "CL1", 0.00056400771)):
    d = J(fname); cert = [c for c in d["certificates"] if c["tag"] == tag][0]
    r = valley_numbers(cert)
    check("V1 anchor %s %s floor %d contrast" % (fname.split("_")[0], tag, cert["floor"]), r["floor_ok"] and r["signs_ok"] and abs(r["C"] - want) < 2e-10, "%.10f" % r["C"])

# ------------------------------------------------------------------ D1 D3 and the walk
d3 = p120["depth3_certificate"]
u3 = E.U(arb(d3["theta"]), arb(d3["phi"]), arb(d3["kappa"]), arb(d3["beta_ang"]))
A, c = power(pair(u3, "0"), 108); s1 = sign(A, c)
A, c = power(pair(u3, "0"), 109); s2 = sign(A, c)
check("D1 D3 floor 109 at p=0", s1 == "NPT" and s2 == "PPT")
pstar = arb(str(d3["p_star"]))
A, c = power(pair(u3, pstar), 105); s1 = sign(A, c)
A, c = power(pair(u3, pstar), 106); s2 = sign(A, c)
check("D1 D3 index exactly 106 at p* = 0.5567", s1 == "NPT" and s2 == "PPT")
reg2 = J("register2_certificates.json")
hold3 = pair(u3, "0.05"); pst3 = pair(u3, pstar)


def walk_sched(k, n):
    return [pst3] * min(k, n) + [hold3] * max(0, n - k)


for step in reg2["d3_walk_steps"]:
    k, b = step["k"], step["b"]
    A, c = E.compose(walk_sched(k, b)); sb = sign(A, c)
    A, c = E.compose(walk_sched(k, b - 1)); sb1 = sign(A, c)
    A, c = E.compose(walk_sched(k - 1, b)); sk1 = sign(A, c)
    check("D1 D3 walk step k=%d -> b=%d (PPT at b, NPT at b-1, k-1 still NPT at b)" % (k, b), sb == "PPT" and sb1 == "NPT" and sk1 == "NPT")

# ------------------------------------------------------------------ E1 true window of QR1
q = targets["TR1"]
uq = E.U(arb(q["theta"]), arb(q["phi"]), arb(q["kappa"]), arb(q["beta_ang"]))
ed = reg2["edges"]
sL0 = sign(*power(pair(uq, str(ed["left"][0])), 88)); sL1 = sign(*power(pair(uq, str(ed["left"][1])), 88))
sR0 = sign(*power(pair(uq, str(ed["right"][0])), 88)); sR1 = sign(*power(pair(uq, str(ed["right"][1])), 88))
check("E1 QR1 left edge in (0.3175, 0.3177): NPT outside, PPT inside", sL0 == "NPT" and sL1 == "PPT")
check("E1 QR1 right edge in (0.9137, 0.9138): PPT inside, NPT outside", sR0 == "PPT" and sR1 == "NPT")
s035 = sign(*power(pair(uq, "0.35"), 88))
check("E1 QR1 p=0.35 lies inside the window (PPT)", s035 == "PPT")

# ------------------------------------------------------------------ F1 valley noise
sA = sign(*power(pair(uq, "0.05", lam=1e-4), 88))
sD = sign(*power(pair(uq, "0.05", lam=2e-4), 88))
check("F1 static QR1 signature alive at lambda=1e-4, dead at 2e-4", sA == "NPT" and sD == "PPT")
hold_n = pair(uq, "0.4016", lam=1e-4); dep_n = pair(uq, "0.05", lam=1e-4)
a = (88 - 12) // 2
sP = sign(*E.compose([hold_n] * a + [dep_n] * 12 + [hold_n] * (88 - 12 - a)))
check("F1 pulsed k=12 signature dead at lambda=1e-4", sP == "PPT")

# ------------------------------------------------------------------ G1 signal landscape (QR1, hold 0.4016, n = 88)
sp = J("signal_plane_certificates.json")
hold = pair(uq, "0.4016")
NQ = 88


def centred(k, dep):
    a = (NQ - k) // 2
    return [hold] * a + [dep] * k + [hold] * (NQ - k - a)


def enclose_signal(sched):
    A, c = E.compose(sched)
    lo, hi = enclose_lmin(A, c)
    return -float(hi), -float(lo)          # signal = -lambda_min, enclosed


sig = {}
for key, val in sp["enclosures"].items():
    if not key.startswith("d"):
        continue
    d, k = key[1:].split("_k")
    k = int(k)
    dep = pair(uq, d)
    sched = centred(k, dep) if k < NQ else [dep] * NQ
    lo_s, hi_s = enclose_signal(sched)
    sig[key] = (lo_s, hi_s)
    want = float(val[0])
    check("G1 signal depth %-5s k=%2d" % (d, k), lo_s - 1e-10 <= want <= hi_s + 1e-10 and (hi_s - lo_s) < 1e-9, "[%.10f, %.10f] cert %.10f" % (lo_s, hi_s, want))
sep = sig["d0.05_k53"][0] - sig["d0.05_k88"][1]
check("G1 pulse beats hold: k=53 and k=88 enclosures disjoint, separation >= 5.7752661e-4", sep >= 5.7752661e-4 - 1e-10 and abs(sep - float(sp["enclosures"]["pulse_beats_hold_margin"])) < 1e-9, "separation %.10f" % sep)
ratio = sig["d0.05_k53"][0] / sig["d0.05_k88"][1]
check("G1 k=53 signal exceeds the static signal by about 20 per cent", abs(ratio - 1.20) < 0.01, "ratio %.4f" % ratio)
# the k=8 witness quotient quoted in the text
A, c = E.compose(centred(8, pair(uq, "0.05")))
H = E.choi_PT_pair(A, c); npt, q8 = E.certify_negative(H, E.witness_from(A, c))
check("G1 minimal pulse k=8 centred NPT, witness quotient -1.4285084e-4", npt and abs(float(q8.mid()) + 1.4285084e-4) < 1e-10, "%.11f" % float(q8.mid()))

# ------------------------------------------------------------------ T2 coherent tilt (population fixed at r_z = 0.4016)
tp = J("tilt_pulse_certificates.json")


def tilt_pair(rx, ry, rz="0.4016"):
    return E.bloch_pair_general(uq, E.tau_r(arb(str(rx)), arb(str(ry)), arb(rz)))


for label, key, sched in (("sustained r_y=0.05", "sustained r_y=0.05", [tilt_pair(0, "0.05")] * NQ),
                          ("sustained r_y=0.1", "sustained r_y=0.1", [tilt_pair(0, "0.1")] * NQ),
                          ("r_y=0.2 k=26 centred", "optimal r_y=0.2 k=26", centred(26, tilt_pair(0, "0.2")))):
    lo_s, hi_s = enclose_signal(sched)
    want = float(tp[key][0])
    check("T2 %-22s signal" % label, lo_s - 1e-10 <= want <= hi_s + 1e-10 and (hi_s - lo_s) < 1e-9, "[%.10f, %.10f] cert %.10f" % (lo_s, hi_s, want))
    sig[key] = (lo_s, hi_s)
s2 = sign(*E.compose(centred(2, tilt_pair(0, "0.2")))); s1 = sign(*E.compose(centred(1, tilt_pair(0, "0.2"))))
check("T2 r_y=0.2: two centred rounds switch (NPT), one does not (PPT)", s2 == "NPT" and s1 == "PPT")
sc = sign(*E.compose([tilt_pair(0, "0.0119")] * NQ)); so = sign(*E.compose([tilt_pair(0, "0.0121")] * NQ))
check("T2 sustained r_y tilt: closed at 0.0119 (PPT), open at 0.0121 (NPT)", sc == "PPT" and so == "NPT")
tb = sig["sustained r_y=0.1"][0] - sig["d0.05_k53"][1]
check("T2 tilt beats thermal: r_y=0.1 exceeds the k=53 pulse by >= 3.60621e-3", tb >= 3.60621e-3 - 1e-10 and tb >= float(tp["tilt_beats_thermal_margin"]) - 1e-12, "margin %.10f (deposited %s)" % (tb, tp["tilt_beats_thermal_margin"]))
check("T2 ratios: r_y=0.1 / static = 2.5, r_y=0.2 k=26 / static = 3.0", round(sig["sustained r_y=0.1"][0] / sig["d0.05_k88"][1], 1) == 2.5 and round(sig["optimal r_y=0.2 k=26"][0] / sig["d0.05_k88"][1], 1) == 3.0,
      "%.3f, %.3f" % (sig["sustained r_y=0.1"][0] / sig["d0.05_k88"][1], sig["optimal r_y=0.2 k=26"][0] / sig["d0.05_k88"][1]))
# float64 thresholds quoted in the text
r64 = J("register2_f64.json")
check("T2 float64 thresholds: r_x* = 0.329, r_y* = 0.0120 (ratio 27)", round(r64["tilt"]["rx_star"][0], 3) == 0.329 and round(r64["tilt"]["ry_star"][0], 4) == 0.0120 and round(r64["tilt"]["rx_star"][0] / r64["tilt"]["ry_star"][0]) == 27,
      "ratio %.1f" % (r64["tilt"]["rx_star"][0] / r64["tilt"]["ry_star"][0]))
check("T2 population excursion to the true edge / tilt threshold = 7", round((0.4016 - 0.3176) / 0.0120) == 7, "%.2f" % ((0.4016 - 0.3176) / 0.0120))

# ------------------------------------------------------------------ S1 float64 staircases on the grid
def lmin64(Af, cf):
    """float64 lambda_min of the PT Choi matrix of an affine pair (numpy)."""
    X = np.array([[0, 1], [1, 0]], complex); Y = np.array([[0, -1j], [1j, 0]], complex); Z = np.diag([1, -1]).astype(complex)
    S = [X, Y, Z]; I2 = np.eye(2, dtype=complex)
    Jm = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            Em = np.zeros((2, 2), complex); Em[i, j] = 1
            t = np.trace(Em) / 2
            v = np.array([np.trace(S[k] @ Em) / 2 for k in range(3)])
            w = t * cf + Af @ v
            M = t * I2 + w[0] * S[0] + w[1] * S[1] + w[2] * S[2]
            Jm += np.kron(Em, M) / 2
    H = Jm.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)
    return float(np.linalg.eigvalsh(H)[0])


def pair64(u, p, axis=2, lam=0.0):
    A, c = pair(u, p, axis)
    Af = np.array([[float(A[i][j].mid()) for j in range(3)] for i in range(3)]) * (1 - lam)
    cf = np.array([float(ci.mid()) for ci in c]) * (1 - lam)
    return Af, cf


def neg64(Af, cf, n):
    """negativity signal -lambda_min after n rounds (float64), and the index."""
    An, cn = np.eye(3), np.zeros(3)
    for _ in range(n):
        cn = Af @ cn + cf; An = Af @ An
    return -lmin64(An, cn)


def index64(Af, cf, nmax=200):
    An, cn = np.eye(3), np.zeros(3)
    for n in range(1, nmax + 1):
        cn = Af @ cn + cf; An = Af @ An
        if lmin64(An, cn) >= 0:
            return n
    return None


stairs = {}
for g, axis in ((0.85, "z"), (0.70, "z"), (0.55, "z"), (0.40, "z"), (1.00, "z"), (1.00, "x"), (1.00, "y")):
    u = family(g)
    prof = [index64(*pair64(u, float(p.mid()), AXIS[axis])) for p in GRID]
    stairs[(g, axis)] = prof
    print("S1 float64 staircase g=%.2f %s: %s" % (g, axis, prof))
check("S1 staircase ranges: 0.85: 3->4, 0.70: 5->6, 0.55: 8->11, 0.40: 14->21, 1.00 z flat 3, x: 3->4, y: 3->14",
      (min(stairs[(0.85, "z")]), max(stairs[(0.85, "z")])) == (3, 4) and (min(stairs[(0.70, "z")]), max(stairs[(0.70, "z")])) == (5, 6)
      and (min(stairs[(0.55, "z")]), max(stairs[(0.55, "z")])) == (8, 11) and (min(stairs[(0.40, "z")]), max(stairs[(0.40, "z")])) == (14, 21)
      and set(stairs[(1.0, "z")]) == {3} and (min(stairs[(1.0, "x")]), max(stairs[(1.0, "x")])) == (3, 4) and (min(stairs[(1.0, "y")]), max(stairs[(1.0, "y")])) == (3, 14))
u55 = family(0.55)
m10 = neg64(*pair64(u55, float(GRID[14].mid())), 9)     # index 10 plateau at p = 0.9367
m11 = neg64(*pair64(u55, 1.0), 10)                       # index 11 at p = 1
check("S1 g=0.55 stretch points: float64 margins 0.0106 (index 10, p=0.937) and 0.0058 (index 11, p=1)", round(m10, 4) == 0.0106 and round(m11, 4) == 0.0058
      and index64(*pair64(u55, float(GRID[14].mid()))) == 10 and index64(*pair64(u55, 1.0)) == 11, "%.5f %.5f" % (m10, m11))
check("S1 staircases are monotone non-decreasing in p", all(all(a <= b for a, b in zip(v, v[1:])) for v in stairs.values()))

# ------------------------------------------------------------------ L1 float64 noise thresholds and Richardson residuals
def lam_crit(g, axis, p, k):
    """largest lambda (bisection) at which the float64 index at p is still >= k."""
    u = family(g)
    lo_, hi_ = 0.0, 0.5
    for _ in range(40):
        mid = 0.5 * (lo_ + hi_)
        if index64(*pair64(u, p, AXIS[axis], mid)) >= k:
            lo_ = mid
        else:
            hi_ = mid
    return lo_


lc_weak = lam_crit(0.55, "z", 0.8733333333333333, 9)
lc_f1 = lam_crit(0.85, "z", 0.43000000000000005, 3)
lc_f2 = lam_crit(0.85, "z", 1.0, 4)
check("L1 weakest step (g=0.55, k=9) dies at lambda_crit = 0.0127", round(lc_weak, 4) == 0.0127, "%.5f" % lc_weak)
check("L1 flagship plateaus (g=0.85) hold to lambda_crit = 0.165 (k=3) and 0.055 (k=4)", round(lc_f1, 3) == 0.165 and round(lc_f2, 3) == 0.055, "%.4f, %.4f" % (lc_f1, lc_f2))
res = []
for pt in obj:
    if "obstruction" in pt["target"]:
        continue
    g, axis = parse_target(pt["target"]); u = family(g); k = pt["index"]
    n0 = neg64(*pair64(u, pt["p"], AXIS[axis], 0.0), k - 1)
    n1 = neg64(*pair64(u, pt["p"], AXIS[axis], 0.005), k - 1)
    n2 = neg64(*pair64(u, pt["p"], AXIS[axis], 0.010), k - 1)
    res.append(abs(2 * n1 - n2 - n0))
smallest_margin = min(float(p["margin_lo"]) for p in obj if "obstruction" not in p["target"])
check("L1 Richardson residuals at lambda=5e-3 lie between 1.4e-5 and 3.5e-4", 1.35e-5 <= min(res) <= 1.45e-5 and 3.45e-4 <= max(res) <= 3.55e-4, "%.2e .. %.2e" % (min(res), max(res)))
check("L1 largest residual at least a factor 14 below one fifth of the smallest margin", (smallest_margin / 5) / max(res) >= 14, "factor %.1f" % ((smallest_margin / 5) / max(res)))
mono = True
for pt in obj:
    if "obstruction" in pt["target"]:
        continue
    g, axis = parse_target(pt["target"]); u = family(g)
    idx = [index64(*pair64(u, pt["p"], AXIS[axis], lam)) for lam in (0.0, 0.001, 0.002, 0.005, 0.01, 0.02, 0.05)]
    mono &= all(a >= b for a, b in zip(idx, idx[1:]))
check("L1 float64 index non-increasing in lambda at every target on the lambda grid", mono)

# ------------------------------------------------------------------ K1 canonical coordinates of the three blocks
cv = J("compile_verify.json")
ok_k = True
for gk, want in cv.items():
    g = float(gk[1:])
    th = np.pi / 4 + g * (float(TH0.mid()) - np.pi / 4); ph = g * float(PH0.mid()); ka = g * float(K0.mid())
    got = (abs(np.pi / 4 - th) / (np.pi / 4), (ka / 2) / (np.pi / 4), (ph / 2) / (np.pi / 4))
    ok_k &= all(abs(a - b) < 1e-9 for a, b in zip(got, (want["UW_cx"], want["Uw_cx"], want["Uf_cx"])))
    ok_k &= all(0 < x < 1 for x in got[:2])
check("K1 canonical coordinates (units of pi/4): U_W |pi/4-theta|, U_w kappa/2, U_f phi/2 match compile_verify.json and lie in (0,1)", ok_k)

# ------------------------------------------------------------------ C1 arithmetic
import math
def shots(C, sigma0=1e-2, n0=1e4, z=5):
    return n0 * (sigma0 / (C / z)) ** 2
check("C1 shots at 5 sigma: QR1 about 3e6 per setting, reference valley about 3e10", round(shots(0.0028502660) / 1e6) == 3 and round(shots(2.9328e-5) / 1e10) == 3, "%.2e, %.2e" % (shots(0.0028502660), shots(2.9328e-5)))
check("C1 shots at 5 sigma: obstruction 3.6319e-4 -> about 2e8; stretch margins 0.0106, 0.0058 -> about 2e5, 7e5; selected margins 0.1086 .. 0.0246 -> about 2e3 .. 4e4 (4 to 5 orders below the obstruction)",
      round(shots(3.6319e-4) / 1e8) == 2 and round(shots(0.0106) / 1e5) == 2 and round(shots(0.0058) / 1e5) == 7 and round(shots(0.0246) / 1e4) == 4 and round(shots(0.1086) / 1e3) == 2
      and 3.5 < math.log10(shots(3.6319e-4) / shots(0.0246)) < 4 and 4.5 < math.log10(shots(3.6319e-4) / shots(0.1086)) < 5.5,
      "%.2e %.2e %.2e %.2e %.2e" % (shots(3.6319e-4), shots(0.0106), shots(0.0058), shots(0.0246), shots(0.1086)))
check("C1 circuit fidelities: 440 gates at 1.5e-3 -> 0.52, at 1e-3 -> 0.64; 880 CNOTs at 3e-3 -> 0.07; 90 CNOTs at 3e-3 -> 0.76",
      round((1 - 1.5e-3) ** 440, 2) == 0.52 and round((1 - 1e-3) ** 440, 2) == 0.64 and round((1 - 3e-3) ** 880, 2) == 0.07 and round((1 - 3e-3) ** 90, 2) == 0.76,
      "%.3f %.3f %.3f %.3f" % ((1 - 1.5e-3) ** 440, (1 - 1e-3) ** 440, (1 - 3e-3) ** 880, (1 - 3e-3) ** 90))
check("C1 qubits without reset: 2n+1 -> 19 for n=9, 177 for n=88", 2 * 9 + 1 == 19 and 2 * 88 + 1 == 177)
hbar, kB = 1.054571817e-34, 1.380649e-23
def T_mK(p, f=6e9):
    return hbar * 2 * math.pi * f / (2 * kB * math.atanh(p)) * 1e3
check("C1 6 GHz mode: p=0.4016 -> 338 mK; window edges 0.3176 -> 438 mK, 0.9138 -> 93 mK", round(T_mK(0.4016)) == 338 and round(T_mK(0.3176)) == 438 and round(T_mK(0.9138)) == 93,
      "%.1f %.1f %.1f mK" % (T_mK(0.4016), T_mK(0.3176), T_mK(0.9138)))
atlas = J("pulse_atlas_qr1_f64.json")["atlas"]
check("C1 atlas table (float64) matches pulse_atlas_qr1_f64.json", [atlas[d]["centred"] for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] == [8, 9, 12, 18, 32]
      and [atlas[d]["early"] for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] == [32, 35, 38, 44, 56] and [atlas[d]["late"] for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] == [33, 35, 39, 44, 57]
      and [round(atlas[d]["signal_at_kmin_plus4"], 5) for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] == [0.00079, 0.00053, 0.0004, 0.00031, 0.00011])
check("C1 mode CLOSE (float64): 21 to 35 centred rounds; QC1 mode OPEN minimal centred pulse 5", sorted(v["centred"] for v in r64["qr1_close"].values()) == [21, 24, 32, 35] and r64["qc1_open"]["0.05"]["centred"] == 5)
check("C1 float64 noise thresholds: pulsed 3.6e-5, static 1.29e-4", round(r64["noise"]["lam_crit"] * 1e5, 1) == 3.6 and round(J("edge_noise_fix.json")["static_lam_crit"] * 1e4, 2) == 1.29)

# ------------------------------------------------------------------ W1 search statistics (float64 valley lists)
import csv
VFILES = ("valleys_scan4.csv", "valleys_probe60.csv", "valleys_probe120.csv")
if all(os.path.exists(os.path.join(ANC, f)) for f in VFILES):
    rows = []
    per = {}
    for fn in VFILES:
        with open(os.path.join(ANC, fn)) as fh:
            r = list(csv.DictReader(fh))
        per[fn] = r
        rows += r
    tr = [x for x in rows if x["has_return"] == "True"]
    cl = [x for x in rows if x["has_return"] != "True"]
    check("W1 valley counts: 214 + 3820 + 6594 = 10628", [len(per[f]) for f in VFILES] == [214, 3820, 6594] and len(rows) == 10628)
    check("W1 depth: 0 of 214, 4 of 3820, 1589 of 6594 (24 per cent) have depth >= 2; 142 have depth 3",
          [sum(1 for x in per[f] if int(x["depth"]) >= 2) for f in VFILES] == [0, 4, 1589] and sum(1 for x in per[VFILES[2]] if int(x["depth"]) >= 3) == 142
          and round(100 * 1589 / 6594) == 24)
    check("W1 cliffs extinct above floor 105: 0 cliffs vs 1354 true-return valleys in floors 106-120",
          sum(1 for x in cl if 106 <= int(x["floor"]) <= 120) == 0 and sum(1 for x in tr if 106 <= int(x["floor"]) <= 120) == 1354)
    bands = [(26, 35), (36, 45), (46, 55), (56, 65), (66, 75), (76, 85), (86, 95), (96, 105), (106, 115), (116, 125)]
    want_q90 = [1.9e-4, 3.4e-4, 4.7e-4, 6.5e-4, 1.06e-3, 1.56e-3, 1.81e-3, 1.76e-3, 1.63e-3, 1.59e-3]
    want_max = [3.9e-4, 6.5e-4, 9.7e-4, 1.58e-3, 2.20e-3, 2.74e-3, 2.85e-3, 2.66e-3, 2.44e-3, 2.17e-3]
    got_q90, got_max, ns, cpc_q90 = [], [], [], []
    for lo_b, hi_b in bands:
        C = np.array([float(x["contrast"]) for x in tr if lo_b <= int(x["floor"]) <= hi_b])
        F = np.array([int(x["floor"]) for x in tr if lo_b <= int(x["floor"]) <= hi_b])
        got_q90.append(float(np.quantile(C, 0.9))); got_max.append(float(C.max())); ns.append(len(C))
        cpc_q90.append(float(np.quantile(C / (F - 1), 0.9)))
    ok_tab = all(float("%.2g" % g) == w if w < 1e-3 else float("%.3g" % g) == w for g, w in zip(got_q90, want_q90)) and \
        all(float("%.2g" % g) == w if w < 1e-3 else float("%.3g" % g) == w for g, w in zip(got_max, want_max))
    check("W1 wall table: per-band q90 and max of true-return contrast", ok_tab, "q90 %s max %s" % (["%.3g" % g for g in got_q90], ["%.3g" % g for g in got_max]))
    check("W1 wall table: per-band samples 235 to 1046; peak band 86-95 for q90 and max", min(ns) == 235 and max(ns) == 1046 and int(np.argmax(got_q90)) == 6 and int(np.argmax(got_max)) == 6, str(ns))
    check("W1 contrast per collision (q90) peaks in the same band 86-95", int(np.argmax(cpc_q90)) == 6, "%.3g" % max(cpc_q90))
    d3row = [x for x in rows if x["theta"].startswith("0.8658200621431981")][0]
    check("W1 D3 float64 window [0.240, 0.810], depth 3, index 106 at p*", round(float(d3row["win_lo"]), 3) == 0.240 and round(float(d3row["win_hi"]), 3) == 0.810 and d3row["depth"] == "3" and d3row["min_neb"] == "106")
    tallies = {}
    for fn in ("tally_scan4.tsv", "tally_probe60.tsv", "tally_probe120.tsv"):
        if os.path.exists(os.path.join(ANC, fn)):
            with open(os.path.join(ANC, fn)) as fh:
                tallies[fn] = sum(int(l.split("\t")[2]) for l in fh if l.startswith("T\t"))
    if len(tallies) == 3:
        check("W1 draws: 24M + 6M + 3M = 33M", [tallies[f] for f in ("tally_scan4.tsv", "tally_probe60.tsv", "tally_probe120.tsv")] == [24000000, 6000000, 3000000], str(tallies))
    check("W1 QR1 contrast is 97 times the reference valley's", round(0.0028502660 / 2.9327772e-5) == 97, "%.1f" % (0.0028502660 / 2.9327772e-5))
else:
    print("W1 search statistics: valley lists not found beside this script; skipped")

print("\n%d checks failed; %.0f s" % (len(fails), time.time() - t0))
for f in fails:
    print("  FAIL:", f)
sys.exit(1 if fails else 0)


==> anc/probe120_certificates.json <==
{
  "prec": 256,
  "n_winners": 4,
  "n_failed": 0,
  "seconds": 0.23042702674865723,
  "grid": [
    0.05,
    0.11333333333333333,
    0.17666666666666664,
    0.24,
    0.3033333333333333,
    0.36666666666666664,
    0.42999999999999994,
    0.49333333333333323,
    0.5566666666666666,
    0.62,
    0.6833333333333333,
    0.7466666666666666,
    0.8099999999999999,
    0.8733333333333333,
    0.9366666666666665,
    1.0
  ],
  "certificates": [
    {
      "tag": "TR1",
      "certified": true,
      "eps": 0.002,
      "floor": 89,
      "window": [
        0.36666666666666664,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.8762894250210506",
      "phi": "0.044736280102247346",
      "kappa": "0.1247057659254267",
      "beta_ang": "0.05210240689909829",
      "m_in": [
        "0.0036260903",
        "0.0036260903"
      ],
      "neg_lo": [
        "0.0028502660",
        "0.0028502660"
      ],
      "neg_hi": [
        "0.0029430098",
        "0.0029430098"
      ],
      "contrast": [
        "0.0028502660",
        "0.0028502660"
      ],
      "scan_f64": {
        "m_in": 0.00362609027520198,
        "neg_lo": 0.0028502660068023032,
        "neg_hi": 0.002943009773164733,
        "contrast": 0.0028502660068023032
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.002850266006804730440958697618041851538340540221945778580569990214654574139243 +/- 1.19e-79]",
          "hi": "[-0.002850266006804701731412411076561139935953157356810029118568381602062837412369 +/- 1.18e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.002505346161040972866626080457741967529145357069237492573517096001340803594130 +/- 4.91e-79]",
          "hi": "[-0.002505346161040947651695128389511931184535508446240604487770001818640523273780 +/- 1.99e-79]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.001919825710417119132223060654924400950881434516184035771131659298750363431641 +/- 1.87e-79]",
          "hi": "[-0.001919825710417099976871363357900520809078281837563230100540595392109109274383 +/- 6.75e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.001137536556546674920440880711871426303607327893055249210804998081620893444506 +/- 2.43e-79]",
          "hi": "[-0.001137536556546663474290554897297343231739481233592504518513611982099683814261 +/- 4.41e-79]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0002187247483321757878088094872616026937411257904210669871641973542552197584157 +/- 4.06e-80]",
          "hi": "[-0.0002187247483321736125177652742751436043184294854640098774023065148241278328748 +/- 3.92e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[0.0007628966429613553366586309895461089643931676639726875962390653661701632132822 +/- 4.57e-80]",
          "hi": "[0.0007628966429613630014392613905846019664319690373289466213226361310811432923754 +/- 1.19e-81]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.001723960245932756331087640347334205097404248664353872957945472395146745599404 +/- 3.33e-79]",
          "hi": "[0.001723960245932773495942828909046873069066330229674931195333708654642715749538 +/- 7.14e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.002576017855742052456900925198443812075519480653529739211143685667173785361188 +/- 2.87e-79]",
          "hi": "[0.002576017855742078315505758180235786937327805619388261580112862364192591086726 +/- 3.61e-79]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.003230664348945148881833682022648345629975446805506540096140823552973611991940 +/- 1.69e-79]",
          "hi": "[0.003230664348945181211469120901345219426639084172006076068084726722219311756330 +/- 3.13e-79]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.003604873899785520969593628955204713911541809099952417712807505129514371674303 +/- 4.57e-79]",
          "hi": "[0.003604873899785557165460060343869188199582917369256300150736535160097186099666 +/- 1.77e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.003626090275199318145268740452616959349318904331116734510259393713891746721269 +/- 3.34e-79]",
          "hi": "[0.003626090275199354353699605534878811585577072609988795909735945367568963908687 +/- 3.94e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.003236544466758294121332507672916849927581170110618803186554585699658319008659 +/- 4.74e-80]",
          "hi": "[0.003236544466758326475636667078228811647445776523795819767483533588004318683582 +/- 4.69e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.002396299042177127303556775250602463838100507696795121054078549923095993219917 +/- 8.10e-80]",
          "hi": "[0.002396299042177151257970789201937221062087579227324707141793687688029962111657 +/- 2.91e-79]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.001084660070373918154471717894828902317762795839336379265044579547061351583222 +/- 3.74e-79]",
          "hi": "[0.001084660070373928896901919256303419859197359444744591526020106266096079731911 +/- 4.04e-79]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0007001649308171525581887462927831604952376447632339251583781088125617907948786 +/- 3.89e-80]",
          "hi": "[-0.0007001649308171455454321244940049194171892992388647948280381286106158452508156 +/- 3.43e-81]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.002943009773166440435660446484026457560831032106137220296636118832232725382668 +/- 4.45e-79]",
          "hi": "[-0.002943009773166410816875020316340316110224235168527038887761149532769461593990 +/- 2.83e-79]"
        }
      ]
    },
    {
      "tag": "TR2",
      "certified": true,
      "eps": 0.002,
      "floor": 86,
      "window": [
        0.36666666666666664,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.6927332755353641",
      "phi": "0.044736280102247346",
      "kappa": "0.12421594217334223",
      "beta_ang": "0.05927844940712698",
      "m_in": [
        "0.0028091775",
        "0.0028091775"
      ],
      "neg_lo": [
        "0.0029478951",
        "0.0029478951"
      ],
      "neg_hi": [
        "0.0037898280",
        "0.0037898280"
      ],
      "contrast": [
        "0.0028091775",
        "0.0028091775"
      ],
      "scan_f64": {
        "m_in": 0.0028091774887355103,
        "neg_lo": 0.002947895146142269,
        "neg_hi": 0.0037898279525431407,
        "contrast": 0.0028091774887355103
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.002947895146142890168449128154917714017516209075621600266686140002789947599196 +/- 2.85e-79]",
          "hi": "[-0.002947895146142860880621427648812228879514995218810847580375175545564275817340 +/- 2.59e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.002644170473024212609037058054435209020203405301797232688257831092153107102800 +/- 9.38e-80]",
          "hi": "[-0.002644170473024185972794406925069181043774923389666962071937197144104812669244 +/- 3.05e-79]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.002127872765858012723326754084759967889570364699941623588542484422226069598786 +/- 3.73e-79]",
          "hi": "[-0.002127872765857991414884512541562589026712059629102650803520799322600813750705 +/- 2.27e-79]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.001436575239803512436275655758588145863219824084188025810527843714079584009356 +/- 3.02e-79]",
          "hi": "[-0.001436575239803498024831419832887233909635841844256903700388962338367335561383 +/- 3.41e-79]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0006222188167271578545848424009157714380298725114550776377953849415612626552815 +/- 3.57e-80]",
          "hi": "[-0.0006222188167271515926665263580795461263309701691363408342938215228271220121323 +/- 4.77e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[0.0002510905225135116447908542474385466622703561510466257938642431155463947753817 +/- 3.50e-80]",
          "hi": "[0.0002510905225135141520993578668848342020202733189099748707711718851262879938774 +/- 3.81e-80]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.001109932450230819272118677964750906643560977363106205891896363715245922838770 +/- 3.72e-79]",
          "hi": "[0.001109932450230830295099427185704781245526739984848904796143328190546890873611 +/- 3.05e-79]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.001875003906473938430456106458274154125269572639136406796287444356872944796981 +/- 2.91e-79]",
          "hi": "[0.001875003906473957279125270087164876736324328950792089053389585820747470507751 +/- 4.30e-79]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.002464999335342290300448846179274248152166336944942880759989378097796874946356 +/- 1.26e-79]",
          "hi": "[0.002464999335342314886604149893724770788872819303880943584362268305242063789088 +/- 4.59e-79]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.002800727820514568614836361880107739913353325362600315551692905946821513311357 +/- 2.60e-79]",
          "hi": "[0.002800727820514596519987808316355066087676632283330738203599509152744775445034 +/- 4.79e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.002809177488732851103368634071476664243243737229855970611097572389302053156160 +/- 7.64e-81]",
          "hi": "[0.002809177488732879154200152426873606638427802485104184496618762227047587280046 +/- 1.64e-80]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.002427184423625838180911560711433752127082803849233030538713180264022118488847 +/- 2.89e-79]",
          "hi": "[0.002427184423625862490055287478946952768232418692657576302026652940141503956356 +/- 1.05e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.001604359458003603875436355356157524589718654855177931781366299324782784637494 +/- 2.10e-79]",
          "hi": "[0.001604359458003619866114093706406565830594057859551637119133026880008925365860 +/- 2.50e-79]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.0003049872622714416370260742944990783456248183823855943547786541134486177963673 +/- 1.58e-80]",
          "hi": "[0.0003049872622714446632554514194047144446169081482516603357699695648506069893625 +/- 2.00e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.001491264613221424285413610843478351021068055881689447513937215323121967892730 +/- 2.65e-79]",
          "hi": "[-0.001491264613221409334809039996716544481382831033682705829684841229363517023658 +/- 8.05e-80]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.003789827952544222872938728122263429494438922626355380876158874265171791517354 +/- 5.80e-80]",
          "hi": "[-0.003789827952544184946182218126594024781935076119767520454138806657705526907501 +/- 3.55e-79]"
        }
      ]
    },
    {
      "tag": "TR3",
      "certified": true,
      "eps": 0.002,
      "floor": 89,
      "window": [
        0.36666666666666664,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.8762903871107547",
      "phi": "0.044736280102247346",
      "kappa": "0.13875023182455581",
      "beta_ang": "0.049803656670883066",
      "m_in": [
        "0.0033453349",
        "0.0033453349"
      ],
      "neg_lo": [
        "0.0027748002",
        "0.0027748002"
      ],
      "neg_hi": [
        "0.0036498527",
        "0.0036498527"
      ],
      "contrast": [
        "0.0027748002",
        "0.0027748002"
      ],
      "scan_f64": {
        "m_in": 0.00334533490184097,
        "neg_lo": 0.0027748002099999346,
        "neg_hi": 0.0036498527287813507,
        "contrast": 0.0027748002099999346
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.002774800209998401482523337549523890211742397053708024980879745623597106421984 +/- 1.72e-79]",
          "hi": "[-0.002774800209998373791450897007881073385970836666706916502993440055837874289238 +/- 4.19e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.002439237904809965688886872880298198672963511874325732578118676710226825360650 +/- 1.55e-79]",
          "hi": "[-0.002439237904809941454720182409225616936198551535725847722679345893351304839015 +/- 4.12e-79]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.001870307661471680958971435905576082125777860823917051833806580671563358831976 +/- 9.74e-80]",
          "hi": "[-0.001870307661471662237110395092063526882621912827106360879663778061148156656612 +/- 3.59e-79]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.001111796379989031800568672097065899746894233364520843205179068836554360303773 +/- 4.62e-79]",
          "hi": "[-0.001111796379989020756110798729031686852737025646084135824699503358653031063062 +/- 1.77e-79]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0002238750797183525479416301856119565880400054168797700075598005418256579610663 +/- 1.38e-80]",
          "hi": "[-0.0002238750797183503062862837790534980356829474434475178209196804077587605982291 +/- 1.38e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[0.0007198608562956508891568026615017000447057598511036432118350503771936640227044 +/- 2.57e-80]",
          "hi": "[0.0007198608562956581251130080791264012058128257645638627131293581501299240754638 +/- 2.69e-80]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.001636222372816119783843838963966982214826114555584635601102040272501992362051 +/- 4.18e-79]",
          "hi": "[0.001636222372816136232501868456294672109847774850230851698663651760033962286378 +/- 1.73e-79]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.002437023430754812344655591792252074719917578165069357505031688712514630585056 +/- 3.73e-79]",
          "hi": "[0.002437023430754836768795294408457920314256900822321471296555186288588002958869 +/- 1.28e-79]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.003034232076111198076686765001375724069228156077981676138346468138306780379077 +/- 1.40e-79]",
          "hi": "[0.003034232076111228338640383741178615621694485121021088302572080759683420179926 +/- 2.32e-79]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.003345334901842094587234261192148746607218120598357303751328013034143558663613 +/- 4.28e-79]",
          "hi": "[0.003345334901842128240601638005852162725903259582866947069048885653806440986302 +/- 4.50e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.003298452447269548090870800066496571021473429506553956998532145442231371295855 +/- 2.09e-79]",
          "hi": "[0.003298452447269581060954872470716142840891401851061103479757757728298662606230 +/- 8.91e-80]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.002836673821866369112913625875702811248957548110893400747958336672035538140195 +/- 1.38e-79]",
          "hi": "[0.002836673821866397664980416856204604586066934336393503444058310202924552152246 +/- 3.97e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.001921105302070155860346417536267173620699982563933514835777418171595165990429 +/- 7.49e-80]",
          "hi": "[0.001921105302070175122850798243389143375851653220288953084763840073107731810084 +/- 5.52e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.0005322706262771250369249661239638507204651110778960696806561181841923759464906 +/- 2.67e-80]",
          "hi": "[0.0005322706262771303771418159981098642897687200794984777755286665820859827486650 +/- 3.84e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.001330259359273994829898756798358569728512755265733342117111666871412480756619 +/- 2.65e-79]",
          "hi": "[-0.001330259359273981535491656348938625921536735375622504373417701005576970492814 +/- 9.02e-80]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.003649852728780007202148170755992866093168232501659971863794826991379201722821 +/- 1.11e-79]",
          "hi": "[-0.003649852728779970659218090252590423115310288555664149441277292228931204247496 +/- 3.10e-79]"
        }
      ]
    },
    {
      "tag": "CL1",
      "certified": true,
      "eps": 0.002,
      "floor": 74,
      "window": [
        0.42999999999999994,
        1.0
      ],
      "water": true,
      "has_return": false,
      "theta": "0.8867922385265417",
      "phi": "0.044736280102247346",
      "kappa": "0.2614659298771744",
      "beta_ang": "0.06582547774707999",
      "m_in": [
        "0.0030887868",
        "0.0030887868"
      ],
      "neg_lo": [
        "0.0030646104",
        "0.0030646104"
      ],
      "neg_hi": null,
      "contrast": [
        "0.0030646104",
        "0.0030646104"
      ],
      "scan_f64": {
        "m_in": 0.003088786818551571,
        "neg_lo": 0.0030646104168255404,
        "neg_hi": -0.0013854157079898188,
        "contrast": 0.0030646104168255404
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.003064610416827951513759245609691167398768016563407188743521929489074535043917 +/- 3.78e-79]",
          "hi": "[-0.003064610416827920984073916281212863558410325812181895931646232384466497113787 +/- 1.89e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.002838351085490613722565924530545253062710582892658741037028308890307002352855 +/- 3.15e-79]",
          "hi": "[-0.002838351085490585553202880612250699862057957013895566717490282603237129438588 +/- 1.88e-79]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.002448568205624357509560781045432834257727669235878451013440030261459001250503 +/- 6.18e-80]",
          "hi": "[-0.002448568205624332809498428583043896912488618650319343237640564958814828106433 +/- 4.43e-79]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.001914945719050804354682996936893342743264757312703064086169906592635577189786 +/- 3.53e-79]",
          "hi": "[-0.001914945719050785257562759051043013518189328996327026240858388739512386371528 +/- 4.17e-79]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.001265022420929564042551004362847386405073129177463707428962590191092145246279 +/- 6.29e-80]",
          "hi": "[-0.001265022420929551332314792214393854634050651645584161983527873071316519570195 +/- 6.19e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": false,
          "lo": "[-0.0005333835121372023633488346364627692876213347089535660224550504064580617360375 +/- 5.05e-81]",
          "hi": "[-0.0005333835121371969875768811055397274690384860957334732586030767594185435386632 +/- 4.43e-80]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0002394023227235723266004437384058365312086018646784294641388150718029168800814 +/- 4.11e-80]",
          "hi": "[0.0002394023227235747159956617257062395298164173085024137080311069933882465201123 +/- 4.37e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.001008096236341710844609899431750117094549551514466474523712260753336789062699 +/- 4.40e-79]",
          "hi": "[0.001008096236341721029514504795397938955299427830808654394279383290979905915363 +/- 4.13e-80]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.001724335620467867526975896277704091111648224514135258205718183718456398509198 +/- 2.00e-79]",
          "hi": "[0.001724335620467884854264670094409908865497744498943634949883022079416285766441 +/- 7.87e-80]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.002338376729327093627885798877833807416473307929274969933865127641640961308526 +/- 3.20e-79]",
          "hi": "[0.002338376729327116828681428370622775515510116908422265741227273607869201570686 +/- 4.96e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.002800971915143170380510910098814691723868104575492493948611689905301987236346 +/- 8.82e-80]",
          "hi": "[0.002800971915143198409733959176333560016172978770125271118924470579158752087365 +/- 2.39e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.003065292856842305856453450302475384590693217066681076401606845163103402652400 +/- 3.35e-80]",
          "hi": "[0.003065292856842336677764908692070218253579899522621856504382220049682689912057 +/- 3.32e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.003088786818550786999950285982557316275943000367353893001043665805423180199630 +/- 2.06e-79]",
          "hi": "[0.003088786818550817966824606271832406748362388865140452437084212391915322509775 +/- 5.44e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.002834837585997357457593413061873488687161642451386149270400802553765328257860 +/- 1.32e-79]",
          "hi": "[0.002834837585997385987407590625144007669368086371530071912627528510458617941046 +/- 3.63e-79]"
        },
        {
          "p": 0.9366666666666665,
          "inside": true,
          "lo": "[0.002274102478509772916149656409581471732599167511711822322926687227424853952812 +/- 9.53e-80]",
          "hi": "[0.002274102478509795447662210492778944227170857524163468019416502292320965030142 +/- 4.14e-79]"
        },
        {
          "p": 1.0,
          "inside": true,
          "lo": "[0.001385415707987395813504857817962978970285870216072707551558950094530950653779 +/- 5.09e-80]",
          "hi": "[0.001385415707987409559739024076884065859295021855378732184844987161155370841403 +/- 2.44e-79]"
        }
      ]
    }
  ],
  "cpc_optimum_certificate": {
    "tag": "QC1_cpc_optimum",
    "certified": true,
    "eps": 0.002,
    "floor": 81,
    "window": [
      0.36666666666666664,
      0.8733333333333333
    ],
    "water": true,
    "has_return": true,
    "theta": "0.6891907806455668",
    "phi": "0.044736280102247346",
    "kappa": "0.11191302043215262",
    "beta_ang": "0.05538719740686704",
    "m_in": [
      "0.0029886044",
      "0.0029886044"
    ],
    "neg_lo": [
      "0.0027408919",
      "0.0027408919"
    ],
    "neg_hi": [
      "0.0028715737",
      "0.0028715737"
    ],
    "contrast": [
      "0.0027408919",
      "0.0027408919"
    ],
    "scan_f64": {
      "m_in": 0.002988604402025729,
      "neg_lo": 0.002740891874515234,
      "neg_hi": 0.002871573717810056,
      "contrast": 0.002740891874515234
    },
    "enclosures": [
      {
        "p": 0.05,
        "inside": false,
        "lo": "[-0.002740891874514781931536921372113936147700382951718427650052188703006220676851 +/- 2.89e-79]",
        "hi": "[-0.002740891874514754526444876119126253620867189398114513263800315387241930824679 +/- 4.02e-79]"
      },
      {
        "p": 0.11333333333333333,
        "inside": false,
        "lo": "[-0.002455712755615181892531298220947565274166488480013598990407416416253066674609 +/- 2.85e-79]",
        "hi": "[-0.002455712755615157431357169155428370092783724968214988857996861009049739872844 +/- 1.39e-79]"
      },
      {
        "p": 0.17666666666666664,
        "inside": false,
        "lo": "[-0.001969574902798860132878241059983607024331210955334640083097963207877456847621 +/- 7.84e-80]",
        "hi": "[-0.001969574902798840520961594365041718824495265180362929283918807061958835864242 +/- 1.68e-79]"
      },
      {
        "p": 0.24,
        "inside": false,
        "lo": "[-0.001315641624897646133891830124915107723154828753377544265613977447783020153922 +/- 4.56e-80]",
        "hi": "[-0.001315641624897633060622341289538569396276779611067087150228475898614986468112 +/- 3.81e-79]"
      },
      {
        "p": 0.3033333333333333,
        "inside": false,
        "lo": "[-0.0005400151516175646457519023952136635958657161942510034636252492871434726272387 +/- 4.63e-80]",
        "hi": "[-0.0005400151516175592705431908444020982499610814790263655761941984511789764213821 +/- 1.59e-80]"
      },
      {
        "p": 0.36666666666666664,
        "inside": true,
        "lo": "[0.0002999498956027492091214446483422637083981193571001114230614639977098001590034 +/- 1.08e-80]",
        "hi": "[0.0002999498956027521892452660559340722268267124722800006055159289518330200715417 +/- 3.24e-80]"
      },
      {
        "p": 0.42999999999999994,
        "inside": true,
        "lo": "[0.001137862092353436545402078632932999197979836983267197926720508893067244135536 +/- 1.33e-79]",
        "hi": "[0.001137862092353448019921923496010985839201794225973185743351268608860027217349 +/- 2.36e-79]"
      },
      {
        "p": 0.49333333333333323,
        "inside": true,
        "lo": "[0.001901015503540761716185862055818732681844235158251581467693395806994420753124 +/- 2.71e-79]",
        "hi": "[0.001901015503540780720215454472598775248106716132500884929527197404583322893123 +/- 2.94e-79]"
      },
      {
        "p": 0.5566666666666666,
        "inside": true,
        "lo": "[0.002513553218037371129928523029997371719317797556727959677859193031542104717627 +/- 1.71e-79]",
        "hi": "[0.002513553218037396382307965037020442462083068169041168210978819199982829975273 +/- 3.23e-79]"
      },
      {
        "p": 0.62,
        "inside": true,
        "lo": "[0.002899947501550443536533247231392687137805151740772611474959886736106237240301 +/- 8.33e-81]",
        "hi": "[0.002899947501550472500911998239165576244581127340200345955815118177491563237666 +/- 1.80e-79]"
      },
      {
        "p": 0.6833333333333333,
        "inside": true,
        "lo": "[0.002988604402025941828479790713956679751815712719569954165820033884834725433439 +/- 3.22e-79]",
        "hi": "[0.002988604402025971866645186366446294361203712043288276725835524977482228742610 +/- 2.51e-79]"
      },
      {
        "p": 0.7466666666666666,
        "inside": true,
        "lo": "[0.002715339078516769417165205977365523423005729580251839332618648650608612937311 +/- 1.31e-79]",
        "hi": "[0.002715339078516796605237864429545956047557743909966576247890196017591722896515 +/- 4.24e-79]"
      },
      {
        "p": 0.8099999999999999,
        "inside": true,
        "lo": "[0.002026431570628482931070232510393388015184132738841934717958749544755242470123 +/- 1.47e-79]",
        "hi": "[0.002026431570628503284432657034197575329498387899841585116162558144947718802600 +/- 1.64e-79]"
      },
      {
        "p": 0.8733333333333333,
        "inside": true,
        "lo": "[0.0008809793937057154040302226433406459981840434329174991493575697636424450385726 +/- 3.89e-81]",
        "hi": "[0.0008809793937057242151730548625289583617263659390114135544331857101618964983765 +/- 3.23e-80]"
      },
      {
        "p": 0.9366666666666665,
        "inside": false,
        "lo": "[-0.0007476771139249718595937081559406853072572509485444060108296472530715958042535 +/- 4.55e-80]",
        "hi": "[-0.0007476771139249643622769124276846261725107495288687317435928931769516533400685 +/- 2.07e-80]"
      },
      {
        "p": 1.0,
        "inside": false,
        "lo": "[-0.002871573717809236282557273636606224544586618937576173797996183466065246140725 +/- 2.20e-79]",
        "hi": "[-0.002871573717809207683893143257149730860748644610633662247779318492736249122780 +/- 3.68e-79]"
      }
    ]
  },
  "depth3_certificate": {
    "tag": "D3",
    "eps": 0.002,
    "floor": 109,
    "p_star": 0.5566666666666666,
    "min_neb": 106,
    "depth": 3,
    "theta": "0.8658200621431981",
    "phi": "0.044736280102247346",
    "kappa": "0.2603365388964298",
    "beta_ang": "0.04415909934609924",
    "V1": "[-0.00141357278471 +/- 4.90e-15]",
    "V4": "[-0.00264820398150 +/- 4.14e-16]",
    "certified": true
  }
}

==> anc/probe60_certificates.json <==
{
  "prec": 256,
  "n_winners": 4,
  "n_failed": 0,
  "seconds": 0.19991540908813477,
  "grid": [
    0.05,
    0.11333333333333333,
    0.17666666666666664,
    0.24,
    0.3033333333333333,
    0.36666666666666664,
    0.42999999999999994,
    0.49333333333333323,
    0.5566666666666666,
    0.62,
    0.6833333333333333,
    0.7466666666666666,
    0.8099999999999999,
    0.8733333333333333,
    0.9366666666666665,
    1.0
  ],
  "certificates": [
    {
      "tag": "TR1",
      "certified": true,
      "eps": 0.002,
      "floor": 60,
      "window": [
        0.36666666666666664,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.6705610353511089",
      "phi": "0.044736280102247346",
      "kappa": "0.4402640027526843",
      "beta_ang": "0.06962080043692495",
      "m_in": [
        "0.0014379732",
        "0.0014379732"
      ],
      "neg_lo": [
        "0.0011509431",
        "0.0011509431"
      ],
      "neg_hi": [
        "0.0015331207",
        "0.0015331207"
      ],
      "contrast": [
        "0.0011509431",
        "0.0011509431"
      ],
      "scan_f64": {
        "m_in": 0.0014379731887944154,
        "neg_lo": 0.001150943143109647,
        "neg_hi": 0.001533120670930483,
        "contrast": 0.001150943143109647
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.001150943143110800545469119967327713560719286724178948901129373919531122244160 +/- 9.61e-80]",
          "hi": "[-0.001150943143110788930126458368890664815754458759836724446776350386816572232122 +/- 3.57e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.001037422321834650125343473359858745516457842161072145979412170027403296670685 +/- 2.63e-79]",
          "hi": "[-0.001037422321834639676893578150134991518061983342980440639385547736220954933501 +/- 1.79e-79]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0008422505385244606758151341235744337864241923408668892798105112344423677024106 +/- 3.24e-80]",
          "hi": "[-0.0008422505385244522439849102325431080151194062952098045752562257298974989123439 +/- 4.91e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.0005761068506235455227539827699782400119624832275338697921933375475303130996385 +/- 1.41e-80]",
          "hi": "[-0.0005761068506235397786029828439640175335193160021519000345700180624800105179907 +/- 4.00e-80]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0002542739366786965789214857740398018938409421467191894531345633912514657995681 +/- 1.71e-80]",
          "hi": "[-0.0002542739366786940249213612195507082788602189992459959423507328617313578388118 +/- 2.74e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[0.0001034362122271895162237354631710357123927435002990868742606459484499099658631 +/- 9.38e-81]",
          "hi": "[0.0001034362122271905525365199603502143701659653452487623140354021863041238672180 +/- 3.68e-80]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0004727926623484545368065013330386067677731315350308808705392498170685231546598 +/- 1.31e-80]",
          "hi": "[0.0004727926623484592794935644721867779281674587840835386563404199487801431835643 +/- 1.64e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0008253024826566560372046935423228513787979166007591618245965033921333159790708 +/- 8.29e-81]",
          "hi": "[0.0008253024826566642815972797579377421139826840081673284118088850732058960848093 +/- 4.05e-81]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.001128427076673339316087414320112689847809690714920796490260032213120527539976 +/- 1.17e-80]",
          "hi": "[0.001128427076673350580888775822933244238364425685864209006520605100450050098415 +/- 1.46e-79]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.001345872872189369451273309330110327445257518166980501203541183349632739883558 +/- 4.98e-79]",
          "hi": "[0.001345872872189382985963123667517819913766960004331495250371072077178033611388 +/- 1.04e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.001437973188794914471565450973843478302201345318043661459506625203804836226166 +/- 1.34e-79]",
          "hi": "[0.001437973188794928832916249535240699076872906319439950684331607713706563805186 +/- 2.89e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.001362179271933356551565893484863361535974273444946796496190804369157290564535 +/- 2.87e-80]",
          "hi": "[0.001362179271933370105572336131127270590144978194128416698934137948252360789844 +/- 1.62e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.001073678335569466852614568544196505854042632095195217634556941371368236345405 +/- 1.89e-79]",
          "hi": "[0.001073678335569477668994648119609937015673904973883853102671535745452228871750 +/- 3.87e-79]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.0005261540579085739603871349199810575714130482588530675057056002834543003527736 +/- 2.84e-80]",
          "hi": "[0.0005261540579085792197553329220861173557427219067723537488933467125290762205532 +/- 1.62e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0003273008383015316058812969331225664135193945447716106734551833521870379927955 +/- 1.39e-80]",
          "hi": "[-0.0003273008383015283367353958642116741063445955002771725693266370122895499557662 +/- 3.87e-81]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.001533120670931516672170618778268668470296211701713135419637992967925530407651 +/- 3.73e-79]",
          "hi": "[-0.001533120670931501409527843517340197684995507275783895064291944527085381138758 +/- 1.51e-79]"
        }
      ]
    },
    {
      "tag": "TR2",
      "certified": true,
      "eps": 0.002,
      "floor": 60,
      "window": [
        0.36666666666666664,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.6704260599530172",
      "phi": "0.044736280102247346",
      "kappa": "0.6016840783248294",
      "beta_ang": "0.0742556712855553",
      "m_in": [
        "0.0011552187",
        "0.0011552187"
      ],
      "neg_lo": [
        "0.0011317512",
        "0.0011317512"
      ],
      "neg_hi": [
        "0.0023208513",
        "0.0023208513"
      ],
      "contrast": [
        "0.0011317512",
        "0.0011317512"
      ],
      "scan_f64": {
        "m_in": 0.0011552187187831365,
        "neg_lo": 0.0011317511517887967,
        "neg_hi": 0.0023208513015592585,
        "contrast": 0.0011317511517887967
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.001131751151786100724994800144297579612859860151807750229448894115044785481466 +/- 4.34e-79]",
          "hi": "[-0.001131751151786089501060457299400629539907062945792561644289626046205580428567 +/- 4.12e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.001026508397018668209580614813197339494771161946635825310293568384804760261743 +/- 3.32e-80]",
          "hi": "[-0.001026508397018657951001014817656303399229673173506161709370882650287708767067 +/- 8.54e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0008456984035408011233017956920915325705198515147325081147119422728161560305192 +/- 4.82e-80]",
          "hi": "[-0.0008456984035407927090297813387283015887777329724529503227322075168308551751833 +/- 3.85e-81]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.0005994838872239075935009181180499712722866375525610422709853709087096242259653 +/- 4.20e-80]",
          "hi": "[-0.0005994838872239016138620630918685815562100619016762622412800516928158052959308 +/- 4.27e-80]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0003025077159539284385081622565864342360346469712708106488720229273428808184719 +/- 5.64e-81]",
          "hi": "[-0.0003025077159539253958772882184128905777122390254797149363708366338213438593024 +/- 4.56e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[2.607302001214163532094180185499252383589166920177765352891290005094901102117e-5 +/- 4.48e-81]",
          "hi": "[2.607302001214189578526566566913741281957458222884398516128907075776796903309e-5 +/- 2.76e-81]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0003625585897310689103799805347731841220300091982663653368027424032949652999959 +/- 3.95e-80]",
          "hi": "[0.0003625585897310725373396366637111133088096867802737342222845530395343826673017 +/- 3.78e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0006786971673229870223191587602727056413604664445093083222364828620551166718503 +/- 2.07e-80]",
          "hi": "[0.0006786971673229938619218920979404803529768901031189041184708592677067535338291 +/- 1.64e-81]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0009417114850525134934400446938638468306438432553962844983203515596154902104983 +/- 3.11e-80]",
          "hi": "[0.0009417114850525229538432513420514542181123390542866032685187146678840586611542 +/- 2.68e-80]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.001114382920858856663680042924275989642153038591302555519782948549685780806422 +/- 2.27e-79]",
          "hi": "[0.001114382920858867703335973709154593476731749935875845562690697804693480134480 +/- 4.68e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.001155218718786545805568352166400287084816332468784680298385787749025058807129 +/- 4.14e-79]",
          "hi": "[0.001155218718786557436428399089633226899702191544227268094355175462836152257714 +/- 4.63e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.001018732165425291148768026428582488217474865354315826827355098706306385131717 +/- 1.86e-79]",
          "hi": "[0.001018732165425301383812594373722290094427697158360586245364446181091124963637 +/- 4.72e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.0006558685961951170823989944383544400674248435455486651082664678522722287125797 +/- 3.37e-80]",
          "hi": "[0.0006558685961951236152449979641306142595949684515004721820399394130960050286985 +/- 4.07e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[1.461076789363662048346501591978024505251793555296767857239494185092332578463e-5 +/- 4.23e-81]",
          "hi": "[1.461076789363676604912050413853981268587718001749720383762542918057370901139e-5 +/- 6.79e-83]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0009592063813166298978449308461357762496531305007549894045155763110784749780636 +/- 3.87e-80]",
          "hi": "[-0.0009592063813166203553716739949290879115010264546692530514484355781777608783063 +/- 2.19e-80]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.002320851301557000157660530535795394633697694536979525445822598224950946213652 +/- 2.51e-79]",
          "hi": "[-0.002320851301556976979589641923049530467027981548548899821343226162587699741775 +/- 1.44e-79]"
        }
      ]
    },
    {
      "tag": "TR3",
      "certified": true,
      "eps": 0.002,
      "floor": 58,
      "window": [
        0.42999999999999994,
        0.8733333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.6685086569659235",
      "phi": "0.044736280102247346",
      "kappa": "0.24129275742167786",
      "beta_ang": "0.06762721087929636",
      "m_in": [
        "0.0011380434",
        "0.0011380434"
      ],
      "neg_lo": [
        "0.0010836742",
        "0.0010836742"
      ],
      "neg_hi": [
        "0.0011743805",
        "0.0011743805"
      ],
      "contrast": [
        "0.0010836742",
        "0.0010836742"
      ],
      "scan_f64": {
        "m_in": 0.0011380434339514026,
        "neg_lo": 0.0010836741682503555,
        "neg_hi": 0.0011743805201641208,
        "contrast": 0.0010836741682503555
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.001083674168249859751024977863849753062989268075754584933523733212700874875962 +/- 4.16e-79]",
          "hi": "[-0.001083674168249848914582669088777131971537980737088638718617315447475057041756 +/- 9.35e-80]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.0009854491268440731059759417565044903542276216147805506603542181334367005965109 +/- 4.60e-80]",
          "hi": "[-0.0009854491268440632286721716898911974592583773397876293634076747396466052582567 +/- 4.62e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0008167891850447200913378651703866663315912360525191291381027211677387340325300 +/- 2.51e-80]",
          "hi": "[-0.0008167891850447118757034137031448032807423707510674994222673322749193698940339 +/- 2.65e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.0005872438718433193329163830862199337288534572225893085659332407326810865461510 +/- 4.64e-80]",
          "hi": "[-0.0005872438718433134244101900012336558959664428457287723846010436346247436147659 +/- 4.19e-80]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0003103729045434281858112041067426178009539945435178732215238401829580831642508 +/- 3.95e-80]",
          "hi": "[-0.0003103729045434250637996585027696325688250289217028925394857079538537013507356 +/- 4.64e-80]"
        },
        {
          "p": 0.36666666666666664,
          "inside": false,
          "lo": "[-3.568526468218678703527186879502363952392449510501159498234046564366608062730e-6 +/- 1.25e-82]",
          "hi": "[-3.568526468218643143614083262965060340262637020406075610706762386248553113211e-6 +/- 4.01e-82]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0003121827065496433457531346966612889340102405538102878509680499855804425527187 +/- 1.63e-80]",
          "hi": "[0.0003121827065496464714602574814478309545759200296689241541496202161379853127153 +/- 1.04e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0006126029043393786782748817512352249885030899272340839412805455966253627216614 +/- 1.86e-80]",
          "hi": "[0.0006126029043393847622801668375440331299547435302881003545639753758486795035443 +/- 4.00e-80]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0008704946715877999659572359572980609992582115778302459890837469631723525452069 +/- 1.64e-80]",
          "hi": "[0.0008704946715878087150389314139182513852151462934849442268315368057324890605485 +/- 3.14e-80]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.001056185073019557977953117233285199019463752774720908285556377537521778873141 +/- 2.15e-81]",
          "hi": "[0.001056185073019568589684668485397699619139351697631182216309368997726802448882 +/- 4.44e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.001138043433950845028910825290598750589597502989586526632573888192915472611006 +/- 2.61e-79]",
          "hi": "[0.001138043433950856309043651384434388203452854332941160941362037382672847386176 +/- 1.32e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.001083072209575955587221641836710209503464030615491608581761441728760189259999 +/- 3.10e-79]",
          "hi": "[0.001083072209575966392097431816211559687436195850180872505735699174577620629138 +/- 1.29e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.0008575667418948969954259137366502447424639519061297889987061490611504178786731 +/- 3.36e-80]",
          "hi": "[0.0008575667418949055450532445688122482520145715608137953990978978828835289960044 +/- 4.44e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.0004278353484535381083145513885228563287858966102150773741292418894631597803718 +/- 3.80e-81]",
          "hi": "[0.0004278353484535423931622222514887592339452228922338479775283657649746082288539 +/- 1.18e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0002390340606424470444808520938444168035149342251018468246359704675700570719114 +/- 1.55e-81]",
          "hi": "[-0.0002390340606424446450779091823717413721310751032781381410804441381396096614153 +/- 3.35e-80]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.001174380520163720332820596064789066282681781559093714158461715576215121319523 +/- 4.44e-79]",
          "hi": "[-0.001174380520163708539480725425239601610007466987883660312992205258669453149496 +/- 4.60e-79]"
        }
      ]
    },
    {
      "tag": "CL1",
      "certified": true,
      "eps": 0.002,
      "floor": 59,
      "window": [
        0.49333333333333323,
        1.0
      ],
      "water": true,
      "has_return": false,
      "theta": "0.9010226171884479",
      "phi": "0.044736280102247346",
      "kappa": "0.23458208622260593",
      "beta_ang": "0.08570318635921899",
      "m_in": [
        "0.0025092121",
        "0.0025092121"
      ],
      "neg_lo": [
        "0.0025781512",
        "0.0025781512"
      ],
      "neg_hi": null,
      "contrast": [
        "0.0025092121",
        "0.0025092121"
      ],
      "scan_f64": {
        "m_in": 0.0025092121282055324,
        "neg_lo": 0.0025781512334277995,
        "neg_hi": -0.0023345917462140008,
        "contrast": 0.0025092121282055324
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.002578151233422359207194527825268326550849452480080085191182798116011813589450 +/- 3.08e-79]",
          "hi": "[-0.002578151233422333562999390937135759952196590356433048812460123556638393880574 +/- 3.19e-79]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.002440987043957208154028796429362158416416525892580438770018273969620937113735 +/- 2.28e-79]",
          "hi": "[-0.002440987043957183939267083688195631848515020112625844592736037982737010288749 +/- 8.40e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.002202600711417340181034736826485411293993431813103219185945072378674319993069 +/- 2.03e-79]",
          "hi": "[-0.002202600711417318078500272355044550098603080914001382993988954757520960838612 +/- 7.03e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.001871540030961182131906652835646726853128765153137494242871034776320205162453 +/- 1.13e-79]",
          "hi": "[-0.001871540030961163414590342128827709827030913467458603187814264997880251949047 +/- 2.00e-79]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.001459896837296364714591462209672297178255517323910847190614869020461432462982 +/- 5.44e-80]",
          "hi": "[-0.001459896837296350100288416327795943238831624198394863460819655965494975274933 +/- 1.74e-79]"
        },
        {
          "p": 0.36666666666666664,
          "inside": false,
          "lo": "[-0.0009831002449289346186348453739546326080136398812699137778958428872115139084733 +/- 3.03e-80]",
          "hi": "[-0.0009831002449289247834199653106001477408818507991840008934707200582914474494481 +/- 9.80e-81]"
        },
        {
          "p": 0.42999999999999994,
          "inside": false,
          "lo": "[-0.0004596432092750366097238768559030336883498048778918210356619390022288797961381 +/- 2.50e-80]",
          "hi": "[-0.0004596432092750319930786839806309710260466253005745312009719424432759170990666 +/- 3.67e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[8.925931078919347548481914120122295445693064001426475121980617081429633259201e-5 +/- 1.57e-81]",
          "hi": "[8.925931078919437318058671497355114018915736826170053873501082781634205959390e-5 +/- 2.96e-81]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0006400811855554682572019525765827970632333014910343624682712086939011060738123 +/- 3.48e-80]",
          "hi": "[0.0006400811855554746604494504227340319424931017961201966230136988347630310760216 +/- 1.23e-80]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.001167463499754572489651310932766960132992035115260976750114824593174736130807 +/- 1.78e-80]",
          "hi": "[0.001167463499754584126785083113074759038271166008776015981468164893291263515333 +/- 2.04e-79]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.001644756013725186640345009507309054210281089103371653283530030054494849500638 +/- 4.51e-79]",
          "hi": "[0.001644756013725203035709640675302447583763191747062298490768778627039005740776 +/- 1.32e-79]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.002044613225948949403894289166120693528184467436337617920853754878881012243948 +/- 4.64e-79]",
          "hi": "[0.002044613225948969921783762138683710048320711623871946487908906648921090272939 +/- 3.82e-79]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.002339631790445194566252818650364836285193044165176764837136440516199546005538 +/- 1.13e-79]",
          "hi": "[0.002339631790445217767795790172542601280984075030383968514390634786272118572871 +/- 2.63e-79]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.002503010880758956733246623182049245680335775815475122603245293965184692749510 +/- 4.51e-79]",
          "hi": "[0.002503010880758981839776515539150311613995412709863766310833004723607395230206 +/- 6.70e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": true,
          "lo": "[0.002509212128209383089629135105314209280578242129791775148354480885531184155062 +/- 9.30e-81]",
          "hi": "[0.002509212128209408091489858317439538679895537103165311522844067988870707347511 +/- 2.23e-79]"
        },
        {
          "p": 1.0,
          "inside": true,
          "lo": "[0.002334591746217563518186425657852660162339083981389569662402925363608630171184 +/- 1.27e-79]",
          "hi": "[0.002334591746217586977490463010233392964652261258527811812825507078930789920735 +/- 2.51e-79]"
        }
      ]
    }
  ],
  "depth2_certificate": {
    "tag": "D1",
    "eps": 0.002,
    "floor": 59,
    "p_star": 0.8733333333333333,
    "min_neb": 57,
    "depth": 2,
    "theta": "0.9016095686525514",
    "phi": "0.044736280102247346",
    "kappa": "0.04619094636100707",
    "beta_ang": "0.08370925274802875",
    "V1": "[-0.000482047750969 +/- 4.12e-16]",
    "V4": "[-0.00495313733893 +/- 2.84e-16]",
    "certified": true
  }
}

==> anc/ptable_crossover_30dig.json <==
{
 "T_K": 310,
 "twokT_meV": "53.4274662253001",
 "meV_per_cm1": "0.1239841984",
 "rows": [
  {
   "name": "GaAs LO 36.1 meV (Ioffe 300K)",
   "E_meV": "36.1",
   "p": "0.588705350516"
  },
  {
   "name": "Ge 300.7 cm-1 (Parker-Feldman-Ashkin 1967)",
   "E_meV": "37.2820484589",
   "p": "0.602973811505"
  },
  {
   "name": "Si 63 meV (Ioffe 300K)",
   "E_meV": "63.0",
   "p": "0.827189326207"
  },
  {
   "name": "Si 520.2 cm-1 (PFA 1967)",
   "E_meV": "64.4965800077",
   "p": "0.835831646495"
  },
  {
   "name": "Diamond 1332.5 cm-1 (Solin-Ramdas 1970)",
   "E_meV": "165.208944368",
   "p": "0.995885886743"
  },
  {
   "name": "crossover p=1/2",
   "E_meV": "29.3480354738",
   "lambda_um": "42.246166"
  }
 ]
}

==> anc/pulse_atlas_qr1_f64.json <==
{
 "target": "QR1",
 "hold": 0.4016,
 "n": 88,
 "unpulsed_lmin": 0.0013011396385356213,
 "atlas": {
  "0.05": {
   "early": 32,
   "centred": 8,
   "late": 33,
   "signal_at_kmin_plus4": 0.0007871178663464501
  },
  "0.113": {
   "early": 35,
   "centred": 9,
   "late": 35,
   "signal_at_kmin_plus4": 0.0005307907834689101
  },
  "0.177": {
   "early": 38,
   "centred": 12,
   "late": 39,
   "signal_at_kmin_plus4": 0.0004048744057672741
  },
  "0.24": {
   "early": 44,
   "centred": 18,
   "late": 44,
   "signal_at_kmin_plus4": 0.00030681495767426935
  },
  "0.303": {
   "early": 56,
   "centred": 32,
   "late": 57,
   "signal_at_kmin_plus4": 0.00011395820883803711
  },
  "0.35": {
   "early": null,
   "centred": null,
   "late": null,
   "signal_at_kmin_plus4": NaN
  }
 }
}

==> anc/pulse_certificates.json <==
{
 "prec": 256,
 "target": "QR1",
 "hold": 0.4016,
 "depth": 0.05,
 "n": 88,
 "position": "centred",
 "certificates": {
  "unpulsed_ppt": true,
  "k7_ppt": true,
  "k8_npt": true,
  "k8_witness": "[-0.000142850836242 +/- 2.20e-16]",
  "k12_signal": [
   "0.0007871178663",
   "0.0007871178663"
  ],
  "early_k8_ppt": true
 },
 "seconds": 0.6428914070129395
}

==> anc/pulse_engine.py <==
#!/usr/bin/env python3
"""
Ancillary file for
"A pulsed entanglement valve: certified switching thresholds in a thermal collision channel"
E. Kopel, 2026.

WHAT THIS IS.  The schedule engine of the Letter, together with the general-ancilla
builder, and a reproduction of the headline certified results from the accompanying
certificate files.  It is self-contained: the ball-arithmetic primitives it needs are
reproduced verbatim from the certification library of the companion works, so this file
runs with only numpy and python-flint present.

THE ENGINE.  A collision channel with bath Bloch vector r is an affine map on the Bloch
vector, (A(r), c(r)).  A SCHEDULE (r_1, ..., r_n) composes exactly,

    A = A(r_n) ... A(r_1),    c = sum_j A(r_n) ... A(r_{j+1}) c(r_j),

so an inhomogeneous run is no harder to certify than a homogeneous power.  Entanglement
breaking of the composite is decided by the sign of lambda_min of its partial-transposed
Choi matrix, established by one-sided primitives only: an explicit witness vector for
negativity, Sylvester minors for positive semidefiniteness.

WHAT IT REPRODUCES (all against anc/pulse_certificates.json and
anc/register2_certificates.json):
  G1  engine gates: a homogeneous schedule equals the matrix-power route, and an early
      half-pulse differs from a late one, so the engine sees non-commutativity.
  P1  the minimal pulse at QR1: hold p = 0.4016 for n = 88 is PPT (valve closed); a centred
      8-round excursion to p = 0.05 is NPT (valve open); 7 rounds is not; and the same
      8-round pulse placed early is not.
  P2  the signal landscape: the certified switched negativity at k = 12 and k = 53, and the
      certified fact that the optimal pulse beats the full excursion (k = 88).
  T1  the coherent tilt: with the thermal population held fixed at r_z = 0.4016, the valve
      is closed at r_y = 0.0119 and open at r_y = 0.0121.
  NC  negative controls: the false claim at each certified point must be rejected.

RUNNING IT
    python3 pulse_engine.py
Requirements: Python 3.9+, numpy, python-flint (tested with 0.9.0).  Runtime a few seconds.
Exit status is nonzero if any check fails.
"""
import json, math, os, sys
import numpy as np
from flint import arb, acb, acb_mat, ctx

ctx.prec = 256
HERE = os.path.dirname(os.path.abspath(__file__))

# ---------------------------------------------------------------- primitives
# Reproduced verbatim from the companion certification library.
ZERO, ONE, I = acb(0), acb(1), acb(0, 1)


def _m(rows):
    return acb_mat([[acb(x) for x in r] for r in rows])


PX = _m([[0, 1], [1, 0]])
PY = acb_mat([[ZERO, -I], [I, ZERO]])
PZ = _m([[1, 0], [0, -1]])
SIG = [PX, PY, PZ]


def kron(A, B):
    n, m = A.nrows(), A.ncols()
    p, q = B.nrows(), B.ncols()
    C = acb_mat(n * p, m * q)
    for i in range(n):
        for j in range(m):
            for k in range(p):
                for l in range(q):
                    C[i * p + k, j * q + l] = A[i, j] * B[k, l]
    return C


def eye(n):
    E = acb_mat(n, n)
    for i in range(n):
        E[i, i] = ONE
    return E


def dag(A):
    B = acb_mat(A.ncols(), A.nrows())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            B[j, i] = A[i, j].conjugate()
    return B


def trace(A):
    return sum((A[i, i] for i in range(A.nrows())), ZERO)


def scal(c, A):
    B = acb_mat(A.nrows(), A.ncols())
    for i in range(A.nrows()):
        for j in range(A.ncols()):
            B[i, j] = acb(c) * A[i, j]
    return B


def _matmul3(A, B):
    return [[sum((A[i][k] * B[k][j] for k in range(3)), arb(0)) for j in range(3)]
            for i in range(3)]


def choi_PT_pair(A, c):
    """Partial-transposed Choi matrix of the affine Bloch pair (A, c). Hermitian 4x4."""
    def Phi(M):
        t = trace(M) / 2
        v = [(trace(SIG[i] * M) / 2) for i in range(3)]
        w = [acb(t) * acb(c[i]) + sum((acb(A[i][j]) * v[j] for j in range(3)), acb(0))
             for i in range(3)]
        out = scal(t, eye(2))
        for i in range(3):
            out = out + scal(w[i], SIG[i])
        return out
    J = acb_mat(4, 4)
    half = acb("0.5")
    for i in range(2):
        for j in range(2):
            E = acb_mat(2, 2); E[i, j] = ONE
            blk = Phi(E)
            for a in range(2):
                for b in range(2):
                    J[i * 2 + a, j * 2 + b] += half * blk[a, b]
    H = acb_mat(4, 4)
    for i in range(2):
        for j in range(2):
            for a in range(2):
                for b in range(2):
                    H[i * 2 + a, j * 2 + b] = J[j * 2 + a, i * 2 + b]
    return H


def certify_negative(H, v):
    num, den = acb(0), acb(0)
    for i in range(4):
        for j in range(4):
            num += v[i].conjugate() * H[i, j] * v[j]
        den += v[i].conjugate() * v[i]
    q = (num / den).real
    return q.upper() < 0, q


def certify_psd(H):
    minors = []
    for k in range(1, 5):
        sub = acb_mat(k, k)
        for i in range(k):
            for j in range(k):
                sub[i, j] = H[i, j]
        d = sub.det().real
        minors.append(d)
        if not (d.lower() > 0):
            return False, minors
    return True, minors


# ---------------------------------------------------------------- the circuit
def _ry(a):
    h = a / 2
    return acb_mat([[acb(h.cos()), acb(-h.sin())], [acb(h.sin()), acb(h.cos())]])


SW = acb_mat(8, 8)
for _mm in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _mm, (_mm * 2 + _f) * 2 + _l] = ONE
ZY = kron(eye(2), kron(PZ, PY))
I8 = eye(8)


def U(th, ph, k, b):
    P0 = _m([[1, 0], [0, 0]]); P1 = _m([[0, 0], [0, 1]])
    UW = kron(P0, kron(_ry(arb.pi() - 2 * th), eye(2))) + kron(P1, kron(_ry(2 * th), eye(2)))
    Uw = scal((k / 2).cos(), I8) + scal(acb(0, -1) * acb((k / 2).sin()), ZY)
    Uf = scal(ph.cos(), I8) + scal(acb(0, -1) * acb(ph.sin()), SW)
    return kron(_ry(b), kron(eye(2), eye(2))) * Uf * Uw * UW


def tau(p, axis=2):
    half = acb("0.5")
    return scal(half, eye(2)) + scal(half * acb(p), SIG[axis])


def tau_r(rx, ry_, rz):
    half = acb("0.5")
    out = scal(half, eye(2))
    for comp, S in ((rx, SIG[0]), (ry_, SIG[1]), (rz, SIG[2])):
        out = out + scal(half * acb(comp), S)
    return out


def ptr_FL(R):
    out = acb_mat(2, 2)
    for i in range(2):
        for j in range(2):
            out[i, j] = sum((R[i * 4 + a, j * 4 + a] for a in range(4)), ZERO)
    return out


def bloch_pair_general(u, anc1):
    ud = dag(u)
    anc = kron(anc1, anc1)
    half = acb("0.5")

    def Phi(rho):
        return ptr_FL(u * kron(rho, anc) * ud)
    c = [trace(SIG[i] * Phi(scal(half, eye(2)))).real for i in range(3)]
    Ps = [Phi(SIG[j]) for j in range(3)]
    A = [[(half * trace(SIG[i] * Ps[j])).real for j in range(3)] for i in range(3)]
    return A, c


def compose(pairs):
    """THE ENGINE: exact affine composition of a schedule, earliest round first."""
    A = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    c = [arb(0)] * 3
    for Ai, ci in pairs:
        A = _matmul3(Ai, A)
        c = [sum((Ai[i][j] * c[j] for j in range(3)), arb(0)) + ci[i] for i in range(3)]
    return A, c


def witness_from(A, c):
    """Propose lambda_min's eigenvector in float64. Proposing, not proving."""
    Af = np.array([[float(A[i][j].mid()) for j in range(3)] for i in range(3)])
    cf = np.array([float(c[i].mid()) for i in range(3)])
    X = np.array([[0, 1], [1, 0]], complex)
    Y = np.array([[0, -1j], [1j, 0]], complex)
    Z = np.diag([1, -1]).astype(complex)
    S = [X, Y, Z]; I2 = np.eye(2, dtype=complex)
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            t = np.trace(E) / 2
            v = np.array([np.trace(S[k] @ E) / 2 for k in range(3)])
            w = t * cf + Af @ v
            M = t * I2 + w[0] * S[0] + w[1] * S[1] + w[2] * S[2]
            J += np.kron(E, M) / 2
    H = J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)
    _w, V = np.linalg.eigh(H)
    return [acb(complex(x).real, complex(x).imag) for x in V[:, 0]]


# ---------------------------------------------------------------- QR1
QR1 = dict(theta="0.8762894250210506", phi="0.044736280102247346",
           kappa="0.1247057659254267", beta="0.05210240689909829")
U_QR1 = U(arb(QR1["theta"]), arb(QR1["phi"]), arb(QR1["kappa"]), arb(QR1["beta"]))
N, HOLD, DEPTH = 88, "0.4016", "0.05"


def pair_p(p):
    return bloch_pair_general(U_QR1, tau(arb(p)))


def centred(k, hold=HOLD, depth=DEPTH):
    a = (N - k) // 2
    return [pair_p(hold)] * a + [pair_p(depth)] * k + [pair_p(hold)] * (N - k - a)


def decide(sched):
    A, c = compose(sched)
    H = choi_PT_pair(A, c)
    npt, q = certify_negative(H, witness_from(A, c))
    if npt:
        return "NPT", q
    ppt, _ = certify_psd(H)
    return ("PPT" if ppt else "INDETERMINATE"), None


if __name__ == "__main__":
    fails = 0
    print("G1  ENGINE GATES")
    ph = pair_p(HOLD)
    A1, c1 = compose([ph] * 4)
    Ak = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    ck = [arb(0)] * 3
    for _ in range(4):
        ck = [sum((ph[0][i][j] * ck[j] for j in range(3)), arb(0)) + ph[1][i] for i in range(3)]
        Ak = _matmul3(ph[0], Ak)
    same = all(abs(float((A1[i][j] - Ak[i][j]).mid())) < 1e-30 for i in range(3) for j in range(3))
    print("    homogeneous schedule equals the matrix-power route: %s" % ("OK" if same else "FAIL"))
    fails += not same
    pd = pair_p(DEPTH)
    Ae, _ = compose([pd] * 44 + [ph] * 44)
    Al, _ = compose([ph] * 44 + [pd] * 44)
    dev = max(abs(float((Ae[i][j] - Al[i][j]).mid())) for i in range(3) for j in range(3))
    print("    early vs late half-pulse differ (non-commutativity visible): max dA = %.3f" % dev)
    fails += not (dev > 1e-3)

    print("\nP1  THE MINIMAL PULSE AT QR1 (hold p=%s, depth p=%s, n=%d)" % (HOLD, DEPTH, N))
    for label, sched, want in (
            ("unpulsed hold", [ph] * N, "PPT"),
            ("centred k=7", centred(7), "PPT"),
            ("centred k=8", centred(8), "NPT"),
            ("early   k=8", [pd] * 8 + [ph] * (N - 8), "PPT")):
        got, q = decide(sched)
        ok = (got == want)
        fails += not ok
        extra = ("  witness quotient %s" % q.str(8, radius=False)) if q is not None else ""
        print("    %-16s -> %-3s (expected %-3s) %s%s" % (label, got, want, "OK" if ok else "FAIL", extra))

    print("\nP2  SIGNAL LANDSCAPE: the pulse beats the hold")
    sigs = {}
    for k in (12, 53, 88):
        A, c = compose(centred(k) if k < N else [pd] * N)
        H = choi_PT_pair(A, c)
        npt, q = certify_negative(H, witness_from(A, c))
        sigs[k] = -q.mid()
        print("    k=%-3d switched negativity ~ %s  (%s)" % (k, arb(sigs[k]).str(8, radius=False),
                                                            "NPT certified" if npt else "NOT NPT"))
        fails += not npt
    beats = sigs[53] > sigs[88]
    print("    optimal pulse (k=53) beats the full excursion (k=88): %s" % ("OK" if beats else "FAIL"))
    fails += not beats

    print("\nT1  THE COHERENT TILT (population fixed at r_z=%s)" % HOLD)
    for ry_val, want in (("0.0119", "PPT"), ("0.0121", "NPT")):
        pr = bloch_pair_general(U_QR1, tau_r(arb(0), arb(ry_val), arb(HOLD)))
        got, q = decide([pr] * N)
        ok = (got == want)
        fails += not ok
        print("    r_y=%-7s -> %-3s (expected %-3s) %s" % (ry_val, got, want, "OK" if ok else "FAIL"))

    print("\nNC  NEGATIVE CONTROLS (each false claim must be rejected)")
    A, c = compose([ph] * N)
    bad1, _ = certify_negative(choi_PT_pair(A, c), witness_from(A, c))
    print("    claim the unpulsed hold is NPT: %s" % ("REJECTED" if not bad1 else "GATE BROKEN"))
    fails += bool(bad1)
    A, c = compose(centred(8))
    bad2, _ = certify_psd(choi_PT_pair(A, c))
    print("    claim the k=8 pulse is PPT:     %s" % ("REJECTED" if not bad2 else "GATE BROKEN"))
    fails += bool(bad2)

    cert = os.path.join(HERE, "pulse_certificates.json")
    if os.path.exists(cert):
        j = json.load(open(cert))
        print("\n    cross-check against pulse_certificates.json: prec=%s, k8 witness %s"
              % (j.get("prec"), j.get("certificates", {}).get("k8_witness", "n/a")))

    print("\n%s" % ("ALL CHECKS PASSED" if not fails else "%d CHECK(S) FAILED" % fails))
    sys.exit(1 if fails else 0)


==> anc/register2_certificates.json <==
{
 "prec": 256,
 "seconds": 1.8495278358459473,
 "edges": {
  "left": [
   0.3175,
   0.3177
  ],
  "right": [
   0.9137,
   0.9138
  ],
  "certified": true
 },
 "d3_walk_steps": [
  {
   "k": 48,
   "b": 108,
   "cert": true
  },
  {
   "k": 60,
   "b": 107,
   "cert": true
  },
  {
   "k": 76,
   "b": 106,
   "cert": true
  }
 ],
 "tilt": {
  "closed_at": 0.0119,
  "open_at": 0.0121,
  "certified": true
 },
 "noise": {
  "pulsed_dead_1e4": true,
  "static_alive_1e4": true,
  "static_dead_2e4": true
 }
}

==> anc/register2_f64.json <==
{
 "qc1_open": {
  "0.05": {
   "early": 26,
   "centred": 5,
   "late": 27,
   "signal": 0.000769372456287698
  },
  "0.113": {
   "early": 28,
   "centred": 6,
   "late": 29,
   "signal": 0.0006107740827139808
  },
  "0.177": {
   "early": 31,
   "centred": 8,
   "late": 32,
   "signal": 0.0004898355396596867
  },
  "0.24": {
   "early": 35,
   "centred": 11,
   "late": 35,
   "signal": 0.0003327122845362429
  }
 },
 "qr1_close": {
  "0.4016": {
   "early": 56,
   "centred": 35,
   "late": 57
  },
  "0.43": {
   "early": 54,
   "centred": 32,
   "late": 55
  },
  "0.556": {
   "early": 49,
   "centred": 24,
   "late": 49
  },
  "0.62": {
   "early": 47,
   "centred": 21,
   "late": 48
  }
 },
 "qr1_true_edges_f64": {
  "left": [
   0.35,
   0.35
  ],
  "right": [
   0.9137386533267448,
   0.9137386533267449
  ]
 },
 "d3_walk": {
  "hold": 0.05,
  "pstar": 0.5566666666666666,
  "transitions": [
   [
    0,
    109
   ],
   [
    48,
    108
   ],
   [
    60,
    107
   ],
   [
    76,
    106
   ]
  ],
  "levels": [
   106,
   107,
   108,
   109
  ]
 },
 "noise": {
  "lam_crit": 3.5733487970901484e-05
 },
 "tilt": {
  "rx_star": [
   0.32915577735474244,
   0.32915577735475665
  ],
  "ry_star": [
   0.012024270197272813,
   0.012024270197287024
  ]
 }
}

==> anc/scan4.py <==
"""
Paper V -- scan4: the CONTRAST-OPTIMISED valley search.

WHY THIS SCAN EXISTS.  The 23 valleys certified by scan3 are experimentally
near-invisible: a valley is by definition a circuit hovering at the
entanglement-breaking boundary, and the star target's measurable contrast is
2.9e-5 (Paper V skeleton, "The wall").  Before any hardware proposal can
target a valley we must know whether high-contrast valleys EXIST.  scan4
answers empirically: it repeats the stratified valley search and, for every
valley found, computes the quantities an experiment lives or dies by:

    m_in    = max over sub-floor window p of lambda_min(PT Choi at n=floor-1)
              (PPT robustness inside the window),
    neg_lo  = -lambda_min at the left grid edge p = 0.05 (signal before dip),
    neg_hi  = -lambda_min at p = 1                       (signal after it),
    CONTRAST = min(m_in, neg_lo, neg_hi); neg_hi excluded when the window
               touches the last grid point (no return signal exists there).

It also flags WATER-WINDOW valleys: sub-floor windows intersecting
p in [0.40, 0.50], the polarisation band of water's hydrogen-bond modes at
310 K (Paper IV).  Those are the biologically anchored targets.

ARCHITECTURE: identical to scan3 v2 (independent shards, no IPC, one atomic
journal line per chunk, seeds from SeedSequence([seed, eps, chunk_id]),
resumable without double-counting).

GATES:
  G1  embedded unitaries unitary to 1e-12, and the quadratic-in-p Lagrange
      reconstruction gated against direct evaluation at all 16 grid points;
  G2  the scan3 star valley (eps = 0.032, floor 3, window [0.177, 0.493])
      reproduced END TO END INCLUDING ITS CONTRAST: C in [2.0e-5, 4.0e-5]
      against the reference 2.933e-5, m_in in [1.0e-4, 1.6e-4], neg_hi in
      [3.9e-3, 4.7e-3], water flag True;
  G3  closed-form floor vs Choi floor, 70 circuits per bin, first chunks;
  G4  per valley, sign consistency between profile and margins at every grid
      point where |lambda_min| > 1e-9; a mismatch aborts the shard.

All float64 and EXPLORATORY: winners go to Arb certification afterwards.
Defaults: 8 eps bins 0.002..0.125, floors 2..30, 3,000,000 draws per bin;
roughly 4 hours on 6 shards.
"""
import argparse, csv, glob, hashlib, json, os, sys, time
import numpy as np

for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
           "VECLIB_MAXIMUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_v] = "1"

# ---------------------------------------------------------------- model
I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]], complex)
Z = np.diag([1, -1]).astype(complex)
P0 = np.diag([1, 0]).astype(complex)
P1 = np.diag([0, 1]).astype(complex)
SIG = [X, Y, Z]

SW = np.zeros((8, 8), complex)           # SWAP of M and L, ordering (M,F,L)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SW[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1

ZY = np.kron(I2, np.kron(Z, Y))          # (Z on F) x (Y on L)
I8 = np.eye(8, dtype=complex)


def ry(a):
    # exp(-i a Y/2), written closed-form so the script has NO scipy dependency
    c, s = np.cos(a / 2), np.sin(a / 2)
    return np.array([[c, -s], [s, c]], complex)


def U(th, ph, k, b):
    UW = np.kron(P0, np.kron(ry(np.pi - 2 * th), I2)) \
       + np.kron(P1, np.kron(ry(2 * th), I2))
    Uw = np.cos(k / 2) * I8 - 1j * np.sin(k / 2) * ZY    # (ZY)^2 = 1 -> exact
    Uf = np.cos(ph) * I8 - 1j * np.sin(ph) * SW          # SW^2 = 1  -> exact
    return np.kron(ry(b), np.kron(I2, I2)) @ Uf @ Uw @ UW


def ptr_FL(r):
    a = r.reshape(2, 2, 2, 2, 2, 2)
    return np.trace(np.trace(a, axis1=2, axis2=5), axis1=1, axis2=3)


def pair_from_u(u, ud, p):
    tau = (I2 + p * Z) / 2
    anc = np.kron(tau, tau)
    Phi = lambda r: ptr_FL(u @ np.kron(r, anc) @ ud)
    c = np.array([np.real(np.trace(SIG[i] @ Phi(I2 / 2))) for i in range(3)])
    A = np.array([[0.5 * np.real(np.trace(SIG[i] @ Phi(SIG[j]))) for j in range(3)]
                  for i in range(3)])
    return A, c


# PT Choi is affine in (A_n, c_n); basis extracted from the reference formula
def _pt_choi_ref(A, c):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            t = np.trace(E) / 2
            v = np.array([np.trace(SIG[k] @ E) / 2 for k in range(3)])
            w = t * c + A @ v
            M = t * I2 + w[0] * SIG[0] + w[1] * SIG[1] + w[2] * SIG[2]
            J += np.kron(E, M) / 2
    return J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)


_Z3, _z3 = np.zeros((3, 3)), np.zeros(3)
H0 = _pt_choi_ref(_Z3, _z3)
HC = np.stack([_pt_choi_ref(_Z3, np.eye(3)[i]) - H0 for i in range(3)])
HA = np.stack([np.stack([_pt_choi_ref(np.outer(np.eye(3)[i], np.eye(3)[j]), _z3) - H0
                         for j in range(3)]) for i in range(3)])


def lmin_PT(A, c, n, inv):
    An = np.linalg.matrix_power(A, n)
    cn = inv @ ((np.eye(3) - An) @ c)
    H = H0 + np.tensordot(cn, HC, axes=(0, 0)) \
           + np.tensordot(An, HA, axes=([0, 1], [0, 1]))
    return np.linalg.eigvalsh(H)[0]


def n_EB_of(A, c, cap=100000):
    if np.linalg.norm(A, 2) >= 1 - 1e-10:
        return None
    inv = np.linalg.inv(np.eye(3) - A)
    if lmin_PT(A, c, 1, inv) >= 0:
        return 1
    n = 1
    while n < cap:
        n *= 2
        if lmin_PT(A, c, n, inv) >= 0:
            break
    else:
        return None
    lo, hi = n // 2, n
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if lmin_PT(A, c, mid, inv) >= 0:
            hi = mid
        else:
            lo = mid
    return hi


# ------------------------------------------------- closed-form floor (Thm 3.2)
def nuc_pow(a, d, b, n):
    n = np.broadcast_to(np.asarray(n), a.shape)
    M_tr, M_det, M_F2 = a * (1 + d) * np.cos(b), a * a * d, a * a * (1 + d * d)
    disc = M_tr * M_tr - 4 * M_det
    sq = np.sqrt(np.abs(disc)); real = disc >= 0
    mp_ = np.where(real, (M_tr + sq) / 2, M_tr / 2)
    mm_ = np.where(real, (M_tr - sq) / 2, M_tr / 2)
    P, Q = np.empty_like(a), np.empty_like(a)
    r = real & (np.abs(mp_ - mm_) > 1e-13)
    P[r] = (mp_[r] ** n[r] - mm_[r] ** n[r]) / (mp_[r] - mm_[r])
    Q[r] = -M_det[r] * ((mp_[r] ** (n[r] - 1) - mm_[r] ** (n[r] - 1)) / (mp_[r] - mm_[r]))
    g = real & ~r
    P[g] = n[g] * mp_[g] ** (n[g] - 1)
    Q[g] = (1 - n[g]) * mp_[g] ** n[g]
    cx = ~real
    if cx.any():
        rho = np.sqrt(M_det[cx])
        psi = np.arccos(np.clip(M_tr[cx] / (2 * rho), -1, 1))
        s = np.sin(psi); s = np.where(np.abs(s) < 1e-15, 1e-15, s)
        P[cx] = rho ** (n[cx] - 1) * np.sin(n[cx] * psi) / s
        Q[cx] = -M_det[cx] * (rho ** (n[cx] - 2) * np.sin((n[cx] - 1) * psi) / s)
    F2 = P * P * M_F2 + 2 * P * Q * M_tr + 2 * Q * Q
    return (a * np.abs(d)) ** n + np.sqrt(np.maximum(F2 + 2 * np.abs(M_det) ** n, 0.0))


def floors_vec(a, d, b, cap=1 << 20):
    n = np.ones(a.shape, np.int64)
    lo = np.zeros(a.shape, np.int64); hi = np.zeros(a.shape, np.int64)
    live = np.ones(a.shape, bool)
    while live.any():
        ok = nuc_pow(a, d, b, n) <= 1
        found = live & ok
        hi[found] = n[found]; lo[found] = np.maximum(n[found] // 2, 0)
        live &= ~ok
        n = np.where(live, n * 2, n)
        if n.max() > cap:
            raise RuntimeError("floor exceeded cap")
    lo = np.maximum(lo, 1)
    while (hi - lo > 1).any():
        mid = np.where(hi - lo > 1, (lo + hi) // 2, hi)
        ok = nuc_pow(a, d, b, mid) <= 1
        upd = hi - lo > 1
        hi = np.where(upd & ok, mid, hi)
        lo = np.where(upd & ~ok, mid, lo)
    return hi


P_GRID = np.linspace(0.05, 1.0, 16)      # identical to the published scan


# ---------------------------------------------------------------- per circuit
def pairs_on_grid(u, ud):
    """(A(p), c(p)) for the whole grid from THREE channel evaluations.

    The manuscript's Proposition: A(p) and c(p) are exactly quadratic in p, so
    Lagrange nodes p = 0, 1/2, 1 reconstruct them exactly.  The reconstruction
    is gated against direct evaluation at every grid point in G2 (1e-12)."""
    E0, E5, E1 = (pair_from_u(u, ud, x) for x in (0.0, 0.5, 1.0))
    out = []
    for p in P_GRID:
        w0 = 2 * (p - 0.5) * (p - 1.0)          # Lagrange basis at nodes 0, .5, 1
        w5 = -4 * p * (p - 1.0)
        w1 = 2 * p * (p - 0.5)
        out.append((w0 * E0[0] + w5 * E5[0] + w1 * E1[0],
                    w0 * E0[1] + w5 * E5[1] + w1 * E1[1]))
    return out


def test_circuit(th, ph, k, b, floor):
    """Full valley decision for one kept circuit.  Returns None or a dict."""
    u = U(th, ph, k, b); ud = u.conj().T
    pairs = pairs_on_grid(u, ud)
    hit = False
    for A, c in pairs:
        if np.linalg.norm(A, 2) >= 1 - 1e-10:
            continue
        inv = np.linalg.inv(np.eye(3) - A)
        if lmin_PT(A, c, floor - 1, inv) >= 0:     # PPT at floor-1 => index < floor
            hit = True
            break
    if not hit:
        return None
    prof = np.array([n_EB_of(A, c) or 10**9 for A, c in pairs])
    mn = int(prof.min())
    if mn >= floor:                                 # screen was a grid-edge graze
        return None
    sub = np.where(prof < floor)[0]
    # ---- contrast machinery (scan4): lambda_min of PT Choi at n = floor-1
    lams = np.empty(len(P_GRID))
    for j, (A, c) in enumerate(pairs):
        inv = np.linalg.inv(np.eye(3) - A)
        lams[j] = lmin_PT(A, c, floor - 1, inv)
    for j in range(len(P_GRID)):                    # G4: two routes, one story
        if abs(lams[j]) > 1e-9:
            assert (prof[j] <= floor - 1) == (lams[j] >= 0), (
                f"G4 FAIL at p={P_GRID[j]:.3f}: n_EB={prof[j]} vs lam={lams[j]:.3e}")
    m_in = float(lams[sub].max())
    neg_lo = float(-lams[0])
    neg_hi = float(-lams[-1])
    has_return = bool(sub[-1] < len(P_GRID) - 1)
    contrast = min(m_in, neg_lo, neg_hi) if has_return else min(m_in, neg_lo)
    water = bool(P_GRID[sub[0]] <= 0.50 and P_GRID[sub[-1]] >= 0.40)
    return dict(floor=int(floor), p_star=float(P_GRID[int(prof.argmin())]),
                min_neb=mn, depth=int(floor - mn),
                win_lo=float(P_GRID[sub[0]]), win_hi=float(P_GRID[sub[-1]]),
                m_in=m_in, neg_lo=neg_lo, neg_hi=neg_hi,
                contrast=float(contrast), has_return=has_return, water=water)


def draw(rng, m):
    th = np.pi * (0.25 + rng.normal(0, 0.05, m))
    ka = rng.uniform(0, np.pi / 2, m)
    be = rng.uniform(0, np.pi / 2, m)
    return th, ka, be


def run_chunk(args):
    eps, ph, chunk_id, m, seed, fmax, do_gate = args
    rng = np.random.default_rng(np.random.SeedSequence([seed, int(eps * 10**9), chunk_id]))
    th, ka, be = draw(rng, m)
    fl = floors_vec(np.full(m, np.cos(ph) ** 2), np.sin(2 * th), be)
    counts = np.bincount(fl)
    kept = np.where((fl >= 2) & (fl <= fmax))[0]
    gate_report = []
    if do_gate:                                   # G3: closed form vs Choi route
        rej = np.where(fl > fmax)[0][:20]
        for i in list(kept[:50]) + list(rej):
            A0, c0 = pair_from_u(U(th[i], ph, ka[i], be[i]),
                                 U(th[i], ph, ka[i], be[i]).conj().T, 0.0)
            f_choi = n_EB_of(A0, c0)
            gate_report.append((int(fl[i]), int(f_choi if f_choi else -1)))
    valleys, tested = [], 0
    for i in kept:
        tested += 1
        r = test_circuit(th[i], ph, ka[i], be[i], int(fl[i]))
        if r is not None:
            r.update(eps=eps, theta=float(th[i]), phi=float(ph),
                     kappa=float(ka[i]), beta_ang=float(be[i]))
            valleys.append(r)
    return eps, m, len(kept), tested, counts, valleys, gate_report


# ---------------------------------------------------------------- gates
def gate_G1_G2():
    rng = np.random.default_rng(7)
    for _ in range(5):                                            # G1
        t, p_, k_, b_ = rng.uniform(0.1, 1.4, 4)
        u = U(t, p_, k_, b_)
        assert np.abs(u @ u.conj().T - I8).max() < 1e-12, "G1 FAIL: U not unitary"
    # G2 (scan4): the scan3 star valley, end to end INCLUDING its contrast
    th, ph, ka, be = (1.4289287659880316, 0.17985349979247828,
                      1.5582406746647626, 0.4852341473166438)
    a, d = np.cos(ph) ** 2, np.sin(2 * th)
    f_closed = int(floors_vec(np.array([a]), np.array([d]), np.array([be]))[0])
    assert f_closed == 3, f"G2 FAIL: closed-form floor {f_closed} != 3"
    u = U(th, ph, ka, be)
    A0, c0 = pair_from_u(u, u.conj().T, 0.0)
    assert n_EB_of(A0, c0) == 3, "G2 FAIL: Choi floor != 3"
    ud = u.conj().T
    pg = pairs_on_grid(u, ud)
    for j, ptest in enumerate(P_GRID):
        Ad, cd = pair_from_u(u, ud, ptest)
        assert np.abs(pg[j][0] - Ad).max() < 1e-12 and np.abs(pg[j][1] - cd).max() < 1e-12, \
            "G1 FAIL: quadratic-in-p reconstruction disagrees with direct evaluation"
    r = test_circuit(th, ph, ka, be, 3)
    assert r is not None and r["min_neb"] == 2 and r["depth"] == 1, f"G2 FAIL: {r}"
    assert abs(r["win_lo"] - 0.17666666666666664) < 1e-9, f"G2 FAIL win_lo: {r}"
    assert abs(r["win_hi"] - 0.49333333333333323) < 1e-9, f"G2 FAIL win_hi: {r}"
    assert 2.0e-5 < r["contrast"] < 4.0e-5, f"G2 FAIL contrast: {r['contrast']:.3e}"
    assert 1.0e-4 < r["m_in"] < 1.6e-4, f"G2 FAIL m_in: {r['m_in']:.3e}"
    assert 3.9e-3 < r["neg_hi"] < 4.7e-3, f"G2 FAIL neg_hi: {r['neg_hi']:.3e}"
    assert r["water"] and r["has_return"], f"G2 FAIL flags: {r}"
    print(f"gates G1, G2 passed  (star valley: floor 3, window "
          f"[{r['win_lo']:.3f}, {r['win_hi']:.3f}], contrast {r['contrast']:.3e}, "
          f"water-window True)")


# ---------------------------------------------------------------- journal
def journal4_line(eps, cid, m, kept, tested, counts, valleys):
    hist = ",".join(f"{f}:{int(n)}" for f, n in enumerate(counts) if n)
    vj = json.dumps(valleys, separators=(",", ":")) if valleys else "-"
    return f"{eps:g}\t{cid}\t{m}\t{kept}\t{tested}\t{hist}\t{vj}\n"


def read_journals(outdir):
    """All completed chunks across every shard.  Returns {(eps,cid): record}."""
    done = {}
    for path in sorted(glob.glob(os.path.join(outdir, "journal4_*.tsv"))):
        with open(path) as f:
            for ln in f:
                p = ln.rstrip("\n").split("\t")
                if len(p) != 7:
                    continue          # torn final line from a kill: ignore it
                eps, cid, m, kept, tested, hist, vj = p
                try:
                    rec = dict(eps=float(eps), cid=int(cid), draws=int(m),
                               kept=int(kept), tested=int(tested),
                               hist={int(k): int(v) for k, v in
                                     (x.split(":") for x in hist.split(",") if x)},
                               valleys=([] if vj == "-" else json.loads(vj)))
                except (ValueError, json.JSONDecodeError):
                    continue          # torn line
                done[(rec["eps"], rec["cid"])] = rec
    return done


def report(outdir, eps_list):
    done = read_journals(outdir)
    stats = {e: dict(draws=0, kept=0, tested=0, valleys=0, hist={}) for e in eps_list}
    rows = []
    for (eps, cid), r in sorted(done.items()):
        if eps not in stats:
            stats[eps] = dict(draws=0, kept=0, tested=0, valleys=0, hist={})
        s = stats[eps]
        s["draws"] += r["draws"]; s["kept"] += r["kept"]; s["tested"] += r["tested"]
        s["valleys"] += len(r["valleys"])
        for f, n in r["hist"].items():
            s["hist"][f] = s["hist"].get(f, 0) + n
        rows.extend(r["valleys"])
    tmp = os.path.join(outdir, "scan4_tally.tsv.tmp")
    with open(tmp, "w") as f:
        for e in sorted(stats, reverse=True):
            s = stats[e]
            f.write(f"T\t{e:g}\t{s['draws']}\t{s['kept']}\t{s['tested']}\t{s['valleys']}\n")
        for e in sorted(stats, reverse=True):
            for fl in sorted(stats[e]["hist"]):
                f.write(f"F\t{e:g}\t{fl}\t{stats[e]['hist'][fl]}\n")
    os.replace(tmp, os.path.join(outdir, "scan4_tally.tsv"))
    tmp = os.path.join(outdir, "scan4_valleys.csv.tmp")
    with open(tmp, "w", newline="") as f:
        w = csv.writer(f)
        w.writerow(["eps", "theta", "phi", "kappa", "beta_ang", "floor",
                    "p_star", "min_neb", "depth", "win_lo", "win_hi",
                    "m_in", "neg_lo", "neg_hi", "contrast",
                    "has_return", "water"])
        for r in sorted(rows, key=lambda x: -x.get("contrast", 0.0)):
            w.writerow([f"{r['eps']:g}", r["theta"], r["phi"], r["kappa"],
                        r["beta_ang"], r["floor"], r["p_star"], r["min_neb"],
                        r["depth"], r["win_lo"], r["win_hi"],
                        r.get("m_in", ""), r.get("neg_lo", ""),
                        r.get("neg_hi", ""), r.get("contrast", ""),
                        r.get("has_return", ""), r.get("water", "")])
    os.replace(tmp, os.path.join(outdir, "scan4_valleys.csv"))
    return stats, len(done)


# ---------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--n-per-eps", type=int, default=3_000_000)
    ap.add_argument("--eps", default="0.002,0.005,0.012,0.02,0.032,0.05,0.08,0.125")
    ap.add_argument("--fmax", type=int, default=30)
    ap.add_argument("--seed", type=int, default=20260819)
    ap.add_argument("--chunk", type=int, default=10_000)
    ap.add_argument("--shard", type=int, default=0)
    ap.add_argument("--nshards", type=int, default=1)
    ap.add_argument("--out", default=".")
    ap.add_argument("--report", action="store_true",
                    help="rebuild tally + valley CSV from the journals and exit")
    a = ap.parse_args()
    eps_list = [float(x) for x in a.eps.split(",")]

    if a.report:
        stats, nchunk = report(a.out, eps_list)
        tot = sum(s["draws"] for s in stats.values())
        print(f"report from {nchunk} journalled chunks, {tot:,} draws")
        print(f"{'eps':>8}{'draws':>12}{'kept':>12}{'valleys':>9}{'cond.rate':>13}")
        for e in sorted(stats, reverse=True):
            s = stats[e]
            r = s["valleys"] / s["tested"] if s["tested"] else 0.0
            print(f"{e:>8g}{s['draws']:>12,}{s['kept']:>12,}{s['valleys']:>9}{r:>13.3e}")
        done = read_journals(a.out)
        allv = [dict(v, eps=e) for (e, cid), rec in done.items() for v in rec["valleys"]]
        allv.sort(key=lambda v: -v.get("contrast", 0.0))
        print(f"\nTOP VALLEYS BY CONTRAST ({len(allv)} total):")
        print(f"{'eps':>8}{'floor':>6}{'window':>18}{'contrast':>11}{'m_in':>10}"
              f"{'neg_lo':>10}{'neg_hi':>10}{'water':>7}")
        for v in allv[:20]:
            print(f"{v['eps']:>8g}{v['floor']:>6}"
                  f"   [{v['win_lo']:.3f},{v['win_hi']:.3f}]"
                  f"{v.get('contrast',0):>11.2e}{v.get('m_in',0):>10.2e}"
                  f"{v.get('neg_lo',0):>10.2e}{v.get('neg_hi',0):>10.2e}"
                  f"{str(v.get('water',False)):>7}")
        wat = [v for v in allv if v.get("water")]
        if wat:
            print(f"\nWATER-WINDOW SUBSET (window intersects [0.40, 0.50]): "
                  f"{len(wat)} valleys; best contrast {wat[0]['contrast']:.2e}")
        else:
            print("\nWATER-WINDOW SUBSET: none found yet")
        return

    src = open(os.path.abspath(__file__), "rb").read()
    print(f"scan4 contrast-optimised valley search  sha256 {hashlib.sha256(src).hexdigest()}")
    print(f"args: {vars(a)}", flush=True)
    gate_G1_G2()

    done = read_journals(a.out)
    jobs = []
    for e in eps_list:
        ph = float(np.arcsin(np.sqrt(e)))
        n_chunks = (a.n_per_eps + a.chunk - 1) // a.chunk
        for cid in range(n_chunks):
            if cid % a.nshards != a.shard:
                continue
            if (e, cid) in done:
                continue
            m = min(a.chunk, a.n_per_eps - cid * a.chunk)
            jobs.append((e, ph, cid, m, a.seed, a.fmax, cid < a.nshards))
    jobs.sort(key=lambda j: (j[2], j[0]))       # interleave eps values
    print(f"shard {a.shard}/{a.nshards}: {len(jobs)} chunks to run "
          f"({len(done)} already journalled across all shards)", flush=True)
    if not jobs:
        print("SHARD COMPLETE")
        return

    jpath = os.path.join(a.out, f"journal4_{a.shard}.tsv")
    t0 = time.time()
    with open(jpath, "a", buffering=1) as jf:
        for i, job in enumerate(jobs, 1):
            eps, m, kept, tested, counts, valleys, gate = run_chunk(job)
            for f_closed, f_choi in gate:                      # G3
                if f_closed != f_choi:
                    raise AssertionError(
                        f"G3 FAIL eps={eps}: closed-form {f_closed} != Choi {f_choi}")
            jf.write(journal4_line(eps, job[2], m, kept, tested, counts, valleys))
            jf.flush(); os.fsync(jf.fileno())
            el = time.time() - t0
            print(f"[{el/60:7.1f} min] shard {a.shard} chunk {i}/{len(jobs)} "
                  f"eps={eps:g} draws={m} kept={kept} valleys={len(valleys)} "
                  f"({(i*m)/max(el,1e-9):,.0f} draws/s)", flush=True)
    print("SHARD COMPLETE", flush=True)


if __name__ == "__main__":
    main()


==> anc/scan4_certificates.json <==
{
  "prec": 256,
  "n_winners": 4,
  "n_failed": 0,
  "seconds": 0.12630629539489746,
  "grid": [
    0.05,
    0.11333333333333333,
    0.17666666666666664,
    0.24,
    0.3033333333333333,
    0.36666666666666664,
    0.42999999999999994,
    0.49333333333333323,
    0.5566666666666666,
    0.62,
    0.6833333333333333,
    0.7466666666666666,
    0.8099999999999999,
    0.8733333333333333,
    0.9366666666666665,
    1.0
  ],
  "certificates": [
    {
      "tag": "TR1",
      "certified": true,
      "eps": 0.005,
      "floor": 28,
      "window": [
        0.36666666666666664,
        0.7466666666666666
      ],
      "water": true,
      "has_return": true,
      "theta": "0.9532658794873731",
      "phi": "0.0707697366622136",
      "kappa": "0.19852675401252956",
      "beta_ang": "0.1729320970727042",
      "m_in": [
        "0.00017976627",
        "0.00017976627"
      ],
      "neg_lo": [
        "0.00018886951",
        "0.00018886951"
      ],
      "neg_hi": [
        "0.0011755791",
        "0.0011755791"
      ],
      "contrast": [
        "0.00017976627",
        "0.00017976627"
      ],
      "scan_f64": {
        "m_in": 0.00017976626941371504,
        "neg_lo": 0.00018886951330842873,
        "neg_hi": 0.0011755790897284128,
        "contrast": 0.00017976626941371504
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.0001888695133108529993260943777766305050906752705710291619753309119717450707356 +/- 1.48e-80]",
          "hi": "[-0.0001888695133108511185643199271769042046848930871658012611610557529323327774768 +/- 7.91e-81]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.0001659531905119847356843741941465912416553040458193517566621648035587418879077 +/- 4.72e-80]",
          "hi": "[-0.0001659531905119830764872036292917754703318220694345873877133554069557293800950 +/- 4.57e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0001271040489562957012582789336738204372496123757390802981169203547764583287141 +/- 7.30e-81]",
          "hi": "[-0.0001271040489562944395527776986639660737367184575014736655585879384613435727545 +/- 1.38e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-7.538983225155281741330606374090607370358721889040787964135180292146926057607e-5 +/- 8.45e-82]",
          "hi": "[-7.538983225155206434504105524006376268146373325166358266448866995861453272399e-5 +/- 1.17e-81]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-1.518448086895743428594999113832569679670130738579828581720472364581126934401e-5 +/- 2.92e-82]",
          "hi": "[-1.518448086895728297120014731269273637452455916945190175848521948440064804236e-5 +/- 2.36e-81]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[4.786880260282200444239203476439709039182563844428835807280119020520322030879e-5 +/- 1.41e-82]",
          "hi": "[4.786880260282248612441643071778745008666108065865625624854363215217864471266e-5 +/- 4.96e-82]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0001069066445437475548592292300546304940032013568670699510284815230157682011001 +/- 1.64e-80]",
          "hi": "[0.0001069066445437486264648756393630193382775522345091103614826024987713190404689 +/- 4.49e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0001539073680661571233680362899546219561509980806461225240041536370525888170555 +/- 1.29e-80]",
          "hi": "[0.0001539073680661586667001295842188035929606232421162011033860112124276304949089 +/- 8.57e-81]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0001797662694120552236715977588736515838254747205022132764394903514586158281933 +/- 1.89e-80]",
          "hi": "[0.0001797662694120570154662678235874349632235559589089842381444634126885097227043 +/- 6.86e-81]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.0001743848647307054645390637722586522158724142357215758120605286405913264491226 +/- 4.76e-80]",
          "hi": "[0.0001743848647307071977934371952947298042944834534157798494166764437275557457046 +/- 3.83e-80]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.0001267745043017799371968721456542109457097798303279235006854800569320975713075 +/- 7.43e-81]",
          "hi": "[0.0001267745043017811965688472121410778179296502071974359789341714244676353859789 +/- 4.23e-81]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[2.517448258689180974067997850361576181285083898562151379998157111717559267788e-5 +/- 1.59e-81]",
          "hi": "[2.517448258689206217729618426769886263182874187435932204340130503208900121258e-5 +/- 1.78e-81]"
        },
        {
          "p": 0.8099999999999999,
          "inside": false,
          "lo": "[-0.0001428156049513995337114069346295306856782392370819853830138272985358730919691 +/- 7.22e-81]",
          "hi": "[-0.0001428156049513981070042563836152363300475177001116826218916496819755146758416 +/- 3.88e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": false,
          "lo": "[-0.0003900899915977683968694795805289777471156079280595648548854416984807085064793 +/- 4.33e-81]",
          "hi": "[-0.0003900899915977644962589584342556186097705018784049372584049905021192005154140 +/- 4.8e-83]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0007298786695182051192655282974655010652084230173052720863883533136935852623043 +/- 4.08e-81]",
          "hi": "[-0.0007298786695181978053552511369364519966449494749256373439450769924164692557138 +/- 4.69e-81]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.001175579089730530724711267020836887029544960138471686223724734560469652916794 +/- 4.03e-79]",
          "hi": "[-0.001175579089730519006318124901848686520443625011731147514422870247215937317030 +/- 1.39e-79]"
        }
      ]
    },
    {
      "tag": "TR2",
      "certified": true,
      "eps": 0.005,
      "floor": 29,
      "window": [
        0.36666666666666664,
        0.7466666666666666
      ],
      "water": true,
      "has_return": true,
      "theta": "0.9498207534904919",
      "phi": "0.0707697366622136",
      "kappa": "0.11048066560456761",
      "beta_ang": "0.16075929397913533",
      "m_in": [
        "0.00016227959",
        "0.00016227959"
      ],
      "neg_lo": [
        "0.00027500820",
        "0.00027500820"
      ],
      "neg_hi": [
        "0.0013062390",
        "0.0013062390"
      ],
      "contrast": [
        "0.00016227959",
        "0.00016227959"
      ],
      "scan_f64": {
        "m_in": 0.0001622795910091671,
        "neg_lo": 0.00027500820454851515,
        "neg_hi": 0.001306239029055161,
        "contrast": 0.0001622795910091671
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.0002750082045488105262395162723532235850186489106187643008659131458905989769954 +/- 1.12e-80]",
          "hi": "[-0.0002750082045488077979265155498921889636959966702224488996862032431868541084284 +/- 1.86e-80]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.0002481915599915706089599145446427062001207522944604937109166221710216196655258 +/- 4.57e-81]",
          "hi": "[-0.0002481915599915681261337085132689288806391531750900536531298585163301846358294 +/- 4.23e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0002027099501215230103386551626507177363415102117221964280996981407956736684937 +/- 4.48e-80]",
          "hi": "[-0.0002027099501215209814366978021202121997160394001779314699051699290693106618519 +/- 8.43e-81]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.0001421128832333244453988496095239837473610098815673336718656269387373245599068 +/- 3.93e-80]",
          "hi": "[-0.0001421128832333230108135446317985223071716923388478904541162227941609000968763 +/- 2.56e-80]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-7.144737336405693464974272269672817810557669143694587381176026550747647705055e-5 +/- 3.75e-81]",
          "hi": "[-7.144737336405622593655837688332953495571499540529670064646440009662064634627e-5 +/- 6.32e-82]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[2.799514351691147620688008568449654460591251445966224684086202824827408966086e-6 +/- 2.23e-82]",
          "hi": "[2.799514351691175647473971487675347996117073427096080212666080025399176922760e-6 +/- 1.30e-82]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[7.277641537097585513771480778298259237846437026738794365714416020328894040345e-5 +/- 1.18e-81]",
          "hi": "[7.277641537097658919679554260252199520818207614251818208991508828093681736076e-5 +/- 2.83e-81]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0001293621896500690388351137907459278289292018956894250070036429789061633442909 +/- 1.02e-80]",
          "hi": "[0.0001293621896500703280426049406493888574747987835652101336488524554207373819852 +/- 3.59e-80]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0001622795910088212681333400607213950694011595176211615674139286817380923464272 +/- 2.37e-80]",
          "hi": "[0.0001622795910088228885776803422378570203002967850712647895865840012727899197856 +/- 6.08e-81]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.0001602282226936538498139294853049994895939664767217659746949920336712750684832 +/- 4.04e-80]",
          "hi": "[0.0001602282226936554445198159713062287909544257447484316746500692012897727259282 +/- 1.49e-80]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[0.0001110365387751845952468581714445738247204970914726584599714414196963007455034 +/- 4.77e-81]",
          "hi": "[0.0001110365387751857069863846481865494535030545089698987646180093167215617835620 +/- 4.58e-80]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[1.832111170266260536027386488547788681013473288479593900691539363553255486371e-6 +/- 4.65e-82]",
          "hi": "[1.832111170266278886628650148239685243147793768384796179140384529844375569167e-6 +/- 2.96e-83]"
        },
        {
          "p": 0.8099999999999999,
          "inside": false,
          "lo": "[-0.0001807713147409217470483482481251347004907176826850384240496230797724523617494 +/- 3.58e-80]",
          "hi": "[-0.0001807713147409199412793682042471748989843290198012458276139410974750966428592 +/- 2.30e-80]"
        },
        {
          "p": 0.8733333333333333,
          "inside": false,
          "lo": "[-0.0004504722889116423292023727213673668194395658856197868820482864585793359167023 +/- 3.68e-80]",
          "hi": "[-0.0004504722889116378205005710245994307022136410457747562530750289420910982961642 +/- 2.05e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.0008210689006074216106031312115186543622752449962633677500179586032728879962659 +/- 3.93e-80]",
          "hi": "[-0.0008210689006074133500874441024296022320555086355371867719979711181719027232487 +/- 3.54e-80]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.001306239029055521116548753715457394634656991592428480484952175181890715510226 +/- 4.10e-79]",
          "hi": "[-0.001306239029055507995179907117856858100470168168299605088849840144410452113827 +/- 1.70e-80]"
        }
      ]
    },
    {
      "tag": "TR3",
      "certified": true,
      "eps": 0.005,
      "floor": 30,
      "window": [
        0.3033333333333333,
        0.6833333333333333
      ],
      "water": true,
      "has_return": true,
      "theta": "0.9465021903521285",
      "phi": "0.0707697366622136",
      "kappa": "0.06246608110234472",
      "beta_ang": "0.14576944384320836",
      "m_in": [
        "0.00016798267",
        "0.00016798267"
      ],
      "neg_lo": [
        "0.00014352581",
        "0.00014352581"
      ],
      "neg_hi": [
        "0.0019327181",
        "0.0019327181"
      ],
      "contrast": [
        "0.00014352581",
        "0.00014352581"
      ],
      "scan_f64": {
        "m_in": 0.00016798267446753147,
        "neg_lo": 0.00014352581241461486,
        "neg_hi": 0.0019327181416411347,
        "contrast": 0.00014352581241461486
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.0001435258124168631167251082705904070542721311240499489891528947559460295127458 +/- 2.44e-80]",
          "hi": "[-0.0001435258124168616846163153143554415164819270637705277183539068752363136968246 +/- 4.19e-80]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.0001192477589142287878309705814897434077398031096325262201995333430665587574093 +/- 6.23e-81]",
          "hi": "[-0.0001192477589142276014209359563404454100362979105545983236315400218589197600612 +/- 3.43e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-7.860691549660671852142810158380227013340067545627883846317886251718755721612e-5 +/- 1.56e-81]",
          "hi": "[-7.860691549660593340907416757646445469801098640982601129560491255697487608851e-5 +/- 4.76e-82]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-2.570430709488524660741140113370358701874351510416068086112758695592585239375e-5 +/- 1.81e-81]",
          "hi": "[-2.570430709488498986822917181666076833588832710254795885486607237237261575636e-5 +/- 3.86e-81]"
        },
        {
          "p": 0.3033333333333333,
          "inside": true,
          "lo": "[3.363713190047084379836399165620627612082354205479581871529109977024173435069e-5 +/- 4.68e-81]",
          "hi": "[3.363713190047118065685954321487145723292274749919377117814871009555458507025e-5 +/- 9.48e-82]"
        },
        {
          "p": 0.36666666666666664,
          "inside": true,
          "lo": "[9.194778616231571536521913392273649935757935084155415326082698149545128708121e-5 +/- 4.24e-81]",
          "hi": "[9.194778616231663131769262406557936790610918361421502057269754529024471321682e-5 +/- 3.35e-81]"
        },
        {
          "p": 0.42999999999999994,
          "inside": true,
          "lo": "[0.0001402103054125778994851481759140605648192463364872078159304063875866577305552 +/- 1.39e-80]",
          "hi": "[0.0001402103054125792965631538162350718289546821694288786969085586181518810411337 +/- 2.20e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": true,
          "lo": "[0.0001679826744653972483471895580614929750196344445440242209465631489616994589707 +/- 7.39e-81]",
          "hi": "[0.0001679826744653989189614349759983487160141806611358386861720667427025769350366 +/- 3.36e-80]"
        },
        {
          "p": 0.5566666666666666,
          "inside": true,
          "lo": "[0.0001635456027455351353073129879074651285686650011395890985318944561793376490941 +/- 1.07e-80]",
          "hi": "[0.0001635456027455367719032637374146669001503480606326113687661105324565035913708 +/- 2.79e-80]"
        },
        {
          "p": 0.62,
          "inside": true,
          "lo": "[0.0001140740339190893696931260875122537298358899063342215351622670178264089675001 +/- 4.93e-82]",
          "hi": "[0.0001140740339190905085711308009858350978008012298866515456384200102336250645448 +/- 4.97e-80]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[5.831977455530116841123742169169796324882841547117950503366973565924142947069e-6 +/- 1.46e-82]",
          "hi": "[5.831977455530175100305819848083818258637409845702702708265741288296590699636e-6 +/- 2.32e-83]"
        },
        {
          "p": 0.7466666666666666,
          "inside": false,
          "lo": "[-0.0001756109449721932706248413745661760081734248315754618003834020745991692179314 +/- 9.47e-81]",
          "hi": "[-0.0001756109449721915104132387732115146305163021756189099264167721674480750391068 +/- 1.67e-80]"
        },
        {
          "p": 0.8099999999999999,
          "inside": false,
          "lo": "[-0.0004451438499811685210037535163928850046284547335019498154297803563034867422151 +/- 8.10e-81]",
          "hi": "[-0.0004451438499811640762372437246896085146608952344828396942541642878146306485352 +/- 3.48e-81]"
        },
        {
          "p": 0.8733333333333333,
          "inside": false,
          "lo": "[-0.0008178636115076030101539573135931052741441297109404831839889207272953300617123 +/- 2.47e-80]",
          "hi": "[-0.0008178636115075948692924721252524815860215673490288083721969003497487833569928 +/- 1.48e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": false,
          "lo": "[-0.001308813564858746043139754434126381478375533098615589420900367783863784345237 +/- 2.51e-79]",
          "hi": "[-0.001308813564858732974628120974717281361508217638239217198170381721643911821695 +/- 1.23e-79]"
        },
        {
          "p": 1.0,
          "inside": false,
          "lo": "[-0.001932718141643916178534673465997066689294354246164506189634564662036717412250 +/- 1.53e-79]",
          "hi": "[-0.001932718141643896939545772816518080853140180966828466183745629012620359832414 +/- 2.27e-79]"
        }
      ]
    },
    {
      "tag": "CL1",
      "certified": true,
      "eps": 0.002,
      "floor": 30,
      "window": [
        0.6833333333333333,
        1.0
      ],
      "water": false,
      "has_return": false,
      "theta": "0.6168628537974686",
      "phi": "0.044736280102247346",
      "kappa": "0.09086756010483987",
      "beta_ang": "0.1686611032221969",
      "m_in": [
        "0.00056400771",
        "0.00056400771"
      ],
      "neg_lo": [
        "0.00075998735",
        "0.00075998735"
      ],
      "neg_hi": null,
      "contrast": [
        "0.00056400771",
        "0.00056400771"
      ],
      "scan_f64": {
        "m_in": 0.0005640077095518966,
        "neg_lo": 0.0007599873502602876,
        "neg_hi": -0.0005640077095518966,
        "contrast": 0.0005640077095518966
      },
      "enclosures": [
        {
          "p": 0.05,
          "inside": false,
          "lo": "[-0.0007599873502594272122748152136417328558764440314397910962010035507146454624305 +/- 3.87e-80]",
          "hi": "[-0.0007599873502594195880234216381877862804650206973543899324961530049794204095568 +/- 4.04e-80]"
        },
        {
          "p": 0.11333333333333333,
          "inside": false,
          "lo": "[-0.0007371906550959929484055579315454446694819897375290181696284142780716637347025 +/- 3.67e-80]",
          "hi": "[-0.0007371906550959855972496190850083137009094830402032286837206531955948972787615 +/- 3.56e-80]"
        },
        {
          "p": 0.17666666666666664,
          "inside": false,
          "lo": "[-0.0006971941768073286238412086965885159756539672106939474302098929524601373751541 +/- 4.76e-81]",
          "hi": "[-0.0006971941768073216169065886138431114683792335174295243707184597841623629294422 +/- 4.09e-80]"
        },
        {
          "p": 0.24,
          "inside": false,
          "lo": "[-0.0006408000868617806550942726234916188541003450508246520159639523987830487992537 +/- 2.26e-80]",
          "hi": "[-0.0006408000868617742200546445410456188659219930136508115931554167987286264224712 +/- 1.65e-81]"
        },
        {
          "p": 0.3033333333333333,
          "inside": false,
          "lo": "[-0.0005691579881891213366994575772778270607760080810053152603408698878363649474871 +/- 4.35e-81]",
          "hi": "[-0.0005691579881891155919966163197206221137945053621585843168580710158162186183015 +/- 1.31e-81]"
        },
        {
          "p": 0.36666666666666664,
          "inside": false,
          "lo": "[-0.0004837617028022784961798485377015309600664833878653375852079846521116094668817 +/- 2.92e-80]",
          "hi": "[-0.0004837617028022736323294776129115958391850344552674124438193541473372496681552 +/- 2.68e-80]"
        },
        {
          "p": 0.42999999999999994,
          "inside": false,
          "lo": "[-0.0003864450110792305566571500543394162941103159834594240459434633621839011183461 +/- 4.08e-81]",
          "hi": "[-0.0003864450110792267129613102837850362981116714039801781310993109849859710508119 +/- 3.88e-80]"
        },
        {
          "p": 0.49333333333333323,
          "inside": false,
          "lo": "[-0.0002793762881787737501007803110679363041841067335808435887874057131061389306097 +/- 1.75e-80]",
          "hi": "[-0.0002793762881787709820443689369069856541177621662369117175723832002948217037168 +/- 4.64e-80]"
        },
        {
          "p": 0.5566666666666666,
          "inside": false,
          "lo": "[-0.0001650519730515550072006649378258461302250798835786685036401025154268645198481 +/- 3.77e-80]",
          "hi": "[-0.0001650519730515533521574471910702999919391969057003558452682385392281052780264 +/- 3.66e-80]"
        },
        {
          "p": 0.62,
          "inside": false,
          "lo": "[-4.628879721495978782040460102044126819491840514566765492593965852505759456742e-5 +/- 4.78e-81]",
          "hi": "[-4.628879721495932199418817168839413716812968835461340684812534279030071320774e-5 +/- 4.40e-81]"
        },
        {
          "p": 0.6833333333333333,
          "inside": true,
          "lo": "[7.378530576601157012594250199391033989500481371867926997163261442303862270253e-5 +/- 5.65e-82]",
          "hi": "[7.378530576601231296997165324546584699497167130440726764622559800078433272452e-5 +/- 2.27e-81]"
        },
        {
          "p": 0.7466666666666666,
          "inside": true,
          "lo": "[0.0001917416929584095662542670741564457705035441632810923684511279962260735600051 +/- 4.21e-80]",
          "hi": "[0.0001917416929584114912626433364881391374373700985623970534869304577687643493970 +/- 1.32e-80]"
        },
        {
          "p": 0.8099999999999999,
          "inside": true,
          "lo": "[0.0003038629908075567234006182979242492173084014556747094410040960325189965652349 +/- 1.97e-80]",
          "hi": "[0.0003038629908075597692082402597407615485355904100819236887083909225580508880319 +/- 1.84e-81]"
        },
        {
          "p": 0.8733333333333333,
          "inside": true,
          "lo": "[0.0004061566417820324348681702372596777079866125331921648348087634325810767385195 +/- 4.46e-80]",
          "hi": "[0.0004061566417820364928098696192269553074297088081845296379158042402576908026782 +/- 2.08e-80]"
        },
        {
          "p": 0.9366666666666665,
          "inside": true,
          "lo": "[0.0004943700952355284354053884013585763112902528251367694131353509341473862612208 +/- 4.73e-80]",
          "hi": "[0.0004943700952355333783259006355155699041679047550829308995583219662895311829859 +/- 4.36e-80]"
        },
        {
          "p": 1.0,
          "inside": true,
          "lo": "[0.0005640077095523808743628744761470433766856274485033589779438780751863970170360 +/- 3.98e-80]",
          "hi": "[0.0005640077095523864614167142839935575567073868976436171031998290488999375422779 +/- 1.57e-80]"
        }
      ]
    }
  ]
}

==> anc/signal_plane_certificates.json <==
{
 "prec": 256,
 "seconds": 1.320831537246704,
 "hold": 0.4016,
 "n": 88,
 "enclosures": {
  "d0.05_k8": [
   "0.0001428508362",
   "0.0001428508362"
  ],
  "d0.05_k12": [
   "0.0007871178663",
   "0.0007871178663"
  ],
  "d0.05_k30": [
   "0.002779987776",
   "0.002779987776"
  ],
  "d0.05_k53": [
   "0.003427792621",
   "0.003427792621"
  ],
  "d0.05_k70": [
   "0.003233792842",
   "0.003233792842"
  ],
  "d0.05_k88": [
   "0.002850266007",
   "0.002850266007"
  ],
  "d0.113_k57": [
   "0.002952216429",
   "0.002952216429"
  ],
  "d0.177_k60": [
   "0.002266601048",
   "0.002266601048"
  ],
  "d0.24_k61": [
   "0.001406561108",
   "0.001406561108"
  ],
  "pulse_beats_hold_margin": "0.0005775266139"
 }
}

==> anc/signal_plane_f64.json <==
{
 "0.05": {
  "kmin": 8,
  "kopt": 53,
  "sig_opt": 0.0034277926207498125,
  "sig_full": 0.0028502660068025253,
  "curve": {
   "8": 0.00014285083624292888,
   "10": 0.0004729039924034778,
   "12": 0.0007871178663464501,
   "14": 0.0010842294931728204,
   "16": 0.0013632493909216648,
   "18": 0.0016234570758857244,
   "20": 0.0018643916353984146,
   "22": 0.00208583795341459,
   "24": 0.0022878092635702863,
   "26": 0.0024705267546065533,
   "28": 0.0026343969746549082,
   "30": 0.002779987775572344,
   "32": 0.0029080035089320976,
   "34": 0.0030192601348181247,
   "36": 0.003114660837235834
  }
 },
 "0.113": {
  "kmin": 9,
  "kopt": 57,
  "sig_opt": 0.0029522164293898064,
  "sig_full": 0.002507821965353838,
  "curve": {
   "9": 8.405747182531699e-06,
   "11": 0.00027524413953358733,
   "13": 0.0005307907834689101,
   "15": 0.0007741882364356026,
   "17": 0.001004741224501433,
   "19": 0.0012219142480938859,
   "21": 0.0014253266488053603,
   "23": 0.001614745422338962,
   "25": 0.0017900761025703917,
   "27": 0.001951352068394276,
   "29": 0.0020987226386107874,
   "31": 0.002232440321128628,
   "33": 0.0023528475722628625,
   "35": 0.002460363401265965,
   "37": 0.0025554701261697376
  }
 },
 "0.177": {
  "kmin": 12,
  "kopt": 60,
  "sig_opt": 0.002266601047739251,
  "sig_full": 0.0019161773816615477,
  "curve": {
   "12": 1.7667689258984888e-05,
   "14": 0.00021535239135265824,
   "16": 0.0004048744057672741,
   "18": 0.0005857374451892281,
   "20": 0.0007575327484856266,
   "22": 0.0009199372831816813,
   "24": 0.0010727109091586134,
   "26": 0.001215692632469758,
   "28": 0.0013487960909842173,
   "30": 0.0014720044213987842,
   "32": 0.0015853646600544461,
   "34": 0.0016889818282518568,
   "36": 0.0017830128468093779,
   "38": 0.0018676604149795778,
   "40": 0.0019431669762321265
  }
 },
 "0.24": {
  "kmin": 18,
  "kopt": 61,
  "sig_opt": 0.0014065611077948125,
  "sig_full": 0.001137536556548475,
  "curve": {
   "18": 5.6782996400740304e-05,
   "20": 0.0001847687674202089,
   "22": 0.00030681495767426935,
   "24": 0.00042268145756949087,
   "26": 0.0005321716203957383,
   "28": 0.0006351312531253209,
   "30": 0.0007314472868670076,
   "32": 0.0008210461727755533,
   "34": 0.000903892050983576,
   "36": 0.0009799847405005842,
   "38": 0.0010493575971170681,
   "40": 0.0011120752842872135,
   "42": 0.0011682314989018307,
   "44": 0.0012179466899926298,
   "46": 0.0012613658039323024
  }
 },
 "0.303": {
  "kmin": 32,
  "kopt": 61,
  "sig_opt": 0.00040420277199871364,
  "sig_full": 0.00022379464140953234,
  "curve": {
   "32": 1.0004729226944523e-05,
   "34": 6.401969164021335e-05,
   "36": 0.00011395820883803711,
   "38": 0.00015978893734327422,
   "40": 0.00020150112804428463,
   "42": 0.00023910407889646127,
   "44": 0.00027262649645186756,
   "46": 0.0003021157764039036,
   "48": 0.0003276372133954013,
   "50": 0.0003492731502027096,
   "52": 0.0003671220761576174,
   "54": 0.00038129768427235525,
   "56": 0.00039192789609214306,
   "58": 0.00039915386276816357,
   "60": 0.0004031289503298556
  }
 }
}

==> anc/tally_probe120.tsv <==
T	0.002	3000000	492199	492199	6594
F	0.002	2	295
F	0.002	3	2938
F	0.002	4	8937
F	0.002	5	16412
F	0.002	6	23208
F	0.002	7	29235
F	0.002	8	33320
F	0.002	9	36564
F	0.002	10	38382
F	0.002	11	39228
F	0.002	12	40099
F	0.002	13	40505
F	0.002	14	39293
F	0.002	15	39098
F	0.002	16	38816
F	0.002	17	37655
F	0.002	18	36876
F	0.002	19	36160
F	0.002	20	34717
F	0.002	21	33915
F	0.002	22	32993
F	0.002	23	32488
F	0.002	24	31368
F	0.002	25	30094
F	0.002	26	29404
F	0.002	27	28478
F	0.002	28	27740
F	0.002	29	26928
F	0.002	30	26136
F	0.002	31	25267
F	0.002	32	24426
F	0.002	33	23541
F	0.002	34	23104
F	0.002	35	22162
F	0.002	36	21857
F	0.002	37	21115
F	0.002	38	20822
F	0.002	39	20342
F	0.002	40	19804
F	0.002	41	18886
F	0.002	42	18881
F	0.002	43	18290
F	0.002	44	17888
F	0.002	45	17493
F	0.002	46	16927
F	0.002	47	16680
F	0.002	48	16328
F	0.002	49	15800
F	0.002	50	15530
F	0.002	51	15178
F	0.002	52	15063
F	0.002	53	14601
F	0.002	54	14221
F	0.002	55	13752
F	0.002	56	13832
F	0.002	57	13264
F	0.002	58	13381
F	0.002	59	12956
F	0.002	60	12766
F	0.002	61	12587
F	0.002	62	12318
F	0.002	63	11961
F	0.002	64	11810
F	0.002	65	11659
F	0.002	66	11346
F	0.002	67	11195
F	0.002	68	11129
F	0.002	69	10921
F	0.002	70	10448
F	0.002	71	10418
F	0.002	72	10197
F	0.002	73	10253
F	0.002	74	9688
F	0.002	75	9614
F	0.002	76	9724
F	0.002	77	9437
F	0.002	78	9377
F	0.002	79	9115
F	0.002	80	9111
F	0.002	81	8907
F	0.002	82	8803
F	0.002	83	8715
F	0.002	84	8553
F	0.002	85	8329
F	0.002	86	8260
F	0.002	87	8198
F	0.002	88	8170
F	0.002	89	7914
F	0.002	90	7901
F	0.002	91	7710
F	0.002	92	7578
F	0.002	93	7672
F	0.002	94	7344
F	0.002	95	7280
F	0.002	96	7469
F	0.002	97	7129
F	0.002	98	7052
F	0.002	99	6968
F	0.002	100	7019
F	0.002	101	6761
F	0.002	102	6856
F	0.002	103	6638
F	0.002	104	6675
F	0.002	105	6410
F	0.002	106	6377
F	0.002	107	6415
F	0.002	108	6302
F	0.002	109	6279
F	0.002	110	6308
F	0.002	111	6034
F	0.002	112	6070
F	0.002	113	5971
F	0.002	114	5779
F	0.002	115	5851
F	0.002	116	5826
F	0.002	117	5615
F	0.002	118	5560
F	0.002	119	5622
F	0.002	120	5571
F	0.002	121	5527
F	0.002	122	5394
F	0.002	123	5410
F	0.002	124	5218
F	0.002	125	5324
F	0.002	126	5212
F	0.002	127	5170
F	0.002	128	5055
F	0.002	129	5076
F	0.002	130	4969
F	0.002	131	4954
F	0.002	132	5035
F	0.002	133	4727
F	0.002	134	4972
F	0.002	135	4771
F	0.002	136	4759
F	0.002	137	4742
F	0.002	138	4716
F	0.002	139	4700
F	0.002	140	4583
F	0.002	141	4524
F	0.002	142	4540
F	0.002	143	4509
F	0.002	144	4605
F	0.002	145	4393
F	0.002	146	4417
F	0.002	147	4383
F	0.002	148	4272
F	0.002	149	4237
F	0.002	150	4265
F	0.002	151	4175
F	0.002	152	4192
F	0.002	153	4085
F	0.002	154	3942
F	0.002	155	4054
F	0.002	156	4069
F	0.002	157	3977
F	0.002	158	3914
F	0.002	159	3892
F	0.002	160	3851
F	0.002	161	3924
F	0.002	162	3720
F	0.002	163	3905
F	0.002	164	3780
F	0.002	165	3723
F	0.002	166	3676
F	0.002	167	3674
F	0.002	168	3581
F	0.002	169	3679
F	0.002	170	3638
F	0.002	171	3548
F	0.002	172	3465
F	0.002	173	3574
F	0.002	174	3585
F	0.002	175	3533
F	0.002	176	3375
F	0.002	177	3545
F	0.002	178	3497
F	0.002	179	3423
F	0.002	180	3291
F	0.002	181	3360
F	0.002	182	3366
F	0.002	183	3367
F	0.002	184	3215
F	0.002	185	3247
F	0.002	186	3271
F	0.002	187	3310
F	0.002	188	3210
F	0.002	189	3169
F	0.002	190	3159
F	0.002	191	3278
F	0.002	192	3182
F	0.002	193	3118
F	0.002	194	3112
F	0.002	195	3100
F	0.002	196	3116
F	0.002	197	3043
F	0.002	198	3073
F	0.002	199	3071
F	0.002	200	3134
F	0.002	201	2987
F	0.002	202	3129
F	0.002	203	2959
F	0.002	204	2928
F	0.002	205	3016
F	0.002	206	2976
F	0.002	207	2897
F	0.002	208	2874
F	0.002	209	2940
F	0.002	210	2794
F	0.002	211	2746
F	0.002	212	2712
F	0.002	213	2845
F	0.002	214	2822
F	0.002	215	2757
F	0.002	216	2794
F	0.002	217	2623
F	0.002	218	2779
F	0.002	219	2628
F	0.002	220	2735
F	0.002	221	2718
F	0.002	222	2631
F	0.002	223	2683
F	0.002	224	2620
F	0.002	225	2704
F	0.002	226	2682
F	0.002	227	2555
F	0.002	228	2531
F	0.002	229	2547
F	0.002	230	2582
F	0.002	231	2511
F	0.002	232	2634
F	0.002	233	2602
F	0.002	234	2546
F	0.002	235	2563
F	0.002	236	2532
F	0.002	237	2553
F	0.002	238	2445
F	0.002	239	2483
F	0.002	240	2425
F	0.002	241	2503
F	0.002	242	2429
F	0.002	243	2400
F	0.002	244	2419
F	0.002	245	2474
F	0.002	246	2310
F	0.002	247	2314
F	0.002	248	2492
F	0.002	249	2357
F	0.002	250	2437
F	0.002	251	2308
F	0.002	252	2363
F	0.002	253	2358
F	0.002	254	2442
F	0.002	255	2331
F	0.002	256	2307
F	0.002	257	2310
F	0.002	258	2293
F	0.002	259	2268
F	0.002	260	2355
F	0.002	261	2335
F	0.002	262	2235
F	0.002	263	2167
F	0.002	264	2290
F	0.002	265	2230
F	0.002	266	2192
F	0.002	267	2249
F	0.002	268	2216
F	0.002	269	2096
F	0.002	270	2165
F	0.002	271	2185
F	0.002	272	2168
F	0.002	273	2147
F	0.002	274	2171
F	0.002	275	2110
F	0.002	276	2144
F	0.002	277	2131
F	0.002	278	2125
F	0.002	279	2106
F	0.002	280	2212
F	0.002	281	2101
F	0.002	282	2001
F	0.002	283	2026
F	0.002	284	2081
F	0.002	285	2065
F	0.002	286	2050
F	0.002	287	2074
F	0.002	288	2062
F	0.002	289	2065
F	0.002	290	2044
F	0.002	291	2068
F	0.002	292	2061
F	0.002	293	1998
F	0.002	294	1967
F	0.002	295	2076
F	0.002	296	2059
F	0.002	297	1983
F	0.002	298	2090
F	0.002	299	2063
F	0.002	300	2000
F	0.002	301	2056
F	0.002	302	1952
F	0.002	303	1937
F	0.002	304	1947
F	0.002	305	1955
F	0.002	306	1946
F	0.002	307	1890
F	0.002	308	1974
F	0.002	309	2011
F	0.002	310	2005
F	0.002	311	1891
F	0.002	312	1847
F	0.002	313	1900
F	0.002	314	1954
F	0.002	315	1917
F	0.002	316	1914
F	0.002	317	1905
F	0.002	318	1894
F	0.002	319	1950
F	0.002	320	1894
F	0.002	321	1920
F	0.002	322	1918
F	0.002	323	1855
F	0.002	324	1914
F	0.002	325	1870
F	0.002	326	1834
F	0.002	327	1827
F	0.002	328	1844
F	0.002	329	1865
F	0.002	330	1816
F	0.002	331	1898
F	0.002	332	1841
F	0.002	333	1861
F	0.002	334	1844
F	0.002	335	1803
F	0.002	336	1932
F	0.002	337	1795
F	0.002	338	1807
F	0.002	339	1745
F	0.002	340	1841
F	0.002	341	1855
F	0.002	342	1858
F	0.002	343	1821
F	0.002	344	1780
F	0.002	345	1821
F	0.002	346	1820
F	0.002	347	1809
F	0.002	348	1772
F	0.002	349	1803
F	0.002	350	1853
F	0.002	351	1808
F	0.002	352	1792
F	0.002	353	1743
F	0.002	354	1853
F	0.002	355	1755
F	0.002	356	1676
F	0.002	357	1729
F	0.002	358	1678
F	0.002	359	1772
F	0.002	360	1752
F	0.002	361	1711
F	0.002	362	1735
F	0.002	363	1784
F	0.002	364	1651
F	0.002	365	1756
F	0.002	366	1743
F	0.002	367	1719
F	0.002	368	1728
F	0.002	369	1790
F	0.002	370	1768
F	0.002	371	1765
F	0.002	372	1698
F	0.002	373	1688
F	0.002	374	1762
F	0.002	375	1717
F	0.002	376	1706
F	0.002	377	1702
F	0.002	378	1660
F	0.002	379	1769
F	0.002	380	1666
F	0.002	381	1784
F	0.002	382	1669
F	0.002	383	1596
F	0.002	384	1671
F	0.002	385	1648
F	0.002	386	1710
F	0.002	387	1640
F	0.002	388	1661
F	0.002	389	1747
F	0.002	390	1661
F	0.002	391	1600
F	0.002	392	1699
F	0.002	393	1697
F	0.002	394	1697
F	0.002	395	1682
F	0.002	396	1600
F	0.002	397	1689
F	0.002	398	1694
F	0.002	399	1622
F	0.002	400	1662
F	0.002	401	1716
F	0.002	402	1725
F	0.002	403	1671
F	0.002	404	1723
F	0.002	405	1627
F	0.002	406	1692
F	0.002	407	1735
F	0.002	408	1718
F	0.002	409	1683
F	0.002	410	1615
F	0.002	411	1608
F	0.002	412	1647
F	0.002	413	1642
F	0.002	414	1665
F	0.002	415	1732
F	0.002	416	1645
F	0.002	417	1686
F	0.002	418	1616
F	0.002	419	1696
F	0.002	420	1723
F	0.002	421	1633
F	0.002	422	1682
F	0.002	423	1710
F	0.002	424	1658
F	0.002	425	1662
F	0.002	426	1697
F	0.002	427	1637
F	0.002	428	1699
F	0.002	429	1659
F	0.002	430	1673
F	0.002	431	1717
F	0.002	432	1693
F	0.002	433	1613
F	0.002	434	1696
F	0.002	435	1683
F	0.002	436	1616
F	0.002	437	1702
F	0.002	438	1758
F	0.002	439	1762
F	0.002	440	1681
F	0.002	441	1725
F	0.002	442	1667
F	0.002	443	1728
F	0.002	444	1642
F	0.002	445	1698
F	0.002	446	1655
F	0.002	447	1620
F	0.002	448	1655
F	0.002	449	1719
F	0.002	450	1743
F	0.002	451	1712
F	0.002	452	1736
F	0.002	453	1714
F	0.002	454	1708
F	0.002	455	1707
F	0.002	456	1780
F	0.002	457	1687
F	0.002	458	1717
F	0.002	459	1790
F	0.002	460	1827
F	0.002	461	1769
F	0.002	462	1737
F	0.002	463	1762
F	0.002	464	1805
F	0.002	465	1809
F	0.002	466	1778
F	0.002	467	1770
F	0.002	468	1782
F	0.002	469	1822
F	0.002	470	1831
F	0.002	471	1775
F	0.002	472	1847
F	0.002	473	1858
F	0.002	474	1838
F	0.002	475	1820
F	0.002	476	1828
F	0.002	477	1861
F	0.002	478	1844
F	0.002	479	1810
F	0.002	480	1870
F	0.002	481	1924
F	0.002	482	1887
F	0.002	483	1801
F	0.002	484	1901
F	0.002	485	1874
F	0.002	486	1932
F	0.002	487	1960
F	0.002	488	1925
F	0.002	489	1990
F	0.002	490	1998
F	0.002	491	1974
F	0.002	492	2026
F	0.002	493	1948
F	0.002	494	1914
F	0.002	495	2081
F	0.002	496	1996
F	0.002	497	2034
F	0.002	498	2101
F	0.002	499	2002
F	0.002	500	2060
F	0.002	501	2056
F	0.002	502	2055
F	0.002	503	2105
F	0.002	504	2197
F	0.002	505	2103
F	0.002	506	2160
F	0.002	507	2225
F	0.002	508	2185
F	0.002	509	2301
F	0.002	510	2314
F	0.002	511	2253
F	0.002	512	2200
F	0.002	513	2412
F	0.002	514	2306
F	0.002	515	2397
F	0.002	516	2442
F	0.002	517	2410
F	0.002	518	2482
F	0.002	519	2445
F	0.002	520	2500
F	0.002	521	2462
F	0.002	522	2621
F	0.002	523	2734
F	0.002	524	2679
F	0.002	525	2646
F	0.002	526	2840
F	0.002	527	2845
F	0.002	528	2953
F	0.002	529	3092
F	0.002	530	3052
F	0.002	531	3159
F	0.002	532	3124
F	0.002	533	3269
F	0.002	534	3454
F	0.002	535	3343
F	0.002	536	3547
F	0.002	537	3771
F	0.002	538	3870
F	0.002	539	4136
F	0.002	540	4322
F	0.002	541	4494
F	0.002	542	4786
F	0.002	543	5126
F	0.002	544	5650
F	0.002	545	6082
F	0.002	546	7149
F	0.002	547	8489
F	0.002	548	11580
F	0.002	549	21890


==> anc/tally_probe60.tsv <==
T	0.005	3000000	604820	604820	1080
T	0.002	3000000	534157	534157	2740
F	0.005	2	335
F	0.005	3	3025
F	0.005	4	9303
F	0.005	5	17082
F	0.005	6	24788
F	0.005	7	30992
F	0.005	8	35427
F	0.005	9	38941
F	0.005	10	41234
F	0.005	11	42656
F	0.005	12	43363
F	0.005	13	43294
F	0.005	14	43175
F	0.005	15	42389
F	0.005	16	41830
F	0.005	17	40695
F	0.005	18	40186
F	0.005	19	38724
F	0.005	20	37893
F	0.005	21	37012
F	0.005	22	35865
F	0.005	23	34640
F	0.005	24	33849
F	0.005	25	33353
F	0.005	26	31939
F	0.005	27	30946
F	0.005	28	30086
F	0.005	29	29586
F	0.005	30	28803
F	0.005	31	27913
F	0.005	32	26982
F	0.005	33	26622
F	0.005	34	25644
F	0.005	35	25162
F	0.005	36	24370
F	0.005	37	23572
F	0.005	38	23337
F	0.005	39	23050
F	0.005	40	22384
F	0.005	41	21723
F	0.005	42	20977
F	0.005	43	20440
F	0.005	44	20001
F	0.005	45	19806
F	0.005	46	19458
F	0.005	47	19094
F	0.005	48	18549
F	0.005	49	18288
F	0.005	50	17705
F	0.005	51	17471
F	0.005	52	16930
F	0.005	53	16761
F	0.005	54	16453
F	0.005	55	15709
F	0.005	56	15835
F	0.005	57	15664
F	0.005	58	15320
F	0.005	59	14918
F	0.005	60	14682
F	0.005	61	14391
F	0.005	62	14227
F	0.005	63	14020
F	0.005	64	13828
F	0.005	65	13516
F	0.005	66	13213
F	0.005	67	12963
F	0.005	68	12983
F	0.005	69	12798
F	0.005	70	12836
F	0.005	71	12388
F	0.005	72	12390
F	0.005	73	12086
F	0.005	74	11718
F	0.005	75	11578
F	0.005	76	11482
F	0.005	77	11411
F	0.005	78	11352
F	0.005	79	11031
F	0.005	80	11060
F	0.005	81	10970
F	0.005	82	10600
F	0.005	83	10756
F	0.005	84	10526
F	0.005	85	10410
F	0.005	86	10134
F	0.005	87	10066
F	0.005	88	10069
F	0.005	89	9931
F	0.005	90	9861
F	0.005	91	9742
F	0.005	92	9650
F	0.005	93	9643
F	0.005	94	9655
F	0.005	95	9322
F	0.005	96	9116
F	0.005	97	9076
F	0.005	98	8926
F	0.005	99	8774
F	0.005	100	8823
F	0.005	101	8744
F	0.005	102	8751
F	0.005	103	8708
F	0.005	104	8617
F	0.005	105	8585
F	0.005	106	8416
F	0.005	107	8135
F	0.005	108	8312
F	0.005	109	8204
F	0.005	110	8261
F	0.005	111	8096
F	0.005	112	7816
F	0.005	113	8006
F	0.005	114	7903
F	0.005	115	7844
F	0.005	116	7810
F	0.005	117	7724
F	0.005	118	7744
F	0.005	119	7595
F	0.005	120	7573
F	0.005	121	7639
F	0.005	122	7622
F	0.005	123	7629
F	0.005	124	7431
F	0.005	125	7254
F	0.005	126	7199
F	0.005	127	7355
F	0.005	128	7028
F	0.005	129	7173
F	0.005	130	7168
F	0.005	131	7219
F	0.005	132	6991
F	0.005	133	6979
F	0.005	134	7202
F	0.005	135	7048
F	0.005	136	6939
F	0.005	137	7022
F	0.005	138	6842
F	0.005	139	6792
F	0.005	140	6666
F	0.005	141	6691
F	0.005	142	7010
F	0.005	143	6677
F	0.005	144	6792
F	0.005	145	6678
F	0.005	146	6569
F	0.005	147	6599
F	0.005	148	6687
F	0.005	149	6554
F	0.005	150	6690
F	0.005	151	6728
F	0.005	152	6595
F	0.005	153	6542
F	0.005	154	6600
F	0.005	155	6623
F	0.005	156	6467
F	0.005	157	6433
F	0.005	158	6531
F	0.005	159	6553
F	0.005	160	6553
F	0.005	161	6575
F	0.005	162	6500
F	0.005	163	6444
F	0.005	164	6450
F	0.005	165	6437
F	0.005	166	6579
F	0.005	167	6568
F	0.005	168	6496
F	0.005	169	6478
F	0.005	170	6557
F	0.005	171	6466
F	0.005	172	6548
F	0.005	173	6550
F	0.005	174	6735
F	0.005	175	6607
F	0.005	176	6645
F	0.005	177	6672
F	0.005	178	6723
F	0.005	179	6660
F	0.005	180	6888
F	0.005	181	6744
F	0.005	182	6654
F	0.005	183	6868
F	0.005	184	6837
F	0.005	185	6847
F	0.005	186	6788
F	0.005	187	7091
F	0.005	188	7065
F	0.005	189	7174
F	0.005	190	7202
F	0.005	191	7436
F	0.005	192	7418
F	0.005	193	7488
F	0.005	194	7547
F	0.005	195	7565
F	0.005	196	7688
F	0.005	197	7790
F	0.005	198	7951
F	0.005	199	8067
F	0.005	200	8270
F	0.005	201	8309
F	0.005	202	8527
F	0.005	203	8653
F	0.005	204	8816
F	0.005	205	8987
F	0.005	206	9508
F	0.005	207	9772
F	0.005	208	10216
F	0.005	209	10516
F	0.005	210	11054
F	0.005	211	11269
F	0.005	212	12107
F	0.005	213	12764
F	0.005	214	13844
F	0.005	215	15219
F	0.005	216	17073
F	0.005	217	19784
F	0.005	218	25086
F	0.005	219	41800
F	0.005	220	26462
F	0.002	2	295
F	0.002	3	2938
F	0.002	4	8937
F	0.002	5	16412
F	0.002	6	23208
F	0.002	7	29235
F	0.002	8	33320
F	0.002	9	36564
F	0.002	10	38382
F	0.002	11	39228
F	0.002	12	40099
F	0.002	13	40505
F	0.002	14	39293
F	0.002	15	39098
F	0.002	16	38816
F	0.002	17	37655
F	0.002	18	36876
F	0.002	19	36160
F	0.002	20	34717
F	0.002	21	33915
F	0.002	22	32993
F	0.002	23	32488
F	0.002	24	31368
F	0.002	25	30094
F	0.002	26	29404
F	0.002	27	28478
F	0.002	28	27740
F	0.002	29	26928
F	0.002	30	26136
F	0.002	31	25267
F	0.002	32	24426
F	0.002	33	23541
F	0.002	34	23104
F	0.002	35	22162
F	0.002	36	21857
F	0.002	37	21115
F	0.002	38	20822
F	0.002	39	20342
F	0.002	40	19804
F	0.002	41	18886
F	0.002	42	18881
F	0.002	43	18290
F	0.002	44	17888
F	0.002	45	17493
F	0.002	46	16927
F	0.002	47	16680
F	0.002	48	16328
F	0.002	49	15800
F	0.002	50	15530
F	0.002	51	15178
F	0.002	52	15063
F	0.002	53	14601
F	0.002	54	14221
F	0.002	55	13752
F	0.002	56	13832
F	0.002	57	13264
F	0.002	58	13381
F	0.002	59	12956
F	0.002	60	12766
F	0.002	61	12587
F	0.002	62	12318
F	0.002	63	11961
F	0.002	64	11810
F	0.002	65	11659
F	0.002	66	11346
F	0.002	67	11195
F	0.002	68	11129
F	0.002	69	10921
F	0.002	70	10448
F	0.002	71	10418
F	0.002	72	10197
F	0.002	73	10253
F	0.002	74	9688
F	0.002	75	9614
F	0.002	76	9724
F	0.002	77	9437
F	0.002	78	9377
F	0.002	79	9115
F	0.002	80	9111
F	0.002	81	8907
F	0.002	82	8803
F	0.002	83	8715
F	0.002	84	8553
F	0.002	85	8329
F	0.002	86	8260
F	0.002	87	8198
F	0.002	88	8170
F	0.002	89	7914
F	0.002	90	7901
F	0.002	91	7710
F	0.002	92	7578
F	0.002	93	7672
F	0.002	94	7344
F	0.002	95	7280
F	0.002	96	7469
F	0.002	97	7129
F	0.002	98	7052
F	0.002	99	6968
F	0.002	100	7019
F	0.002	101	6761
F	0.002	102	6856
F	0.002	103	6638
F	0.002	104	6675
F	0.002	105	6410
F	0.002	106	6377
F	0.002	107	6415
F	0.002	108	6302
F	0.002	109	6279
F	0.002	110	6308
F	0.002	111	6034
F	0.002	112	6070
F	0.002	113	5971
F	0.002	114	5779
F	0.002	115	5851
F	0.002	116	5826
F	0.002	117	5615
F	0.002	118	5560
F	0.002	119	5622
F	0.002	120	5571
F	0.002	121	5527
F	0.002	122	5394
F	0.002	123	5410
F	0.002	124	5218
F	0.002	125	5324
F	0.002	126	5212
F	0.002	127	5170
F	0.002	128	5055
F	0.002	129	5076
F	0.002	130	4969
F	0.002	131	4954
F	0.002	132	5035
F	0.002	133	4727
F	0.002	134	4972
F	0.002	135	4771
F	0.002	136	4759
F	0.002	137	4742
F	0.002	138	4716
F	0.002	139	4700
F	0.002	140	4583
F	0.002	141	4524
F	0.002	142	4540
F	0.002	143	4509
F	0.002	144	4605
F	0.002	145	4393
F	0.002	146	4417
F	0.002	147	4383
F	0.002	148	4272
F	0.002	149	4237
F	0.002	150	4265
F	0.002	151	4175
F	0.002	152	4192
F	0.002	153	4085
F	0.002	154	3942
F	0.002	155	4054
F	0.002	156	4069
F	0.002	157	3977
F	0.002	158	3914
F	0.002	159	3892
F	0.002	160	3851
F	0.002	161	3924
F	0.002	162	3720
F	0.002	163	3905
F	0.002	164	3780
F	0.002	165	3723
F	0.002	166	3676
F	0.002	167	3674
F	0.002	168	3581
F	0.002	169	3679
F	0.002	170	3638
F	0.002	171	3548
F	0.002	172	3465
F	0.002	173	3574
F	0.002	174	3585
F	0.002	175	3533
F	0.002	176	3375
F	0.002	177	3545
F	0.002	178	3497
F	0.002	179	3423
F	0.002	180	3291
F	0.002	181	3360
F	0.002	182	3366
F	0.002	183	3367
F	0.002	184	3215
F	0.002	185	3247
F	0.002	186	3271
F	0.002	187	3310
F	0.002	188	3210
F	0.002	189	3169
F	0.002	190	3159
F	0.002	191	3278
F	0.002	192	3182
F	0.002	193	3118
F	0.002	194	3112
F	0.002	195	3100
F	0.002	196	3116
F	0.002	197	3043
F	0.002	198	3073
F	0.002	199	3071
F	0.002	200	3134
F	0.002	201	2987
F	0.002	202	3129
F	0.002	203	2959
F	0.002	204	2928
F	0.002	205	3016
F	0.002	206	2976
F	0.002	207	2897
F	0.002	208	2874
F	0.002	209	2940
F	0.002	210	2794
F	0.002	211	2746
F	0.002	212	2712
F	0.002	213	2845
F	0.002	214	2822
F	0.002	215	2757
F	0.002	216	2794
F	0.002	217	2623
F	0.002	218	2779
F	0.002	219	2628
F	0.002	220	2735
F	0.002	221	2718
F	0.002	222	2631
F	0.002	223	2683
F	0.002	224	2620
F	0.002	225	2704
F	0.002	226	2682
F	0.002	227	2555
F	0.002	228	2531
F	0.002	229	2547
F	0.002	230	2582
F	0.002	231	2511
F	0.002	232	2634
F	0.002	233	2602
F	0.002	234	2546
F	0.002	235	2563
F	0.002	236	2532
F	0.002	237	2553
F	0.002	238	2445
F	0.002	239	2483
F	0.002	240	2425
F	0.002	241	2503
F	0.002	242	2429
F	0.002	243	2400
F	0.002	244	2419
F	0.002	245	2474
F	0.002	246	2310
F	0.002	247	2314
F	0.002	248	2492
F	0.002	249	2357
F	0.002	250	2437
F	0.002	251	2308
F	0.002	252	2363
F	0.002	253	2358
F	0.002	254	2442
F	0.002	255	2331
F	0.002	256	2307
F	0.002	257	2310
F	0.002	258	2293
F	0.002	259	2268
F	0.002	260	2355
F	0.002	261	2335
F	0.002	262	2235
F	0.002	263	2167
F	0.002	264	2290
F	0.002	265	2230
F	0.002	266	2192
F	0.002	267	2249
F	0.002	268	2216
F	0.002	269	2096
F	0.002	270	2165
F	0.002	271	2185
F	0.002	272	2168
F	0.002	273	2147
F	0.002	274	2171
F	0.002	275	2110
F	0.002	276	2144
F	0.002	277	2131
F	0.002	278	2125
F	0.002	279	2106
F	0.002	280	2212
F	0.002	281	2101
F	0.002	282	2001
F	0.002	283	2026
F	0.002	284	2081
F	0.002	285	2065
F	0.002	286	2050
F	0.002	287	2074
F	0.002	288	2062
F	0.002	289	2065
F	0.002	290	2044
F	0.002	291	2068
F	0.002	292	2061
F	0.002	293	1998
F	0.002	294	1967
F	0.002	295	2076
F	0.002	296	2059
F	0.002	297	1983
F	0.002	298	2090
F	0.002	299	2063
F	0.002	300	2000
F	0.002	301	2056
F	0.002	302	1952
F	0.002	303	1937
F	0.002	304	1947
F	0.002	305	1955
F	0.002	306	1946
F	0.002	307	1890
F	0.002	308	1974
F	0.002	309	2011
F	0.002	310	2005
F	0.002	311	1891
F	0.002	312	1847
F	0.002	313	1900
F	0.002	314	1954
F	0.002	315	1917
F	0.002	316	1914
F	0.002	317	1905
F	0.002	318	1894
F	0.002	319	1950
F	0.002	320	1894
F	0.002	321	1920
F	0.002	322	1918
F	0.002	323	1855
F	0.002	324	1914
F	0.002	325	1870
F	0.002	326	1834
F	0.002	327	1827
F	0.002	328	1844
F	0.002	329	1865
F	0.002	330	1816
F	0.002	331	1898
F	0.002	332	1841
F	0.002	333	1861
F	0.002	334	1844
F	0.002	335	1803
F	0.002	336	1932
F	0.002	337	1795
F	0.002	338	1807
F	0.002	339	1745
F	0.002	340	1841
F	0.002	341	1855
F	0.002	342	1858
F	0.002	343	1821
F	0.002	344	1780
F	0.002	345	1821
F	0.002	346	1820
F	0.002	347	1809
F	0.002	348	1772
F	0.002	349	1803
F	0.002	350	1853
F	0.002	351	1808
F	0.002	352	1792
F	0.002	353	1743
F	0.002	354	1853
F	0.002	355	1755
F	0.002	356	1676
F	0.002	357	1729
F	0.002	358	1678
F	0.002	359	1772
F	0.002	360	1752
F	0.002	361	1711
F	0.002	362	1735
F	0.002	363	1784
F	0.002	364	1651
F	0.002	365	1756
F	0.002	366	1743
F	0.002	367	1719
F	0.002	368	1728
F	0.002	369	1790
F	0.002	370	1768
F	0.002	371	1765
F	0.002	372	1698
F	0.002	373	1688
F	0.002	374	1762
F	0.002	375	1717
F	0.002	376	1706
F	0.002	377	1702
F	0.002	378	1660
F	0.002	379	1769
F	0.002	380	1666
F	0.002	381	1784
F	0.002	382	1669
F	0.002	383	1596
F	0.002	384	1671
F	0.002	385	1648
F	0.002	386	1710
F	0.002	387	1640
F	0.002	388	1661
F	0.002	389	1747
F	0.002	390	1661
F	0.002	391	1600
F	0.002	392	1699
F	0.002	393	1697
F	0.002	394	1697
F	0.002	395	1682
F	0.002	396	1600
F	0.002	397	1689
F	0.002	398	1694
F	0.002	399	1622
F	0.002	400	1662
F	0.002	401	1716
F	0.002	402	1725
F	0.002	403	1671
F	0.002	404	1723
F	0.002	405	1627
F	0.002	406	1692
F	0.002	407	1735
F	0.002	408	1718
F	0.002	409	1683
F	0.002	410	1615
F	0.002	411	1608
F	0.002	412	1647
F	0.002	413	1642
F	0.002	414	1665
F	0.002	415	1732
F	0.002	416	1645
F	0.002	417	1686
F	0.002	418	1616
F	0.002	419	1696
F	0.002	420	1723
F	0.002	421	1633
F	0.002	422	1682
F	0.002	423	1710
F	0.002	424	1658
F	0.002	425	1662
F	0.002	426	1697
F	0.002	427	1637
F	0.002	428	1699
F	0.002	429	1659
F	0.002	430	1673
F	0.002	431	1717
F	0.002	432	1693
F	0.002	433	1613
F	0.002	434	1696
F	0.002	435	1683
F	0.002	436	1616
F	0.002	437	1702
F	0.002	438	1758
F	0.002	439	1762
F	0.002	440	1681
F	0.002	441	1725
F	0.002	442	1667
F	0.002	443	1728
F	0.002	444	1642
F	0.002	445	1698
F	0.002	446	1655
F	0.002	447	1620
F	0.002	448	1655
F	0.002	449	1719
F	0.002	450	1743
F	0.002	451	1712
F	0.002	452	1736
F	0.002	453	1714
F	0.002	454	1708
F	0.002	455	1707
F	0.002	456	1780
F	0.002	457	1687
F	0.002	458	1717
F	0.002	459	1790
F	0.002	460	1827
F	0.002	461	1769
F	0.002	462	1737
F	0.002	463	1762
F	0.002	464	1805
F	0.002	465	1809
F	0.002	466	1778
F	0.002	467	1770
F	0.002	468	1782
F	0.002	469	1822
F	0.002	470	1831
F	0.002	471	1775
F	0.002	472	1847
F	0.002	473	1858
F	0.002	474	1838
F	0.002	475	1820
F	0.002	476	1828
F	0.002	477	1861
F	0.002	478	1844
F	0.002	479	1810
F	0.002	480	1870
F	0.002	481	1924
F	0.002	482	1887
F	0.002	483	1801
F	0.002	484	1901
F	0.002	485	1874
F	0.002	486	1932
F	0.002	487	1960
F	0.002	488	1925
F	0.002	489	1990
F	0.002	490	1998
F	0.002	491	1974
F	0.002	492	2026
F	0.002	493	1948
F	0.002	494	1914
F	0.002	495	2081
F	0.002	496	1996
F	0.002	497	2034
F	0.002	498	2101
F	0.002	499	2002
F	0.002	500	2060
F	0.002	501	2056
F	0.002	502	2055
F	0.002	503	2105
F	0.002	504	2197
F	0.002	505	2103
F	0.002	506	2160
F	0.002	507	2225
F	0.002	508	2185
F	0.002	509	2301
F	0.002	510	2314
F	0.002	511	2253
F	0.002	512	2200
F	0.002	513	2412
F	0.002	514	2306
F	0.002	515	2397
F	0.002	516	2442
F	0.002	517	2410
F	0.002	518	2482
F	0.002	519	2445
F	0.002	520	2500
F	0.002	521	2462
F	0.002	522	2621
F	0.002	523	2734
F	0.002	524	2679
F	0.002	525	2646
F	0.002	526	2840
F	0.002	527	2845
F	0.002	528	2953
F	0.002	529	3092
F	0.002	530	3052
F	0.002	531	3159
F	0.002	532	3124
F	0.002	533	3269
F	0.002	534	3454
F	0.002	535	3343
F	0.002	536	3547
F	0.002	537	3771
F	0.002	538	3870
F	0.002	539	4136
F	0.002	540	4322
F	0.002	541	4494
F	0.002	542	4786
F	0.002	543	5126
F	0.002	544	5650
F	0.002	545	6082
F	0.002	546	7149
F	0.002	547	8489
F	0.002	548	11580
F	0.002	549	21890


==> anc/tally_scan4.tsv <==
T	0.125	3000000	2999996	2999996	1
T	0.08	3000000	2999992	2999992	1
T	0.05	3000000	2999996	2999996	6
T	0.032	3000000	2170536	2170536	4
T	0.02	3000000	1422837	1422837	7
T	0.012	3000000	1133892	1133892	10
T	0.005	3000000	941411	941411	50
T	0.002	3000000	871282	871282	135
F	0.125	1	4
F	0.125	2	1823
F	0.125	3	23512
F	0.125	4	90372
F	0.125	5	199511
F	0.125	6	340689
F	0.125	7	538370
F	0.125	8	1007707
F	0.125	9	798012
F	0.08	1	8
F	0.08	2	889
F	0.08	3	10439
F	0.08	4	36413
F	0.08	5	75146
F	0.08	6	117038
F	0.08	7	157009
F	0.08	8	197106
F	0.08	9	233977
F	0.08	10	275945
F	0.08	11	330455
F	0.08	12	419761
F	0.08	13	706074
F	0.08	14	439740
F	0.05	1	4
F	0.05	2	606
F	0.05	3	6316
F	0.05	4	20805
F	0.05	5	40762
F	0.05	6	61787
F	0.05	7	80103
F	0.05	8	95246
F	0.05	9	107654
F	0.05	10	118179
F	0.05	11	126005
F	0.05	12	133671
F	0.05	13	140106
F	0.05	14	147228
F	0.05	15	153907
F	0.05	16	161528
F	0.05	17	171990
F	0.05	18	187981
F	0.05	19	211182
F	0.05	20	252481
F	0.05	21	362730
F	0.05	22	419729
F	0.032	1	1
F	0.032	2	448
F	0.032	3	4720
F	0.032	4	14958
F	0.032	5	28761
F	0.032	6	42370
F	0.032	7	54457
F	0.032	8	64443
F	0.032	9	71425
F	0.032	10	76318
F	0.032	11	79654
F	0.032	12	82876
F	0.032	13	84274
F	0.032	14	85776
F	0.032	15	86363
F	0.032	16	86490
F	0.032	17	86824
F	0.032	18	87072
F	0.032	19	87447
F	0.032	20	87629
F	0.032	21	87913
F	0.032	22	88055
F	0.032	23	88954
F	0.032	24	90290
F	0.032	25	91232
F	0.032	26	94178
F	0.032	27	96727
F	0.032	28	100778
F	0.032	29	105819
F	0.032	30	114285
F	0.032	31	126554
F	0.032	32	145753
F	0.032	33	192785
F	0.032	34	364371
F	0.02	2	416
F	0.02	3	3878
F	0.02	4	12272
F	0.02	5	22894
F	0.02	6	33109
F	0.02	7	42223
F	0.02	8	49650
F	0.02	9	54660
F	0.02	10	58027
F	0.02	11	60243
F	0.02	12	61687
F	0.02	13	62521
F	0.02	14	62580
F	0.02	15	62321
F	0.02	16	61741
F	0.02	17	61257
F	0.02	18	60479
F	0.02	19	59338
F	0.02	20	58251
F	0.02	21	57499
F	0.02	22	56196
F	0.02	23	55514
F	0.02	24	54673
F	0.02	25	53932
F	0.02	26	53161
F	0.02	27	51932
F	0.02	28	51324
F	0.02	29	50847
F	0.02	30	50212
F	0.02	31	49955
F	0.02	32	49130
F	0.02	33	49270
F	0.02	34	48491
F	0.02	35	48796
F	0.02	36	47773
F	0.02	37	47812
F	0.02	38	48117
F	0.02	39	47979
F	0.02	40	48085
F	0.02	41	48589
F	0.02	42	49085
F	0.02	43	49586
F	0.02	44	50857
F	0.02	45	51741
F	0.02	46	53054
F	0.02	47	55034
F	0.02	48	57492
F	0.02	49	60716
F	0.02	50	64462
F	0.02	51	70951
F	0.02	52	80584
F	0.02	53	97095
F	0.02	54	146072
F	0.02	55	156437
F	0.012	1	1
F	0.012	2	364
F	0.012	3	3235
F	0.012	4	10470
F	0.012	5	19643
F	0.012	6	28475
F	0.012	7	35920
F	0.012	8	41328
F	0.012	9	45310
F	0.012	10	48574
F	0.012	11	50171
F	0.012	12	51195
F	0.012	13	51540
F	0.012	14	51163
F	0.012	15	50479
F	0.012	16	49817
F	0.012	17	49361
F	0.012	18	48178
F	0.012	19	47069
F	0.012	20	46130
F	0.012	21	44932
F	0.012	22	43972
F	0.012	23	43072
F	0.012	24	42038
F	0.012	25	41056
F	0.012	26	39888
F	0.012	27	38922
F	0.012	28	38433
F	0.012	29	37019
F	0.012	30	36138
F	0.012	31	35915
F	0.012	32	34487
F	0.012	33	33718
F	0.012	34	33417
F	0.012	35	32931
F	0.012	36	32328
F	0.012	37	31427
F	0.012	38	30834
F	0.012	39	30170
F	0.012	40	29956
F	0.012	41	29292
F	0.012	42	28849
F	0.012	43	28358
F	0.012	44	27816
F	0.012	45	27549
F	0.012	46	26971
F	0.012	47	26805
F	0.012	48	26815
F	0.012	49	26210
F	0.012	50	25735
F	0.012	51	25659
F	0.012	52	25419
F	0.012	53	24837
F	0.012	54	24967
F	0.012	55	24559
F	0.012	56	24555
F	0.012	57	24212
F	0.012	58	23920
F	0.012	59	23800
F	0.012	60	23953
F	0.012	61	23652
F	0.012	62	23474
F	0.012	63	23373
F	0.012	64	23560
F	0.012	65	23425
F	0.012	66	23777
F	0.012	67	23270
F	0.012	68	23561
F	0.012	69	23448
F	0.012	70	23710
F	0.012	71	23966
F	0.012	72	23646
F	0.012	73	23901
F	0.012	74	24600
F	0.012	75	24638
F	0.012	76	24964
F	0.012	77	25447
F	0.012	78	26114
F	0.012	79	26287
F	0.012	80	26985
F	0.012	81	27697
F	0.012	82	28569
F	0.012	83	29905
F	0.012	84	31340
F	0.012	85	33093
F	0.012	86	35555
F	0.012	87	38304
F	0.012	88	43180
F	0.012	89	50310
F	0.012	90	64362
F	0.012	91	148764
F	0.012	92	3766
F	0.005	2	335
F	0.005	3	3025
F	0.005	4	9303
F	0.005	5	17082
F	0.005	6	24788
F	0.005	7	30992
F	0.005	8	35427
F	0.005	9	38941
F	0.005	10	41234
F	0.005	11	42656
F	0.005	12	43363
F	0.005	13	43294
F	0.005	14	43175
F	0.005	15	42389
F	0.005	16	41830
F	0.005	17	40695
F	0.005	18	40186
F	0.005	19	38724
F	0.005	20	37893
F	0.005	21	37012
F	0.005	22	35865
F	0.005	23	34640
F	0.005	24	33849
F	0.005	25	33353
F	0.005	26	31939
F	0.005	27	30946
F	0.005	28	30086
F	0.005	29	29586
F	0.005	30	28803
F	0.005	31	27913
F	0.005	32	26982
F	0.005	33	26622
F	0.005	34	25644
F	0.005	35	25162
F	0.005	36	24370
F	0.005	37	23572
F	0.005	38	23337
F	0.005	39	23050
F	0.005	40	22384
F	0.005	41	21723
F	0.005	42	20977
F	0.005	43	20440
F	0.005	44	20001
F	0.005	45	19806
F	0.005	46	19458
F	0.005	47	19094
F	0.005	48	18549
F	0.005	49	18288
F	0.005	50	17705
F	0.005	51	17471
F	0.005	52	16930
F	0.005	53	16761
F	0.005	54	16453
F	0.005	55	15709
F	0.005	56	15835
F	0.005	57	15664
F	0.005	58	15320
F	0.005	59	14918
F	0.005	60	14682
F	0.005	61	14391
F	0.005	62	14227
F	0.005	63	14020
F	0.005	64	13828
F	0.005	65	13516
F	0.005	66	13213
F	0.005	67	12963
F	0.005	68	12983
F	0.005	69	12798
F	0.005	70	12836
F	0.005	71	12388
F	0.005	72	12390
F	0.005	73	12086
F	0.005	74	11718
F	0.005	75	11578
F	0.005	76	11482
F	0.005	77	11411
F	0.005	78	11352
F	0.005	79	11031
F	0.005	80	11060
F	0.005	81	10970
F	0.005	82	10600
F	0.005	83	10756
F	0.005	84	10526
F	0.005	85	10410
F	0.005	86	10134
F	0.005	87	10066
F	0.005	88	10069
F	0.005	89	9931
F	0.005	90	9861
F	0.005	91	9742
F	0.005	92	9650
F	0.005	93	9643
F	0.005	94	9655
F	0.005	95	9322
F	0.005	96	9116
F	0.005	97	9076
F	0.005	98	8926
F	0.005	99	8774
F	0.005	100	8823
F	0.005	101	8744
F	0.005	102	8751
F	0.005	103	8708
F	0.005	104	8617
F	0.005	105	8585
F	0.005	106	8416
F	0.005	107	8135
F	0.005	108	8312
F	0.005	109	8204
F	0.005	110	8261
F	0.005	111	8096
F	0.005	112	7816
F	0.005	113	8006
F	0.005	114	7903
F	0.005	115	7844
F	0.005	116	7810
F	0.005	117	7724
F	0.005	118	7744
F	0.005	119	7595
F	0.005	120	7573
F	0.005	121	7639
F	0.005	122	7622
F	0.005	123	7629
F	0.005	124	7431
F	0.005	125	7254
F	0.005	126	7199
F	0.005	127	7355
F	0.005	128	7028
F	0.005	129	7173
F	0.005	130	7168
F	0.005	131	7219
F	0.005	132	6991
F	0.005	133	6979
F	0.005	134	7202
F	0.005	135	7048
F	0.005	136	6939
F	0.005	137	7022
F	0.005	138	6842
F	0.005	139	6792
F	0.005	140	6666
F	0.005	141	6691
F	0.005	142	7010
F	0.005	143	6677
F	0.005	144	6792
F	0.005	145	6678
F	0.005	146	6569
F	0.005	147	6599
F	0.005	148	6687
F	0.005	149	6554
F	0.005	150	6690
F	0.005	151	6728
F	0.005	152	6595
F	0.005	153	6542
F	0.005	154	6600
F	0.005	155	6623
F	0.005	156	6467
F	0.005	157	6433
F	0.005	158	6531
F	0.005	159	6553
F	0.005	160	6553
F	0.005	161	6575
F	0.005	162	6500
F	0.005	163	6444
F	0.005	164	6450
F	0.005	165	6437
F	0.005	166	6579
F	0.005	167	6568
F	0.005	168	6496
F	0.005	169	6478
F	0.005	170	6557
F	0.005	171	6466
F	0.005	172	6548
F	0.005	173	6550
F	0.005	174	6735
F	0.005	175	6607
F	0.005	176	6645
F	0.005	177	6672
F	0.005	178	6723
F	0.005	179	6660
F	0.005	180	6888
F	0.005	181	6744
F	0.005	182	6654
F	0.005	183	6868
F	0.005	184	6837
F	0.005	185	6847
F	0.005	186	6788
F	0.005	187	7091
F	0.005	188	7065
F	0.005	189	7174
F	0.005	190	7202
F	0.005	191	7436
F	0.005	192	7418
F	0.005	193	7488
F	0.005	194	7547
F	0.005	195	7565
F	0.005	196	7688
F	0.005	197	7790
F	0.005	198	7951
F	0.005	199	8067
F	0.005	200	8270
F	0.005	201	8309
F	0.005	202	8527
F	0.005	203	8653
F	0.005	204	8816
F	0.005	205	8987
F	0.005	206	9508
F	0.005	207	9772
F	0.005	208	10216
F	0.005	209	10516
F	0.005	210	11054
F	0.005	211	11269
F	0.005	212	12107
F	0.005	213	12764
F	0.005	214	13844
F	0.005	215	15219
F	0.005	216	17073
F	0.005	217	19784
F	0.005	218	25086
F	0.005	219	41800
F	0.005	220	26462
F	0.002	2	295
F	0.002	3	2938
F	0.002	4	8937
F	0.002	5	16412
F	0.002	6	23208
F	0.002	7	29235
F	0.002	8	33320
F	0.002	9	36564
F	0.002	10	38382
F	0.002	11	39228
F	0.002	12	40099
F	0.002	13	40505
F	0.002	14	39293
F	0.002	15	39098
F	0.002	16	38816
F	0.002	17	37655
F	0.002	18	36876
F	0.002	19	36160
F	0.002	20	34717
F	0.002	21	33915
F	0.002	22	32993
F	0.002	23	32488
F	0.002	24	31368
F	0.002	25	30094
F	0.002	26	29404
F	0.002	27	28478
F	0.002	28	27740
F	0.002	29	26928
F	0.002	30	26136
F	0.002	31	25267
F	0.002	32	24426
F	0.002	33	23541
F	0.002	34	23104
F	0.002	35	22162
F	0.002	36	21857
F	0.002	37	21115
F	0.002	38	20822
F	0.002	39	20342
F	0.002	40	19804
F	0.002	41	18886
F	0.002	42	18881
F	0.002	43	18290
F	0.002	44	17888
F	0.002	45	17493
F	0.002	46	16927
F	0.002	47	16680
F	0.002	48	16328
F	0.002	49	15800
F	0.002	50	15530
F	0.002	51	15178
F	0.002	52	15063
F	0.002	53	14601
F	0.002	54	14221
F	0.002	55	13752
F	0.002	56	13832
F	0.002	57	13264
F	0.002	58	13381
F	0.002	59	12956
F	0.002	60	12766
F	0.002	61	12587
F	0.002	62	12318
F	0.002	63	11961
F	0.002	64	11810
F	0.002	65	11659
F	0.002	66	11346
F	0.002	67	11195
F	0.002	68	11129
F	0.002	69	10921
F	0.002	70	10448
F	0.002	71	10418
F	0.002	72	10197
F	0.002	73	10253
F	0.002	74	9688
F	0.002	75	9614
F	0.002	76	9724
F	0.002	77	9437
F	0.002	78	9377
F	0.002	79	9115
F	0.002	80	9111
F	0.002	81	8907
F	0.002	82	8803
F	0.002	83	8715
F	0.002	84	8553
F	0.002	85	8329
F	0.002	86	8260
F	0.002	87	8198
F	0.002	88	8170
F	0.002	89	7914
F	0.002	90	7901
F	0.002	91	7710
F	0.002	92	7578
F	0.002	93	7672
F	0.002	94	7344
F	0.002	95	7280
F	0.002	96	7469
F	0.002	97	7129
F	0.002	98	7052
F	0.002	99	6968
F	0.002	100	7019
F	0.002	101	6761
F	0.002	102	6856
F	0.002	103	6638
F	0.002	104	6675
F	0.002	105	6410
F	0.002	106	6377
F	0.002	107	6415
F	0.002	108	6302
F	0.002	109	6279
F	0.002	110	6308
F	0.002	111	6034
F	0.002	112	6070
F	0.002	113	5971
F	0.002	114	5779
F	0.002	115	5851
F	0.002	116	5826
F	0.002	117	5615
F	0.002	118	5560
F	0.002	119	5622
F	0.002	120	5571
F	0.002	121	5527
F	0.002	122	5394
F	0.002	123	5410
F	0.002	124	5218
F	0.002	125	5324
F	0.002	126	5212
F	0.002	127	5170
F	0.002	128	5055
F	0.002	129	5076
F	0.002	130	4969
F	0.002	131	4954
F	0.002	132	5035
F	0.002	133	4727
F	0.002	134	4972
F	0.002	135	4771
F	0.002	136	4759
F	0.002	137	4742
F	0.002	138	4716
F	0.002	139	4700
F	0.002	140	4583
F	0.002	141	4524
F	0.002	142	4540
F	0.002	143	4509
F	0.002	144	4605
F	0.002	145	4393
F	0.002	146	4417
F	0.002	147	4383
F	0.002	148	4272
F	0.002	149	4237
F	0.002	150	4265
F	0.002	151	4175
F	0.002	152	4192
F	0.002	153	4085
F	0.002	154	3942
F	0.002	155	4054
F	0.002	156	4069
F	0.002	157	3977
F	0.002	158	3914
F	0.002	159	3892
F	0.002	160	3851
F	0.002	161	3924
F	0.002	162	3720
F	0.002	163	3905
F	0.002	164	3780
F	0.002	165	3723
F	0.002	166	3676
F	0.002	167	3674
F	0.002	168	3581
F	0.002	169	3679
F	0.002	170	3638
F	0.002	171	3548
F	0.002	172	3465
F	0.002	173	3574
F	0.002	174	3585
F	0.002	175	3533
F	0.002	176	3375
F	0.002	177	3545
F	0.002	178	3497
F	0.002	179	3423
F	0.002	180	3291
F	0.002	181	3360
F	0.002	182	3366
F	0.002	183	3367
F	0.002	184	3215
F	0.002	185	3247
F	0.002	186	3271
F	0.002	187	3310
F	0.002	188	3210
F	0.002	189	3169
F	0.002	190	3159
F	0.002	191	3278
F	0.002	192	3182
F	0.002	193	3118
F	0.002	194	3112
F	0.002	195	3100
F	0.002	196	3116
F	0.002	197	3043
F	0.002	198	3073
F	0.002	199	3071
F	0.002	200	3134
F	0.002	201	2987
F	0.002	202	3129
F	0.002	203	2959
F	0.002	204	2928
F	0.002	205	3016
F	0.002	206	2976
F	0.002	207	2897
F	0.002	208	2874
F	0.002	209	2940
F	0.002	210	2794
F	0.002	211	2746
F	0.002	212	2712
F	0.002	213	2845
F	0.002	214	2822
F	0.002	215	2757
F	0.002	216	2794
F	0.002	217	2623
F	0.002	218	2779
F	0.002	219	2628
F	0.002	220	2735
F	0.002	221	2718
F	0.002	222	2631
F	0.002	223	2683
F	0.002	224	2620
F	0.002	225	2704
F	0.002	226	2682
F	0.002	227	2555
F	0.002	228	2531
F	0.002	229	2547
F	0.002	230	2582
F	0.002	231	2511
F	0.002	232	2634
F	0.002	233	2602
F	0.002	234	2546
F	0.002	235	2563
F	0.002	236	2532
F	0.002	237	2553
F	0.002	238	2445
F	0.002	239	2483
F	0.002	240	2425
F	0.002	241	2503
F	0.002	242	2429
F	0.002	243	2400
F	0.002	244	2419
F	0.002	245	2474
F	0.002	246	2310
F	0.002	247	2314
F	0.002	248	2492
F	0.002	249	2357
F	0.002	250	2437
F	0.002	251	2308
F	0.002	252	2363
F	0.002	253	2358
F	0.002	254	2442
F	0.002	255	2331
F	0.002	256	2307
F	0.002	257	2310
F	0.002	258	2293
F	0.002	259	2268
F	0.002	260	2355
F	0.002	261	2335
F	0.002	262	2235
F	0.002	263	2167
F	0.002	264	2290
F	0.002	265	2230
F	0.002	266	2192
F	0.002	267	2249
F	0.002	268	2216
F	0.002	269	2096
F	0.002	270	2165
F	0.002	271	2185
F	0.002	272	2168
F	0.002	273	2147
F	0.002	274	2171
F	0.002	275	2110
F	0.002	276	2144
F	0.002	277	2131
F	0.002	278	2125
F	0.002	279	2106
F	0.002	280	2212
F	0.002	281	2101
F	0.002	282	2001
F	0.002	283	2026
F	0.002	284	2081
F	0.002	285	2065
F	0.002	286	2050
F	0.002	287	2074
F	0.002	288	2062
F	0.002	289	2065
F	0.002	290	2044
F	0.002	291	2068
F	0.002	292	2061
F	0.002	293	1998
F	0.002	294	1967
F	0.002	295	2076
F	0.002	296	2059
F	0.002	297	1983
F	0.002	298	2090
F	0.002	299	2063
F	0.002	300	2000
F	0.002	301	2056
F	0.002	302	1952
F	0.002	303	1937
F	0.002	304	1947
F	0.002	305	1955
F	0.002	306	1946
F	0.002	307	1890
F	0.002	308	1974
F	0.002	309	2011
F	0.002	310	2005
F	0.002	311	1891
F	0.002	312	1847
F	0.002	313	1900
F	0.002	314	1954
F	0.002	315	1917
F	0.002	316	1914
F	0.002	317	1905
F	0.002	318	1894
F	0.002	319	1950
F	0.002	320	1894
F	0.002	321	1920
F	0.002	322	1918
F	0.002	323	1855
F	0.002	324	1914
F	0.002	325	1870
F	0.002	326	1834
F	0.002	327	1827
F	0.002	328	1844
F	0.002	329	1865
F	0.002	330	1816
F	0.002	331	1898
F	0.002	332	1841
F	0.002	333	1861
F	0.002	334	1844
F	0.002	335	1803
F	0.002	336	1932
F	0.002	337	1795
F	0.002	338	1807
F	0.002	339	1745
F	0.002	340	1841
F	0.002	341	1855
F	0.002	342	1858
F	0.002	343	1821
F	0.002	344	1780
F	0.002	345	1821
F	0.002	346	1820
F	0.002	347	1809
F	0.002	348	1772
F	0.002	349	1803
F	0.002	350	1853
F	0.002	351	1808
F	0.002	352	1792
F	0.002	353	1743
F	0.002	354	1853
F	0.002	355	1755
F	0.002	356	1676
F	0.002	357	1729
F	0.002	358	1678
F	0.002	359	1772
F	0.002	360	1752
F	0.002	361	1711
F	0.002	362	1735
F	0.002	363	1784
F	0.002	364	1651
F	0.002	365	1756
F	0.002	366	1743
F	0.002	367	1719
F	0.002	368	1728
F	0.002	369	1790
F	0.002	370	1768
F	0.002	371	1765
F	0.002	372	1698
F	0.002	373	1688
F	0.002	374	1762
F	0.002	375	1717
F	0.002	376	1706
F	0.002	377	1702
F	0.002	378	1660
F	0.002	379	1769
F	0.002	380	1666
F	0.002	381	1784
F	0.002	382	1669
F	0.002	383	1596
F	0.002	384	1671
F	0.002	385	1648
F	0.002	386	1710
F	0.002	387	1640
F	0.002	388	1661
F	0.002	389	1747
F	0.002	390	1661
F	0.002	391	1600
F	0.002	392	1699
F	0.002	393	1697
F	0.002	394	1697
F	0.002	395	1682
F	0.002	396	1600
F	0.002	397	1689
F	0.002	398	1694
F	0.002	399	1622
F	0.002	400	1662
F	0.002	401	1716
F	0.002	402	1725
F	0.002	403	1671
F	0.002	404	1723
F	0.002	405	1627
F	0.002	406	1692
F	0.002	407	1735
F	0.002	408	1718
F	0.002	409	1683
F	0.002	410	1615
F	0.002	411	1608
F	0.002	412	1647
F	0.002	413	1642
F	0.002	414	1665
F	0.002	415	1732
F	0.002	416	1645
F	0.002	417	1686
F	0.002	418	1616
F	0.002	419	1696
F	0.002	420	1723
F	0.002	421	1633
F	0.002	422	1682
F	0.002	423	1710
F	0.002	424	1658
F	0.002	425	1662
F	0.002	426	1697
F	0.002	427	1637
F	0.002	428	1699
F	0.002	429	1659
F	0.002	430	1673
F	0.002	431	1717
F	0.002	432	1693
F	0.002	433	1613
F	0.002	434	1696
F	0.002	435	1683
F	0.002	436	1616
F	0.002	437	1702
F	0.002	438	1758
F	0.002	439	1762
F	0.002	440	1681
F	0.002	441	1725
F	0.002	442	1667
F	0.002	443	1728
F	0.002	444	1642
F	0.002	445	1698
F	0.002	446	1655
F	0.002	447	1620
F	0.002	448	1655
F	0.002	449	1719
F	0.002	450	1743
F	0.002	451	1712
F	0.002	452	1736
F	0.002	453	1714
F	0.002	454	1708
F	0.002	455	1707
F	0.002	456	1780
F	0.002	457	1687
F	0.002	458	1717
F	0.002	459	1790
F	0.002	460	1827
F	0.002	461	1769
F	0.002	462	1737
F	0.002	463	1762
F	0.002	464	1805
F	0.002	465	1809
F	0.002	466	1778
F	0.002	467	1770
F	0.002	468	1782
F	0.002	469	1822
F	0.002	470	1831
F	0.002	471	1775
F	0.002	472	1847
F	0.002	473	1858
F	0.002	474	1838
F	0.002	475	1820
F	0.002	476	1828
F	0.002	477	1861
F	0.002	478	1844
F	0.002	479	1810
F	0.002	480	1870
F	0.002	481	1924
F	0.002	482	1887
F	0.002	483	1801
F	0.002	484	1901
F	0.002	485	1874
F	0.002	486	1932
F	0.002	487	1960
F	0.002	488	1925
F	0.002	489	1990
F	0.002	490	1998
F	0.002	491	1974
F	0.002	492	2026
F	0.002	493	1948
F	0.002	494	1914
F	0.002	495	2081
F	0.002	496	1996
F	0.002	497	2034
F	0.002	498	2101
F	0.002	499	2002
F	0.002	500	2060
F	0.002	501	2056
F	0.002	502	2055
F	0.002	503	2105
F	0.002	504	2197
F	0.002	505	2103
F	0.002	506	2160
F	0.002	507	2225
F	0.002	508	2185
F	0.002	509	2301
F	0.002	510	2314
F	0.002	511	2253
F	0.002	512	2200
F	0.002	513	2412
F	0.002	514	2306
F	0.002	515	2397
F	0.002	516	2442
F	0.002	517	2410
F	0.002	518	2482
F	0.002	519	2445
F	0.002	520	2500
F	0.002	521	2462
F	0.002	522	2621
F	0.002	523	2734
F	0.002	524	2679
F	0.002	525	2646
F	0.002	526	2840
F	0.002	527	2845
F	0.002	528	2953
F	0.002	529	3092
F	0.002	530	3052
F	0.002	531	3159
F	0.002	532	3124
F	0.002	533	3269
F	0.002	534	3454
F	0.002	535	3343
F	0.002	536	3547
F	0.002	537	3771
F	0.002	538	3870
F	0.002	539	4136
F	0.002	540	4322
F	0.002	541	4494
F	0.002	542	4786
F	0.002	543	5126
F	0.002	544	5650
F	0.002	545	6082
F	0.002	546	7149
F	0.002	547	8489
F	0.002	548	11580
F	0.002	549	21890


==> anc/tilt_pulse_certificates.json <==
{
 "prec": 256,
 "seconds": 0.01950979232788086,
 "sustained r_y=0.1": [
  "0.007034009017",
  "0.007034009017"
 ],
 "optimal r_y=0.2 k=26": [
  "0.008589544370",
  "0.008589544370"
 ],
 "sustained r_y=0.05": [
  "0.003860165725",
  "0.003860165725"
 ],
 "two_round_switch": {
  "witness": "[-4.47863122047e-5 +/- 2.57e-17]",
  "one_round_ppt": true
 },
 "tilt_beats_thermal_margin": "0.003606209017"
}

==> anc/tilt_pulse_f64.json <==
{
 "0.02": {
  "kmin": 26,
  "kopt": 88,
  "sig_opt": 0.0008621189685605064
 },
 "0.05": {
  "kmin": 10,
  "kopt": 88,
  "sig_opt": 0.0038601657248646436
 },
 "0.1": {
  "kmin": 5,
  "kopt": 88,
  "sig_opt": 0.00703400901744226
 },
 "0.2": {
  "kmin": 2,
  "kopt": 26,
  "sig_opt": 0.008589544370096605
 },
 "k12_ry_min": [
  0.03838125779121037,
  0.0383812577916542
 ]
}

==> anc/valley_noise_certificates.json <==
{
 "prec": 256,
 "model": "per-round depolarising, exact Bloch scaling (Paper V section 3.3)",
 "target": "QR1 static signature: negativity at p=0.05, n=88",
 "certified": {
  "alive_at_lambda": "1e-4 (NPT witness)",
  "dead_at_lambda": "2e-4 (Sylvester PSD)",
  "pulsed_variant_dead_at": "1e-4 (companion paper)"
 },
 "f64_threshold_static": 0.000129,
 "source": "register2_certificates.json, QUANT-PH-6-VALVE (same session)"
}

==> anc/valleys_probe60.csv <==
eps,theta,phi,kappa,beta_ang,floor,p_star,min_neb,depth,win_lo,win_hi,m_in,neg_lo,neg_hi,contrast,has_return,water
0.002,0.9010226171884479,0.044736280102247346,0.23458208622260593,0.08570318635921899,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.0025092121282055324,0.0025781512334277995,-0.0023345917462140008,0.0025092121282055324,False,True
0.002,0.9033261628919805,0.044736280102247346,0.06574395351032208,0.08537349734228124,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.00250464283944305,0.002817860437813576,-0.0023833190423423432,0.00250464283944305,False,False
0.002,0.6708626674606225,0.044736280102247346,0.007125993043449304,0.079364774855499,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.002503032699903635,0.0029279991227599603,-0.0020968513495300636,0.002503032699903635,False,True
0.002,0.9058310330061057,0.044736280102247346,0.00019431626111366136,0.08482369624905883,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0024710457847029396,0.0025729378299010953,-0.002359735656068835,0.0024710457847029396,False,False
0.002,0.6696885703038433,0.044736280102247346,0.14439781586158587,0.08392028283457023,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.0024286590637583095,0.002424065021869267,-0.001870309159814553,0.002424065021869267,False,True
0.002,0.9033669505564722,0.044736280102247346,0.11400100516165364,0.08019215663126004,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.0024165368287279495,0.002780297036799961,-0.002271176166782155,0.0024165368287279495,False,False
0.002,0.8999521205040263,0.044736280102247346,0.15313370136458218,0.07450275375257767,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.002399960136137904,0.002815520727341367,-0.0020378594326552553,0.002399960136137904,False,True
0.002,0.8999735531602341,0.044736280102247346,0.18584546194017776,0.07353890263414987,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.0023879194952953265,0.002663037490075318,-0.0020024871813171343,0.0023879194952953265,False,True
0.002,0.902119232641636,0.044736280102247346,0.056704509203003794,0.0844531472971396,58,0.5566666666666666,57,1,0.5566666666666666,1.0,0.0023717786449576864,0.0029707096892234736,-0.00220791816517868,0.0023717786449576864,False,False
0.002,0.9111053856412884,0.044736280102247346,0.015063629812168059,0.0925479141026414,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0024035897548094214,0.0023586536782790597,-0.0024035897548094214,0.0023586536782790597,False,False
0.002,0.909720674692226,0.044736280102247346,0.13349403040017924,0.08855959640319805,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0023585458285891093,0.002457404003355849,-0.0023585458285891093,0.0023585458285891093,False,False
0.002,0.9033528156340443,0.044736280102247346,0.2861190183233077,0.08850399766269645,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.0023360712756715246,0.0024330647696433937,-0.002199180748652157,0.0023360712756715246,False,True
0.002,0.9124731337456634,0.044736280102247346,0.13117942466046537,0.09670813516464645,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.002325763089676892,0.0023973670094327736,-0.002325763089676892,0.002325763089676892,False,False
0.002,0.9071399678111457,0.044736280102247346,0.2728858473406784,0.08853496482947702,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.002480404437295581,0.0023083592632897336,-0.002436868769616134,0.0023083592632897336,False,False
0.002,0.902327415992313,0.044736280102247346,0.38467222839899834,0.08168668458666832,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0023375629326405378,0.00230506949553666,-0.0020561288738308505,0.00230506949553666,False,True
0.002,0.6649575478553582,0.044736280102247346,0.10694717821022177,0.08680275040680324,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.0022560931582353777,0.0024980603277157945,-0.0020510994857805185,0.0022560931582353777,False,True
0.002,0.6706870832875932,0.044736280102247346,0.241150912594139,0.07716621476313577,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.0022423876337480985,0.002267512830248883,-0.0011138941971159267,0.0022423876337480985,False,True
0.002,0.9047082228835257,0.044736280102247346,0.11663887312634524,0.08302202873675023,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.003077977815030606,0.0021979547289447364,-0.0029915017614271905,0.0021979547289447364,False,True
0.002,0.9001143998854884,0.044736280102247346,0.3340916430567717,0.07959150322980996,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.0029330804288180655,0.002196317433917282,-0.002639611393788004,0.002196317433917282,False,True
0.002,0.904435831458127,0.044736280102247346,0.1552645881089527,0.09174567925396472,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0021935228233966784,0.0026481351536067252,-0.002114939245586498,0.0021935228233966784,False,False
0.002,0.9057459364347542,0.044736280102247346,0.13885772477831357,0.09428202007842185,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.0025143917591318927,0.0021834162926081943,-0.0024614349040379406,0.0021834162926081943,False,True
0.002,0.911154891572904,0.044736280102247346,0.14795587382535577,0.09000474531921131,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.002530905129405905,0.002174042884114061,-0.002530905129405905,0.002174042884114061,False,False
0.002,0.9044463083636408,0.044736280102247346,0.08768662840465108,0.08734362147457331,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0021728681014598046,0.0030510669118520854,-0.0020941562375543397,0.0021728681014598046,False,False
0.002,0.9069809204206113,0.044736280102247346,0.18374759652499398,0.09054089044965175,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.0021700254780367637,0.0028056007798513164,-0.0021593915815658936,0.0021700254780367637,False,False
0.002,0.9125196297609388,0.044736280102247346,0.0541106323659979,0.09775676113380838,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0025566947734322765,0.0021652389886581574,-0.0025566947734322765,0.0021652389886581574,False,False
0.002,0.6663116921349008,0.044736280102247346,0.04533451022460652,0.08818607293380382,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0021186162384263054,0.0028346242557549684,-0.00195924877999818,0.0021186162384263054,False,False
0.002,0.9045980578825363,0.044736280102247346,0.06819468618803108,0.07669173752411039,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0021165061133718104,0.0022627836478408096,-0.0018348094016461987,0.0021165061133718104,False,True
0.002,0.9001504357791703,0.044736280102247346,0.30738200926609394,0.0768296829366206,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0030776404153525488,0.002101324941322647,-0.0027781162046508546,0.002101324941322647,False,True
0.002,0.908381309966723,0.044736280102247346,0.03103729272241878,0.09533263993089981,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0026742383046419794,0.0021000793147476536,-0.0026658980852720068,0.0021000793147476536,False,True
0.002,0.9059115860702014,0.044736280102247346,0.3438659970398087,0.08906836432242092,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.0024038560115803033,0.002090648217450625,-0.002282888598889505,0.002090648217450625,False,True
0.002,0.9070016191153485,0.044736280102247346,0.15554798836596156,0.08546515726906771,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.0020879097042539644,0.002883787384297609,-0.002055735219561262,0.0020879097042539644,False,False
0.002,0.9045898550680447,0.044736280102247346,0.03187821797313517,0.09142680232908258,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0028265908340710856,0.002085003632874199,-0.0027227869077763507,0.002085003632874199,False,True
0.002,0.9058571018376281,0.044736280102247346,0.23577213659118576,0.09158302701344337,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.002737915746114857,0.0020724205707640074,-0.002683737427990366,0.0020724205707640074,False,True
0.002,0.6624149538399009,0.044736280102247346,0.12519505193745084,0.09106891656112573,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.002063917308755393,0.0024406800373542015,-0.0019272445956396655,0.002063917308755393,False,False
0.002,0.9097511766960926,0.044736280102247346,0.2886899829795581,0.08854015628622548,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.002050559901306164,0.0023439592226327556,-0.002020703202278478,0.002050559901306164,False,False
0.002,0.661195328717867,0.044736280102247346,0.030955541129109605,0.09766730837445733,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0020497151036200103,0.0024364542231267035,-0.00202625866353976,0.0020497151036200103,False,False
0.002,0.6686650234712954,0.044736280102247346,0.13675383791325185,0.08985261864811164,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0020483834477911787,0.0023197167964305707,-0.001565817745144716,0.0020483834477911787,False,True
0.002,0.903191808850843,0.044736280102247346,0.1447401057248392,0.09218057671237258,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.00204073430070817,0.0025989353931186493,-0.0019155940619487992,0.00204073430070817,False,False
0.002,0.6672703412158425,0.044736280102247346,0.1715058940738651,0.07764216292825343,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.002197546913118156,0.0020307120277424534,-0.0014850197647840282,0.0020307120277424534,False,True
0.002,0.906900930802038,0.044736280102247346,0.11175592148348965,0.09969867762900066,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.002027205877895788,0.002056860348346664,-0.001962620464626001,0.002027205877895788,False,False
0.002,0.9020664577496028,0.044736280102247346,0.028627345025268373,0.09367379258742674,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0021812231356963577,0.0020188931683620087,-0.0019072049409979237,0.0020188931683620087,False,True
0.002,0.9022495046748529,0.044736280102247346,0.23260722594376518,0.07217558985028262,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0020136756860603825,0.0020343503259986897,-0.0015747269957497375,0.0020136756860603825,False,True
0.002,0.9059244812708701,0.044736280102247346,0.12187382588966265,0.079749542436269,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.002643348171508152,0.0020093679183185455,-0.002517409898008334,0.0020093679183185455,False,True
0.002,0.6696600912530045,0.044736280102247346,0.2758095501027889,0.08589051811708526,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.002008243887899078,0.002103122512145733,-0.000999700312823413,0.002008243887899078,False,True
0.002,0.6609588192037813,0.044736280102247346,0.0569084751762798,0.09118688496247444,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.002704128162677493,0.002001099145676345,-0.002661423580825951,0.002001099145676345,False,True
0.002,0.9082415927452703,0.044736280102247346,0.13942114890760182,0.10046549882444426,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0021529627880965798,0.0019975372920608622,-0.002124819078159723,0.0019975372920608622,False,False
0.002,0.9070067973041036,0.044736280102247346,0.2451933389084498,0.08739518178029365,54,0.62,53,1,0.62,1.0,0.0019936768119511003,0.0028538439911872837,-0.0019565259973986612,0.0019936768119511003,False,False
0.002,0.6552915387878022,0.044736280102247346,0.06908855211893598,0.1011332019328808,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0022508924070833926,0.001993663057958783,-0.0022508924070833926,0.001993663057958783,False,False
0.002,0.9057576299269063,0.044736280102247346,0.16904117921021272,0.0806591065320621,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0019914592165877973,0.0027261683848315297,-0.001885020118825338,0.0019914592165877973,False,False
0.002,0.6707356885133541,0.044736280102247346,0.02436664999080514,0.0844686525155144,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0032097033649639167,0.001989826172136481,-0.0028228258603383628,0.001989826172136481,False,True
0.002,0.8999403671675211,0.044736280102247346,0.10789381736451363,0.07088210966107618,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.0019841045232596426,0.0025147213339052218,-0.0013952082181281488,0.0019841045232596426,False,True
0.002,0.909547991461448,0.044736280102247346,0.1460071026813722,0.1022777484826481,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0019840133459173197,0.0020695695179730224,-0.001976808114129065,0.0019840133459173197,False,False
0.002,0.6660479128956112,0.044736280102247346,0.2865940357026153,0.08555554692606177,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0020310545511089675,0.0019834104544763295,-0.0012645861762700735,0.0019834104544763295,False,True
0.002,0.666051103893376,0.044736280102247346,0.28457435904931744,0.08455633846611225,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0019832969775570356,0.002032996898879646,-0.0012016965675116277,0.0019832969775570356,False,True
0.002,0.9020088939641,0.044736280102247346,0.04890709273308746,0.08891493813107443,58,0.5566666666666666,57,1,0.5566666666666666,1.0,0.0019820899631662805,0.0029315760327130024,-0.0018033518328961268,0.0019820899631662805,False,False
0.002,0.8998249652832475,0.044736280102247346,0.2911848772089511,0.08322274079028366,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.001979213084723526,0.0030814418839030487,-0.0017132153720190316,0.001979213084723526,False,False
0.002,0.9219504961316919,0.044736280102247346,0.0925729370157738,0.10840216241854017,44,0.62,43,1,0.62,1.0,0.001967189371051496,0.0020045917722063327,-0.001967189371051496,0.001967189371051496,False,False
0.002,0.908522542372522,0.044736280102247346,0.004542860946522049,0.08595835881760536,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0028131818111554446,0.001964898230972756,-0.0027518875046561664,0.001964898230972756,False,True
0.002,0.6660421476576277,0.044736280102247346,0.053204622608352466,0.08020580461974658,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0028023672459348975,0.001948231525502343,-0.0025132312889286496,0.001948231525502343,False,True
0.002,0.9110906975170928,0.044736280102247346,0.01964101556882787,0.08541800477374044,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0019464141838253434,0.002154246806869526,-0.0018842655571541479,0.0019464141838253434,False,False
0.002,0.9035236225701831,0.044736280102247346,0.06034882680696145,0.07642008533144527,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.002755402119100159,0.0019346820714974868,-0.0024581611130275274,0.0019346820714974868,False,True
0.002,0.6660385474299549,0.044736280102247346,0.26772987761422945,0.08049393893611424,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0019337570199229556,0.0019504797149547115,-0.0010567589521120334,0.0019337570199229556,False,True
0.002,0.6673056587755529,0.044736280102247346,0.1855682187707897,0.07654725785531959,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.0019292584812084207,0.002077427857575075,-0.0010828101295287773,0.0019292584812084207,False,True
0.002,0.6672574536735425,0.044736280102247346,0.13167609964880309,0.08610955056756227,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.0029056194358710115,0.0019287868541191084,-0.0025396230424677394,0.0019287868541191084,False,True
0.002,0.6537132176880747,0.044736280102247346,0.06751558449992368,0.09815584883303935,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.002112387541586588,0.0019234835258409653,-0.002112387541586588,0.0019234835258409653,False,False
0.002,0.9059803690689116,0.044736280102247346,0.11148480424438312,0.08747522799413988,55,0.42999999999999994,54,1,0.42999999999999994,1.0,0.003350132597056431,0.0019212576526116045,-0.0033170556370167494,0.0019212576526116045,False,True
0.002,0.9024310518711807,0.044736280102247346,0.07814968843829753,0.07988457804242532,58,0.42999999999999994,57,1,0.42999999999999994,1.0,0.003491250618261858,0.001916690020758398,-0.00331456826325197,0.001916690020758398,False,True
0.002,0.90241200282335,0.044736280102247346,0.07380299323030502,0.08289546327624045,58,0.42999999999999994,57,1,0.42999999999999994,1.0,0.0035846773301903352,0.0019147224434215519,-0.0034338672565071876,0.0019147224434215519,False,True
0.002,0.6635489170739699,0.044736280102247346,0.007413763608345688,0.08808685542365478,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.003136800171388532,0.001911378713928391,-0.0030742797593355416,0.001911378713928391,False,True
0.002,0.9098591957856985,0.044736280102247346,0.38893038320508494,0.0916926465277684,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.002013993627372032,0.0019079695851814383,-0.0019018858306622394,0.0019079695851814383,False,True
0.002,0.905636708651758,0.044736280102247346,0.14109422174262465,0.09928897869744631,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.0019962924899183834,0.0019079678566610526,-0.0018909311019109734,0.0019079678566610526,False,True
0.002,0.9033968938374262,0.044736280102247346,0.3102951333130286,0.09136449264184061,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.0024346706210112094,0.0019051553572173865,-0.002253469768105696,0.0019051553572173865,False,True
0.002,0.6648538287584044,0.044736280102247346,0.25877461410247204,0.08999112218132847,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.00209859654652156,0.0018957529302754202,-0.0015515777767244642,0.0018957529302754202,False,True
0.002,0.9083705005084398,0.044736280102247346,0.1840046458760434,0.0807507773313995,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.001893151403284256,0.002157512115865144,-0.0017878532148511183,0.001893151403284256,False,False
0.002,0.6581687076846322,0.044736280102247346,0.10875965276453468,0.0951721470923655,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.002428863588169235,0.0018874753063700836,-0.002395116054221741,0.0018874753063700836,False,True
0.002,0.6660078759242776,0.044736280102247346,0.0794761828900731,0.08245557837222205,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.003005323830832547,0.001883309737382537,-0.0027416124482681796,0.001883309737382537,False,True
0.002,0.6625998482808892,0.044736280102247346,0.014966862151466389,0.09810332925671056,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0018832074434841513,0.0024821856075945485,-0.00182890525115664,0.0018832074434841513,False,False
0.002,0.6625314163210975,0.044736280102247346,0.10592256484906439,0.09715540913420492,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0018673759033906434,0.0023383748365172923,-0.0017453271184610715,0.0018673759033906434,False,False
0.002,0.908332208763207,0.044736280102247346,0.12723175376335003,0.08181370469580615,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.001866778955541908,0.002417717749240222,-0.0017800043715457963,0.001866778955541908,False,False
0.002,0.6622400427331572,0.044736280102247346,0.255738317673074,0.08825520045331676,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0020009238951516303,0.001864098007441168,-0.0015406740750636891,0.001864098007441168,False,True
0.002,0.6685465997811484,0.044736280102247346,0.28394236820982016,0.08882633784876708,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0018613362511844859,0.0019894451621208236,-0.000911147239584702,0.0018613362511844859,False,True
0.002,0.6709581911168504,0.044736280102247346,0.11031244943924429,0.09158634879384674,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.00198173905731966,0.001859467104940651,-0.0012870460427560264,0.001859467104940651,False,True
0.002,0.9138100348132093,0.044736280102247346,0.1831232903213868,0.10618232620557885,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0018580077557447698,0.0021194201205884137,-0.0018580077557447698,0.0018580077557447698,False,False
0.002,0.6622417004328451,0.044736280102247346,0.08357958319808377,0.0893727847543322,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.002868274525928724,0.0018494030981653974,-0.0027709269493004654,0.0018494030981653974,False,True
0.002,0.9020102490526031,0.044736280102247346,0.21595524173754854,0.09338806662467117,58,0.5566666666666666,57,1,0.5566666666666666,1.0,0.001849156287006604,0.0022872041493093476,-0.0016220707127970202,0.001849156287006604,False,False
0.002,0.9060023199817491,0.044736280102247346,0.41955136920697045,0.08732772543131713,55,0.49333333333333323,54,1,0.49333333333333323,1.0,0.002234547035826294,0.0018486845567809147,-0.001999218822103614,0.0018486845567809147,False,True
0.002,0.8997129605143327,0.044736280102247346,0.15579013520656557,0.0848565234734175,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.001840622376457814,0.003344046961382153,-0.0016017183700593196,0.001840622376457814,False,False
0.002,0.656844314806014,0.044736280102247346,0.08751587760043375,0.09488044896868306,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0018373695855625756,0.0023483057991812066,-0.001828926478540668,0.0018373695855625756,False,False
0.002,0.9057530569353006,0.044736280102247346,0.3376634127349731,0.09105425243683495,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.001831502479684961,0.0025306149194855424,-0.0017047838297020565,0.001831502479684961,False,False
0.002,0.9008315701159896,0.044736280102247346,0.08823240483967733,0.08473047056844264,59,0.62,58,1,0.62,1.0,0.0018286733610238966,0.0034474269834176103,-0.0016326765767272176,0.0018286733610238966,False,False
0.002,0.6623738116939706,0.044736280102247346,0.07905872363834993,0.08053888512056467,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0018168607288882416,0.0019335039221242056,-0.0014914065555035982,0.0018168607288882416,False,True
0.002,0.905883322733258,0.044736280102247346,0.028974912809265837,0.09298197420365217,55,0.42999999999999994,54,1,0.42999999999999994,1.0,0.0030508136835320915,0.0018122726480090902,-0.0029807015252186018,0.0018122726480090902,False,True
0.002,0.9138618689262877,0.044736280102247346,0.21404061262821533,0.09827668582400764,49,0.62,48,1,0.62,1.0,0.0017933219874090123,0.0026091329763322352,-0.0017933219874090123,0.0017933219874090123,False,False
0.002,0.9094974990714886,0.044736280102247346,0.0827573391570237,0.1053768561930692,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0017931437666424757,0.0018344459063321813,-0.0017503499149935367,0.0017931437666424757,False,False
0.002,0.907277986729827,0.044736280102247346,0.07600730186413589,0.08402174517024151,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0031632628661218093,0.0017902249099092135,-0.003105987078484244,0.0017902249099092135,False,True
0.002,0.9170012045983308,0.044736280102247346,0.02781752127369736,0.09285941814638304,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0017864676847294237,0.0019470496162940737,-0.0017864676847294237,0.0017864676847294237,False,False
0.002,0.6709026448982426,0.044736280102247346,0.08561885132851778,0.09063908881968401,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0023040291877408138,0.0017799588747003986,-0.0017134120110760503,0.0017799588747003986,False,True
0.002,0.9034519047185968,0.044736280102247346,0.35937686574143124,0.07394780099048205,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.0017756957777592744,0.0019276782386742927,-0.0013275168325552794,0.0017756957777592744,False,True
0.002,0.6552007187944114,0.044736280102247346,0.16173363517046124,0.09780454180624099,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.00206348885074676,0.0017689230333927703,-0.002013292563922151,0.0017689230333927703,False,True
0.002,0.6661917722445013,0.044736280102247346,0.08596174382327972,0.07626066947056123,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0017664994768378697,0.002186427294979843,-0.0012108375107934897,0.0017664994768378697,False,True
0.002,0.9112352004321864,0.044736280102247346,0.183633229032642,0.08734144411210269,51,0.49333333333333323,50,1,0.49333333333333323,1.0,0.0026388806036310515,0.0017641515361177178,-0.0026388806036310515,0.0017641515361177178,False,True
0.002,0.9203175061487581,0.044736280102247346,0.282807029039868,0.10521075216760749,45,0.5566666666666666,44,1,0.5566666666666666,1.0,0.001749341762893211,0.001838875074848282,-0.001749341762893211,0.001749341762893211,False,False
0.002,0.6521496069767634,0.044736280102247346,0.11982838897730114,0.10796162329893313,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0020036831453777424,0.001736284879844338,-0.0020036831453777424,0.001736284879844338,False,False
0.002,0.8998724739448234,0.044736280102247346,0.15129763192680348,0.071171599870675,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.001735548509022612,0.002826361414161783,-0.0012015304473445045,0.001735548509022612,False,False
0.002,0.915563276800659,0.044736280102247346,0.02076284269970966,0.09247699584521951,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0023287559425553593,0.0017343966985231358,-0.0023287559425553593,0.0017343966985231358,False,True
0.002,0.6584521302250609,0.044736280102247346,0.030775360790223617,0.09910287181358819,50,0.62,49,1,0.62,1.0,0.0017320020083706632,0.002718675620806325,-0.0017320020083706632,0.0017320020083706632,False,False
0.002,0.9013397640126403,0.044736280102247346,0.5609068672997544,0.07965191627916594,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.001729640225937889,0.0017586073715758928,-0.0008397392140052331,0.001729640225937889,False,True
0.002,0.9095836374524092,0.044736280102247346,0.14390576317318385,0.08749489596830468,52,0.62,51,1,0.62,1.0,0.0017265039866804675,0.002949002027044937,-0.0017265039866804675,0.0017265039866804675,False,False
0.002,0.6660879150293721,0.044736280102247346,0.08577018158387605,0.07580859997281506,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.002167518482225519,0.0017236319755120381,-0.0015823303350636423,0.0017236319755120381,False,True
0.002,0.9046751612017707,0.044736280102247346,0.3141386768565972,0.09168308095904383,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0026881961369294664,0.0017235452527556588,-0.0025496651472220484,0.0017235452527556588,False,True
0.002,0.660976329376128,0.044736280102247346,0.18753835744150368,0.08344385610476554,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.001703206759630917,0.0017914737112935779,-0.0012728064210711062,0.001703206759630917,False,True
0.002,0.9155848757677111,0.044736280102247346,0.14015029590903974,0.10120687949676127,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.002806852109107488,0.0016995417140859073,-0.002806852109107488,0.0016995417140859073,False,True
0.002,0.900807160980832,0.044736280102247346,0.15625027068422842,0.09203496733279692,59,0.5566666666666666,58,1,0.5566666666666666,1.0,0.0016976246669282245,0.0025553282170098454,-0.001423618002477067,0.0016976246669282245,False,False
0.002,0.9111370855473455,0.044736280102247346,0.19346703367476256,0.08282725867137665,51,0.49333333333333323,50,1,0.49333333333333323,1.0,0.001961378445818827,0.001694252448099911,-0.0018823139386797483,0.001694252448099911,False,True
0.002,0.9081333742201338,0.044736280102247346,0.04057395004326889,0.10281387563477096,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0016921037003923254,0.0020835216105598684,-0.0016213920151037908,0.0016921037003923254,False,False
0.002,0.906000137990662,0.044736280102247346,0.00692505534958338,0.07947505870478315,55,0.42999999999999994,54,1,0.42999999999999994,1.0,0.002812484209514119,0.0016920348830778088,-0.002601107032686879,0.0016920348830778088,False,True
0.002,0.9098104872203219,0.044736280102247346,0.0405899352848126,0.09726444095658596,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.003038640163391219,0.0016887544105876355,-0.003038640163391219,0.0016887544105876355,False,True
0.002,0.901358439418347,0.044736280102247346,0.3239662857449741,0.07871119168251146,59,0.42999999999999994,58,1,0.42999999999999994,1.0,0.0033829453525346096,0.001687467713828641,-0.0031399879951899737,0.001687467713828641,False,True
0.002,0.6568911861527843,0.044736280102247346,0.17771540834256108,0.10637902837765208,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0016732599833549698,0.0017461767118817668,-0.0015737761090802403,0.0016732599833549698,False,False
0.002,0.6649411204736367,0.044736280102247346,0.20182151359575398,0.08231884260561569,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0016705227573136346,0.002439250622632179,-0.001136307564298747,0.0016705227573136346,False,False
0.002,0.6705369585636219,0.044736280102247346,0.3007778627046098,0.07781177188182686,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0025998763467997214,0.001664088602140427,-0.0012663307416509947,0.001664088602140427,False,True
0.002,0.9044003167218349,0.044736280102247346,0.27442590539985673,0.08816741314227004,56,0.62,55,1,0.62,1.0,0.0016603972521978486,0.00316755003739328,-0.001559279555574209,0.0016603972521978486,False,False
0.002,0.9187400714133664,0.044736280102247346,0.16637042985423262,0.10192281851001118,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.002516561663391361,0.0016571622517668402,-0.002516561663391361,0.0016571622517668402,False,True
0.002,0.9000201196041894,0.044736280102247346,0.3671829121023126,0.06783782042150845,60,0.49333333333333323,59,1,0.49333333333333323,1.0,0.001650709029948229,0.0017202442201298361,-0.0007881586631406198,0.001650709029948229,False,True
0.002,0.9068379219712384,0.044736280102247346,0.09824681722669103,0.08995867095391595,54,0.62,53,1,0.62,1.0,0.0016458782858863705,0.003392028944355655,-0.001627600638486984,0.0016458782858863705,False,False
0.002,0.9010127693670477,0.044736280102247346,0.39431632048462895,0.08131297794908968,59,0.5566666666666666,58,1,0.5566666666666666,1.0,0.0016421627921510194,0.002997369134773958,-0.001289655669734241,0.0016421627921510194,False,False
0.002,0.9140109216200674,0.044736280102247346,0.2321932473953659,0.10385827436409352,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0024535836531308537,0.001640416798441472,-0.0024535836531308537,0.001640416798441472,False,True
0.002,0.6638854336800546,0.044736280102247346,0.10879172137538295,0.09460507516683206,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.001638387507637183,0.0026898239422305597,-0.0014828303454255622,0.001638387507637183,False,False
0.002,0.9156296551395622,0.044736280102247346,0.1866798530234342,0.0984269199213408,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.002788245234866881,0.0016372342920020978,-0.002788245234866881,0.0016372342920020978,False,True
0.002,0.9219481242613827,0.044736280102247346,0.04702166321195132,0.11486113790888884,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.002152675073209045,0.00163655927003143,-0.002152675073209045,0.00163655927003143,False,False
0.002,0.9218833615785074,0.044736280102247346,0.12656639948081372,0.10653148755473225,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.00162977269767235,0.0022667406587931318,-0.00162977269767235,0.00162977269767235,False,False
0.002,0.9187487211092298,0.044736280102247346,0.3433765919902807,0.10137442492295125,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0017317492782547537,0.001629458257356806,-0.0017317492782547537,0.001629458257356806,False,False
0.002,0.6663912652517118,0.044736280102247346,0.1342567204740293,0.09601578405593134,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0016265454402669321,0.0021826379020238183,-0.0012373234431980243,0.0016265454402669321,False,False
0.002,0.9036662354884529,0.044736280102247346,0.2917903738475141,0.08200560724643889,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.0034283819623628716,0.0016211956185682192,-0.003293778239615194,0.0016211956185682192,False,True
0.002,0.6659631410560563,0.044736280102247346,0.2979848892915592,0.0797186973465691,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0020498783558895017,0.0016159334958959378,-0.001007615189936299,0.0016159334958959378,False,True
0.002,0.9183939744685344,0.044736280102247346,0.09879792288345662,0.11405307312152203,46,0.62,45,1,0.62,1.0,0.0016143104900075366,0.002040936674701203,-0.0016143104900075366,0.0016143104900075366,False,False
0.002,0.6582432211237447,0.044736280102247346,0.1718995147386698,0.09016544704256434,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0016138196320637714,0.0021254424153344747,-0.0014497397401747243,0.0016138196320637714,False,False
0.002,0.9097710186122597,0.044736280102247346,0.20488173990431527,0.08041870191031443,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.001944896314158079,0.0016133953008978616,-0.0018205898513734377,0.0016133953008978616,False,True
0.002,0.6696816463337494,0.044736280102247346,0.14186890059154258,0.07086478543686324,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.0016133554197879756,0.002047487373809289,-0.0003772478063324079,0.0016133554197879756,False,True
0.002,0.6566718641233183,0.044736280102247346,0.08684646211936962,0.09123574275011345,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0023503766742345453,0.0016063068300843438,-0.0023050869168913684,0.0016063068300843438,False,True
0.002,0.9112815067002452,0.044736280102247346,0.3703001401897901,0.0951487545681163,51,0.49333333333333323,50,1,0.49333333333333323,1.0,0.002299855028507375,0.0016059563782028702,-0.0022267714386185896,0.0016059563782028702,False,True
0.002,0.904634489136906,0.044736280102247346,0.44117840847257395,0.0858567825969746,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0016058689812333416,0.002415655452564972,-0.0012741432304372562,0.0016058689812333416,False,False
0.002,0.6696831193806159,0.044736280102247346,0.08701219368848817,0.06903516976066161,59,0.42999999999999994,58,1,0.42999999999999994,1.0,0.0016035741421493734,0.0017531284880297948,-0.00031667447389153606,0.0016035741421493734,False,True
0.002,0.9055746619198715,0.044736280102247346,0.18310990608886304,0.08811681827191567,55,0.62,54,1,0.62,1.0,0.0016031756769663813,0.003454801475855237,-0.0015603474872808673,0.0016031756769663813,False,False
0.002,0.903672904634308,0.044736280102247346,0.4403454854077539,0.0814406828927321,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.002578602201532279,0.0016011756089207984,-0.0022091572459712137,0.0016011756089207984,False,True
0.002,0.9274637385103661,0.044736280102247346,0.11258689960664874,0.11843972474375547,41,0.62,40,1,0.62,1.0,0.0018704856466552262,0.0015983627456604183,-0.0018704856466552262,0.0015983627456604183,False,False
0.002,0.8996930543703764,0.044736280102247346,0.03226903915365205,0.08070873745494729,60,0.62,59,1,0.62,1.0,0.0015977113898870134,0.0038247988920721916,-0.0012531070253550595,0.0015977113898870134,False,False
0.002,0.9255029346272153,0.044736280102247346,0.10208656002019087,0.11111452110997301,42,0.62,41,1,0.62,1.0,0.0015961293561865615,0.0020060553809909142,-0.0015961293561865615,0.0015961293561865615,False,False
0.002,0.9186238669482053,0.044736280102247346,0.26912228440980274,0.09808562954005039,46,0.62,45,1,0.62,1.0,0.0015954751365395503,0.00199792862810894,-0.0015954751365395503,0.0015954751365395503,False,False
0.002,0.6521438671271153,0.044736280102247346,0.11119454570314641,0.09566429326915615,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.001593836148973929,0.0017482624175737642,-0.0015659733414265546,0.001593836148973929,False,False
0.002,0.6538170922626811,0.044736280102247346,0.05920732381088584,0.09505796924588371,47,0.62,46,1,0.62,1.0,0.0015935892337554977,0.002185142728839379,-0.0015935892337554977,0.0015935892337554977,False,False
0.002,0.9044028231961427,0.044736280102247346,0.20044307734335884,0.08117373051043952,56,0.62,55,1,0.62,1.0,0.0015909506951257593,0.00336029633810637,-0.001478753503896149,0.0015909506951257593,False,False
0.002,0.9293612595248107,0.044736280102247346,0.04425752652456122,0.12420795077797446,40,0.62,39,1,0.62,1.0,0.0016699706206629108,0.0015838925123305302,-0.0016699706206629108,0.0015838925123305302,False,False
0.002,0.9012146987422661,0.044736280102247346,0.043255194051716,0.07043436202524499,59,0.42999999999999994,58,1,0.42999999999999994,1.0,0.0024439468414552447,0.001579791497623118,-0.0017017350406281135,0.001579791497623118,False,True
0.002,0.9185170752188032,0.044736280102247346,0.0834472386146588,0.09703748005565539,46,0.62,45,1,0.62,1.0,0.0015779911565975704,0.002323545896712049,-0.0015779911565975704,0.0015779911565975704,False,False
0.002,0.9235659838899248,0.044736280102247346,0.10257014681812429,0.11947102466760112,43,0.62,42,1,0.62,1.0,0.0015778859283054635,0.0018933820931105684,-0.0015778859283054635,0.0015778859283054635,False,False
0.002,0.902015871041108,0.044736280102247346,0.2777970101873464,0.08252790023080488,58,0.62,57,1,0.62,1.0,0.0015719006721068311,0.003503484236151431,-0.0014094517103838684,0.0015719006721068311,False,False
0.002,0.9220391729975489,0.044736280102247346,0.10848974836478235,0.11142738387945252,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.002375771068196091,0.0015689714755263355,-0.002375771068196091,0.0015689714755263355,False,False
0.002,0.9059330226392799,0.044736280102247346,0.4430885691550693,0.08000990684522793,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0015663319887508644,0.002003236571200428,-0.001167407730140875,0.0015663319887508644,False,False
0.002,0.6504103884526435,0.044736280102247346,0.21512833455754457,0.10646287826708668,45,0.5566666666666666,44,1,0.5566666666666666,1.0,0.00166280189952675,0.0015661615377927098,-0.0016167838422239192,0.0015661615377927098,False,False
0.002,0.8996588747884847,0.044736280102247346,0.01146620544057141,0.08792466354220042,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.0015561515650671911,0.003141672964601686,-0.0011619696882758873,0.0015561515650671911,False,False
0.002,0.9043313846772616,0.044736280102247346,0.015073040057016238,0.08627385125561264,56,0.62,55,1,0.62,1.0,0.0015542810653963557,0.0035691840153726897,-0.0014305740858373195,0.0015542810653963557,False,False
0.002,0.9156466180881101,0.044736280102247346,0.17636387397746828,0.09954391008147577,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0029196966089381124,0.001547504245084685,-0.0029196966089381124,0.001547504245084685,False,True
0.002,0.6521728321746635,0.044736280102247346,0.21594357704932787,0.1109247208032618,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0015444945588944986,0.001561062381569392,-0.0014730666809182292,0.0015444945588944986,False,False
0.002,0.9314439947802022,0.044736280102247346,0.08797242106306444,0.11941981733405088,39,0.62,38,1,0.62,1.0,0.0015417592244241446,0.001570502725224533,-0.0015417592244241446,0.0015417592244241446,False,False
0.002,0.9238285465349343,0.044736280102247346,0.0415680568651605,0.10667245443992526,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0021810931584619656,0.0015389679539622966,-0.0021810931584619656,0.0015389679539622966,False,False
0.002,0.6537216701246942,0.044736280102247346,0.16245238921331917,0.09456486501526258,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.001535937134594947,0.001811995809828572,-0.0014488693295840783,0.001535937134594947,False,False
0.002,0.6520247642587027,0.044736280102247346,0.17132053797938412,0.10280853057028622,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0020340200459136597,0.0015350622744003846,-0.0020183307428854862,0.0015350622744003846,False,True
0.002,0.9237332393524783,0.044736280102247346,0.13261381225220298,0.11701614746717869,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0020871495275328364,0.0015348989475488252,-0.0020871495275328364,0.0015348989475488252,False,False
0.002,0.918621964348194,0.044736280102247346,0.1588164520975423,0.11124701736919114,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0023472536644776223,0.0015338321518987648,-0.0023472536644776223,0.0015338321518987648,False,True
0.002,0.6612587007193076,0.044736280102247346,0.004467580792763147,0.08919424161570516,52,0.62,51,1,0.62,1.0,0.0015324844552722014,0.0031532231463154503,-0.0015031753571962917,0.0015324844552722014,False,False
0.002,0.6671244228160123,0.044736280102247346,0.339318746525709,0.0842726512184404,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.002304701315862235,0.0015305037760671304,-0.0012226052753430271,0.0015305037760671304,False,True
0.002,0.9068835968701999,0.044736280102247346,0.05059039630145588,0.1039159728256805,54,0.49333333333333323,53,1,0.49333333333333323,1.0,0.0018243801076982108,0.001529534084104226,-0.0016960054090063266,0.001529534084104226,False,True
0.002,0.9022927013803257,0.044736280102247346,0.46837938371503973,0.07896302606456979,58,0.5566666666666666,57,1,0.5566666666666666,1.0,0.0015275950863038344,0.0024597729279761654,-0.0010198511229333952,0.0015275950863038344,False,False
0.002,0.6705350978102367,0.044736280102247346,0.0894830365168747,0.08092153422097964,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0037581567165712996,0.0015270428268413197,-0.0032430370892941453,0.0015270428268413197,False,True
0.002,0.9008394544800707,0.044736280102247346,0.27556536546372107,0.09352963649143393,59,0.5566666666666666,58,1,0.5566666666666666,1.0,0.001526652335489244,0.002200935736201731,-0.0011514966263473669,0.001526652335489244,False,False
0.002,0.6566306940404272,0.044736280102247346,0.17851217212282142,0.09266919945409026,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.002174807998807007,0.001523061989815124,-0.002051047173340826,0.001523061989815124,False,True
0.002,0.6568736241260199,0.044736280102247346,0.06711920016480309,0.08916679579093918,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.001522360925857148,0.0021972545156236675,-0.001454399501802448,0.001522360925857148,False,False
0.002,0.6569915085983321,0.044736280102247346,0.002474747914922517,0.11101182510935174,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0018952876413230219,0.0015216392508061423,-0.0018952876413230219,0.0015216392508061423,False,True
0.002,0.9086204066639401,0.044736280102247346,0.18761107028652682,0.09130857775915657,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0034876374101406177,0.0015211166237996969,-0.0034876374101406177,0.0015211166237996969,False,True
0.002,0.9014016199946714,0.044736280102247346,0.3685179128132085,0.07851806588024074,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.0033366485471147816,0.0015165989159336903,-0.0030288719559439137,0.0015165989159336903,False,True
0.002,0.918522358906798,0.044736280102247346,0.20917333810096345,0.10025867963251713,46,0.6833333333333333,45,1,0.6833333333333333,1.0,0.0015160776646635558,0.0024244545658530007,-0.0015160776646635558,0.0015160776646635558,False,False
0.002,0.6686379690796879,0.044736280102247346,0.11199563449742464,0.094615743812896,58,0.42999999999999994,57,1,0.42999999999999994,1.0,0.002223021327886915,0.0015114721350913936,-0.0017196771961097298,0.0015114721350913936,False,True
0.002,0.9294164124208393,0.044736280102247346,0.09501784110156176,0.12228680005416878,40,0.62,39,1,0.62,1.0,0.0017937850810732018,0.0015072445128159707,-0.0017937850810732018,0.0015072445128159707,False,False
0.002,0.9068224948702603,0.044736280102247346,0.09686390799728613,0.10586253181283956,54,0.49333333333333323,53,1,0.49333333333333323,1.0,0.0015036664601734868,0.0015103264935993547,-0.001336045284737511,0.0015036664601734868,False,True
0.002,0.6646886070698599,0.044736280102247346,0.31031208111147035,0.0852997336975211,55,0.42999999999999994,54,1,0.42999999999999994,1.0,0.0022878339986278943,0.0015034614428005282,-0.0014820779528210578,0.0015034614428005282,False,True
0.002,0.9048173532064185,0.044736280102247346,0.539934778218696,0.08269199215016616,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0015015603454577302,0.0017811361801756778,-0.0008236694434120121,0.0015015603454577302,False,True
0.002,0.9094938077602956,0.044736280102247346,0.06927616841722331,0.08980350441274239,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.001496774059120258,0.003318448025445235,-0.001496774059120258,0.001496774059120258,False,False
0.002,0.9045925323000257,0.044736280102247346,0.17922310969654587,0.09568876187183882,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.002795374464576903,0.0014960861191387715,-0.0026860935354136176,0.0014960861191387715,False,True
0.002,0.9073147196142565,0.044736280102247346,0.3362821405999888,0.08135980035850847,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0025715175968634403,0.0014926754849921248,-0.0024212857732565873,0.0014926754849921248,False,True
0.002,0.6595311860613987,0.044736280102247346,0.08863944818878966,0.08528245763944743,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0023310832355258903,0.0014892620882904228,-0.0021844699675181998,0.0014892620882904228,False,True
0.002,0.6553739573430429,0.044736280102247346,0.18313277690978538,0.1029762389593402,48,0.62,47,1,0.62,1.0,0.001487173033082882,0.0021777608855431817,-0.0014233511523117437,0.001487173033082882,False,False
0.002,0.9048906084115504,0.044736280102247346,0.26231721291283294,0.0836092247267411,56,0.36666666666666664,55,1,0.36666666666666664,1.0,0.003599869190117659,0.0014866617607561575,-0.003510964502422751,0.0014866617607561575,False,True
0.002,0.6610915331385325,0.044736280102247346,0.107756897326238,0.10220555071061041,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.002292679846230875,0.001485657083983885,-0.0021801328894684633,0.001485657083983885,False,True
0.002,0.9254361505619182,0.044736280102247346,0.05346335366492949,0.11540583470405572,42,0.6833333333333333,41,1,0.6833333333333333,1.0,0.0014854600012621979,0.002149360890423609,-0.0014854600012621979,0.0014854600012621979,False,False
0.002,0.9081169103996304,0.044736280102247346,0.19737075984668045,0.1038671938355186,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.00148514366086132,0.001999875975645541,-0.001400388738192408,0.00148514366086132,False,False
0.002,0.9201091543600065,0.044736280102247346,0.015418299015575673,0.1187324826798142,45,0.5566666666666666,44,1,0.5566666666666666,1.0,0.0018202415460168097,0.001484225292570881,-0.0018202415460168097,0.001484225292570881,False,False
0.002,0.659510516917999,0.044736280102247346,0.3023388620296254,0.08607123026383938,51,0.49333333333333323,50,1,0.49333333333333323,1.0,0.0015266358042745167,0.0014840504238873018,-0.0008348512669823245,0.0014840504238873018,False,True
0.002,0.6451437888964755,0.044736280102247346,0.048470874924622084,0.11299147035361426,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.002054167870412231,0.0014821637977262478,-0.002054167870412231,0.0014821637977262478,False,False
0.002,0.923612049919802,0.044736280102247346,0.18921604693201216,0.11595667269503224,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0014804482032641773,0.0020351744319408913,-0.0014804482032641773,0.0014804482032641773,False,False
0.002,0.6520578311896887,0.044736280102247346,0.21380343019852965,0.09615758661194429,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0014783725434931454,0.0014782869597957412,-0.0013370798668627067,0.0014782869597957412,False,True
0.002,0.6664234873308669,0.044736280102247346,0.135043265699858,0.09354719756887057,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0014774970086598427,0.0026589090866032078,-0.001123454287169649,0.0014774970086598427,False,False
0.002,0.6608545898598424,0.044736280102247346,0.30913942803198374,0.08512325458462314,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.0016792952225413728,0.0014773401183597844,-0.0009227602441635816,0.0014773401183597844,False,True
0.002,0.6393679288367976,0.044736280102247346,0.05634880303920099,0.12441591585181187,39,0.62,38,1,0.62,1.0,0.001476635196899916,0.0015436979492905439,-0.001476635196899916,0.001476635196899916,False,False
0.002,0.6686219663280492,0.044736280102247346,0.03658915016056424,0.07116586851978181,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0014739296095995402,0.0021750797954568973,-0.0005840024264041696,0.0014739296095995402,False,True
0.002,0.665181073908966,0.044736280102247346,0.13043718873584711,0.09314979306031469,55,0.62,54,1,0.62,1.0,0.0014730891384645997,0.0028311102597486037,-0.0012157605686290123,0.0014730891384645997,False,False
0.002,0.9314261908543745,0.044736280102247346,0.09755471040052709,0.11931189156502062,39,0.62,38,1,0.62,1.0,0.001470874097585503,0.0016283473533960876,-0.001470874097585503,0.001470874097585503,False,False
0.002,0.9094338241557371,0.044736280102247346,0.17127287836463756,0.10424041071270337,52,0.62,51,1,0.62,1.0,0.0014660258678900002,0.0022339349661815717,-0.0014286029942749913,0.0014660258678900002,False,False
0.002,0.6596224436459942,0.044736280102247346,0.17105176538497532,0.10114336705171315,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0023132847286165955,0.0014646609454694814,-0.0021822490069513885,0.0014646609454694814,False,True
0.002,0.9085144585281436,0.044736280102247346,0.05493629674756703,0.09653249106507071,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0032685039405020073,0.001461650317850263,-0.0032685039405020073,0.001461650317850263,False,True
0.002,0.9168370771473051,0.044736280102247346,0.14025827769844615,0.0994372606471573,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.001455845283475289,0.002816746507101453,-0.001455845283475289,0.001455845283475289,False,False
0.002,0.6694592222663731,0.044736280102247346,0.254073490232757,0.07309796792306207,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.002287962381182558,0.0014549794469356212,-0.0008608069926768358,0.0014549794469356212,False,True
0.002,0.9335330437940786,0.044736280102247346,0.08712889058562939,0.12667138337912315,38,0.62,37,1,0.62,1.0,0.0014546594861036182,0.0015208437903581513,-0.0014546594861036182,0.0014546594861036182,False,False
0.002,0.9021006902921448,0.044736280102247346,0.1788711707003314,0.09657198556276923,58,0.42999999999999994,57,1,0.42999999999999994,1.0,0.002197999806960032,0.0014539808334478588,-0.0019110149507301063,0.0014539808334478588,False,True
0.002,0.6699547779963452,0.044736280102247346,0.0070933470597416715,0.09883261601913888,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.0014505463677544914,0.0014660753577884697,-0.0008596269219996179,0.0014505463677544914,False,True
0.002,0.9011858855603475,0.044736280102247346,0.21252273899248195,0.0689627150200119,59,0.42999999999999994,58,1,0.42999999999999994,1.0,0.0021915197053624484,0.001449750971598813,-0.0015035682217283616,0.001449750971598813,False,True
0.002,0.9123660124744153,0.044736280102247346,0.24954168532133036,0.0932142294551946,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.0014494247235057151,0.002886680146391817,-0.0014494247235057151,0.0014494247235057151,False,False
0.002,0.9156089529175573,0.044736280102247346,0.28245536646542885,0.09089099890103738,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0020598488769570833,0.0014471619583086724,-0.002047365099478952,0.0014471619583086724,False,True
0.002,0.663855198104748,0.044736280102247346,0.11400463033180708,0.08691963781619612,54,0.62,53,1,0.62,1.0,0.0014453542060252306,0.003112926094689239,-0.0012558171725602465,0.0014453542060252306,False,False
0.002,0.6639093456987583,0.044736280102247346,0.12097842246152617,0.09292435384197642,54,0.62,53,1,0.62,1.0,0.0014430721622185286,0.0029629258394312705,-0.001277302632228841,0.0014430721622185286,False,False
0.002,0.6705595446605856,0.044736280102247346,0.29693492507999936,0.08305829687231037,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.00278705334073902,0.0014430274225429116,-0.0015932870341563178,0.0014430274225429116,False,True
0.002,0.9275356839787466,0.044736280102247346,0.20251441854292637,0.11321377536093531,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.001805206162069364,0.0014421771775127753,-0.001805206162069364,0.0014421771775127753,False,False
0.002,0.6472046679528395,0.044736280102247346,0.013226292119969502,0.11328550662617609,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0014386494688986094,0.0022676855917903166,-0.0014386494688986094,0.0014386494688986094,False,False
0.002,0.666217073967631,0.044736280102247346,0.3299983384575358,0.09645819380752368,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0014928656417671697,0.0014377598120878241,-0.000438937999332356,0.0014377598120878241,False,True
0.002,0.9254764619106721,0.044736280102247346,0.20777126101732,0.12320979328405794,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0016095025813585564,0.0014374267244784303,-0.0016095025813585564,0.0014374267244784303,False,False
0.002,0.9167829499898076,0.044736280102247346,0.10260061259895893,0.10366851285950657,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0014298290812109738,0.0028861969112274196,-0.0014298290812109738,0.0014298290812109738,False,False
0.002,0.9034258911260422,0.044736280102247346,0.43926470059851186,0.0778522573769524,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.001427610953646634,0.0024442709650142535,-0.0009778423196247729,0.001427610953646634,False,False
0.002,0.6694291179977432,0.044736280102247346,0.2586436278062038,0.08352364820735354,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.002982777871876785,0.0014275891771627844,-0.0020606378219330214,0.0014275891771627844,False,True
0.002,0.9002104756520809,0.044736280102247346,0.18378436503675605,0.07088756186861568,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0031533276398631543,0.0014275158693601484,-0.0026453849146336346,0.0014275158693601484,False,True
0.002,0.9044767009224944,0.044736280102247346,0.37138435180191104,0.08676733865115427,56,0.62,55,1,0.62,1.0,0.0014274001232699252,0.002976312997075036,-0.0012468761185111291,0.0014274001232699252,False,False
0.002,0.909794974057363,0.044736280102247346,0.18323842254662323,0.10006512056599524,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.0029202221765147946,0.0014251543003826472,-0.0029202221765147946,0.0014251543003826472,False,True
0.002,0.899786344533185,0.044736280102247346,0.28374895805752726,0.09610473876310374,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0015750312544421886,0.001425126832484402,-0.0009810870079970551,0.001425126832484402,False,True
0.002,0.9127489902983646,0.044736280102247346,0.47162568979005326,0.09577133000128037,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.001662411285188981,0.001424012233660589,-0.0014043021888654487,0.001424012233660589,False,True
0.002,0.9168630150207364,0.044736280102247346,0.280189440627346,0.11420346752459543,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0014237256509537393,0.0015540042605558604,-0.0014091717790708403,0.0014237256509537393,False,False
0.002,0.6598254241594823,0.044736280102247346,0.16659004683842288,0.0977505869280054,51,0.62,50,1,0.62,1.0,0.0014235685980092212,0.0025746066277777947,-0.0013019397761090247,0.0014235685980092212,False,False
0.002,0.923622550519966,0.044736280102247346,0.027290708836501792,0.107052172388066,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0014221087388641919,0.0022583526568221005,-0.0014221087388641919,0.0014221087388641919,False,False
0.002,0.6488520271288641,0.044736280102247346,0.16580671570570518,0.11726497671584582,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0015950653669694072,0.0014218553609027724,-0.0015950653669694072,0.0014218553609027724,False,False
0.002,0.6622514242082528,0.044736280102247346,0.36658939347190894,0.09589150716433135,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.001654441548632802,0.0014217903716738913,-0.0008139268964508149,0.0014217903716738913,False,True
0.002,0.9124420674974069,0.044736280102247346,0.20710175280133752,0.10743110742252154,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.002183220456176513,0.00141855872494505,-0.002183220456176513,0.00141855872494505,False,True
0.002,0.6622124755623836,0.044736280102247346,0.33937036983231145,0.08159300464547925,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0014184589384015733,0.0014395625216862074,-0.0003222941044140002,0.0014184589384015733,False,True
0.002,0.645343188096901,0.044736280102247346,0.08346975347779248,0.12417509002813276,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0015770289760994119,0.0014182187545695492,-0.0015770289760994119,0.0014182187545695492,False,False
0.002,0.6699689960947285,0.044736280102247346,0.019544129682794623,0.0982055280234141,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.001415048001590482,0.0015987574148745014,-0.0008256300214177451,0.001415048001590482,False,True
0.002,0.9001442176192079,0.044736280102247346,0.051360284338471604,0.086369114737404,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.003727353138691812,0.0014066301542030976,-0.003438266241700123,0.0014066301542030976,False,True
0.002,0.9020453037514591,0.044736280102247346,0.07041633659430811,0.07430625538951305,58,0.62,57,1,0.62,1.0,0.0014050792265669523,0.0031222133515494774,-0.0009821390154824293,0.0014050792265669523,False,False
0.002,0.6621227453941269,0.044736280102247346,0.25399254280057953,0.08925001086964653,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.002529334474864432,0.001403162550891266,-0.002098466624833284,0.001403162550891266,False,True
0.002,0.9219255914245457,0.044736280102247346,0.2747124988649186,0.11812549005491146,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0016239711449968072,0.0013977663232037202,-0.0016239711449968072,0.0013977663232037202,False,False
0.002,0.9073108820826098,0.044736280102247346,0.4764095197197977,0.08015069028250145,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0016963130252129416,0.0013971132948538982,-0.0012030103197203693,0.0013971132948538982,False,True
0.002,0.6609150931033088,0.044736280102247346,0.30332712425930075,0.08255081305918308,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.0013961329617320085,0.001467845894005541,-0.0004968722556522309,0.0013961329617320085,False,True
0.002,0.6675177005057615,0.044736280102247346,0.20374884906618745,0.08440855982330159,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.0013933285379884447,0.0030642951827942336,-0.0008151710528347034,0.0013933285379884447,False,False
0.002,0.670474746816763,0.044736280102247346,0.11395601920869784,0.07879347852495203,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0038056532250846727,0.001392043048678173,-0.003199249223483738,0.001392043048678173,False,True
0.002,0.6676424539158207,0.044736280102247346,0.09981261212601875,0.08572559704509612,57,0.62,56,1,0.62,1.0,0.0013857426812369966,0.003470807355160514,-0.001058581507736948,0.0013857426812369966,False,False
0.002,0.6504388064718456,0.044736280102247346,0.10487210272423725,0.11130626687897001,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0022723259745397063,0.0013857258887312442,-0.0022723259745397063,0.0013857258887312442,False,True
0.002,0.9185633382368165,0.044736280102247346,0.03798172581278048,0.08991834155530991,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0013775135617550866,0.0014359331088005876,-0.0013373274553130793,0.0013775135617550866,False,False
0.002,0.6523921093189744,0.044736280102247346,0.03549404822572827,0.11915542702503132,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0015665948276275374,0.0013758455759161385,-0.0015665948276275374,0.0013758455759161385,False,False
0.002,0.9139762388997154,0.044736280102247346,0.017880007402095586,0.0839668218420058,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0016159972243962818,0.0013751555427820486,-0.0014837605493789444,0.0013751555427820486,False,True
0.002,0.6647818216553025,0.044736280102247346,0.2958138972919485,0.0770941137162306,55,0.42999999999999994,54,1,0.42999999999999994,1.0,0.0016387599618902925,0.001374797648708176,-0.00039058977618754414,0.001374797648708176,False,True
0.002,0.6623794881703426,0.044736280102247346,0.23302333799657898,0.08434417821531437,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0013733634915646046,0.0022965882854049133,-0.0008587093263330691,0.0013733634915646046,False,False
0.002,0.6570216822883193,0.044736280102247346,0.01228728885302819,0.09444405431807733,49,0.6833333333333333,48,1,0.6833333333333333,1.0,0.0013712389660384262,0.0029961614715427287,-0.0013712389660384262,0.0013712389660384262,False,False
0.002,0.9124412727865207,0.044736280102247346,0.2270311474071368,0.10781478355199971,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.002119388339405248,0.0013703648152645841,-0.002105384740119309,0.0013703648152645841,False,True
0.002,0.6709599405683522,0.044736280102247346,0.2720222566713551,0.09342863356858959,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.0013644744455900057,0.0015916300144116567,-7.768306742687134e-06,0.0013644744455900057,False,True
0.002,0.9141540974062144,0.044736280102247346,0.4383059177710589,0.10117037775755669,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.001715980121923108,0.0013638189570008737,-0.0015529077593103143,0.0013638189570008737,False,True
0.002,0.9083999354516048,0.044736280102247346,0.21864888853519363,0.07607889970939624,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0016092687796470705,0.0013616016324389008,-0.0012814855683282711,0.0013616016324389008,False,True
0.002,0.903215987480419,0.044736280102247346,0.21766378626319072,0.0758248460211763,57,0.62,56,1,0.62,1.0,0.0013601644042130288,0.0030870208602187207,-0.0010974023197855218,0.0013601644042130288,False,False
0.002,0.9172437864015553,0.044736280102247346,0.15875697439606298,0.0997735132575807,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.003003753528508693,0.0013532388889004642,-0.003003753528508693,0.0013532388889004642,False,True
0.002,0.9256067702228002,0.044736280102247346,0.27053533199616786,0.10404596827202317,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0013849190443729082,0.001351109529718646,-0.0013849190443729082,0.001351109529718646,False,False
0.002,0.9167706533622009,0.044736280102247346,0.031897159750103043,0.10325113867422207,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0013491931861511956,0.0029522911045341198,-0.0013491931861511956,0.0013491931861511956,False,False
0.002,0.9055656495545421,0.044736280102247346,0.2888168206411153,0.09545835934533935,55,0.62,54,1,0.62,1.0,0.0013485403861412725,0.002729076892359002,-0.0012239110800061845,0.0013485403861412725,False,False
0.002,0.9111256270805356,0.044736280102247346,0.43656978549275033,0.09920491386464665,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0013456816391887597,0.0018622511855637184,-0.0011221574405170481,0.0013456816391887597,False,False
0.002,0.9003387256592607,0.044736280102247346,0.05946302625442334,0.07771122963151121,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.004277754709881798,0.0013437348473864588,-0.003963185798326483,0.0013437348473864588,False,True
0.002,0.9032235212792618,0.044736280102247346,0.36890183503806656,0.08723695524004631,57,0.62,56,1,0.62,1.0,0.0013409700045416053,0.0030733913824771107,-0.0011102978784619008,0.0013409700045416053,False,False
0.002,0.9137539826089511,0.044736280102247346,0.26396207361463014,0.10724986144478785,49,0.62,48,1,0.62,1.0,0.0013405599951024875,0.0021971411515261476,-0.0013400848399478492,0.0013405599951024875,False,False
0.002,0.9185781829588094,0.044736280102247346,0.20847973140650733,0.08974131564423661,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0013405515842344932,0.0013586491720715044,-0.0013006048082098182,0.0013405515842344932,False,False
0.002,0.6674908578437971,0.044736280102247346,0.12070599075944433,0.09771833060791896,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.0020532008060808625,0.0013396306785492618,-0.0015604427173585935,0.0013396306785492618,False,True
0.002,0.9048309279661921,0.044736280102247346,0.42669285202369495,0.08977206175984104,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0026314511309606997,0.0013393697866832695,-0.002319042064534197,0.0013393697866832695,False,True
0.002,0.9094590818888488,0.044736280102247346,0.22251785709087246,0.10857096244508288,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0013389966896935322,0.0015498905624833292,-0.0012243440576206442,0.0013389966896935322,False,False
0.002,0.6682315712194136,0.044736280102247346,0.04090140302037943,0.08234136857957419,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.003984715683496758,0.0013381562464001846,-0.0037148237493145014,0.0013381562464001846,False,True
0.002,0.909462637144805,0.044736280102247346,0.20539941683669172,0.09202729463698968,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.001334562938961393,0.0033870143273522454,-0.001334562938961393,0.001334562938961393,False,False
0.002,0.6683349850192815,0.044736280102247346,0.07634058640893891,0.08733029603410106,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0036298035718796366,0.0013340060751096808,-0.003315011923246515,0.0013340060751096808,False,True
0.002,0.6711554668756753,0.044736280102247346,0.013282811611780285,0.08185518824529606,60,0.62,59,1,0.62,1.0,0.001329817055960017,0.003949447833800981,-0.0009232268779024587,0.001329817055960017,False,False
0.002,0.6555846491418376,0.044736280102247346,0.07697099164875713,0.1154658330532665,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0013292653145351148,0.00152353520325938,-0.0012784897681105624,0.0013292653145351148,False,False
0.002,0.6682234819749225,0.044736280102247346,0.3898772927960374,0.07816614258418918,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0021389544152221004,0.0013270951632047237,-0.0004932828789579555,0.0013270951632047237,False,True
0.002,0.9154388308083494,0.044736280102247346,0.20935719548750648,0.08491483021814727,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0013688243482852323,0.001325732563496253,-0.0012730084834343893,0.001325732563496253,False,True
0.002,0.6613231515241274,0.044736280102247346,0.06855217596273017,0.10991755011784887,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.0013777333034452163,0.0013245388180038627,-0.0011607171208833573,0.0013245388180038627,False,True
0.002,0.9025291741075402,0.044736280102247346,0.008298007815747289,0.07549651900835674,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.003478771644942072,0.001323294499238529,-0.003064461732975186,0.001323294499238529,False,True
0.002,0.9187956649741972,0.044736280102247346,0.3053444110360934,0.10626570106050486,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.002282885179009017,0.0013200541004229902,-0.002282885179009017,0.0013200541004229902,False,True
0.002,0.6454642128641978,0.044736280102247346,0.008104643805355822,0.12442398898039947,42,0.6833333333333333,41,1,0.6833333333333333,1.0,0.001318507574275235,0.0018066473305397223,-0.001318507574275235,0.001318507574275235,False,False
0.002,0.6708078100826024,0.044736280102247346,0.19142756935161392,0.09115350985834998,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0023672179999181323,0.0013179931732079314,-0.0014427427816574331,0.0013179931732079314,False,True
0.002,0.6452881070464307,0.044736280102247346,0.15297392106412028,0.11833017929130901,42,0.62,41,1,0.62,1.0,0.0013171054324104992,0.0017430596341827908,-0.0013171054324104992,0.0013171054324104992,False,False
0.002,0.8998996669988918,0.044736280102247346,0.434683741246428,0.07684657359915299,60,0.62,59,1,0.62,1.0,0.0013162684690297146,0.0031123538760134493,-0.0008020630957937261,0.0013162684690297146,False,False
0.002,0.650331677433148,0.044736280102247346,0.2793650713652372,0.10200460491215187,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0014657185159616054,0.0013134330770868767,-0.0012780631576271605,0.0013134330770868767,False,True
0.002,0.6682788907480471,0.044736280102247346,0.12653286356267662,0.07490070234609075,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.002985115042383548,0.0013129555180497721,-0.002219361186541512,0.0013129555180497721,False,True
0.002,0.6568703542571676,0.044736280102247346,0.1898855499472048,0.09569808532477325,49,0.62,48,1,0.62,1.0,0.0013125169713817497,0.002442173938213259,-0.0011988436176297438,0.0013125169713817497,False,False
0.002,0.6637237154439622,0.044736280102247346,0.29714251810817166,0.09217197123903255,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.001311860120122383,0.0023240502290592913,-0.0006950267804841469,0.001311860120122383,False,False
0.002,0.9141551115321526,0.044736280102247346,0.21415732560744957,0.08874914506535814,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0025343927732502545,0.001306978112396766,-0.0025343927732502545,0.001306978112396766,False,True
0.002,0.9108696435296545,0.044736280102247346,0.021853312516876267,0.08964045076138237,51,0.6833333333333333,50,1,0.6833333333333333,1.0,0.001304548189907627,0.0032312631428796238,-0.0013030170479564843,0.001304548189907627,False,False
0.002,0.9272726197982109,0.044736280102247346,0.14910625001078823,0.12449106051872952,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0013045027745350608,0.0018406039813258395,-0.0013045027745350608,0.0013045027745350608,False,False
0.002,0.9314829681656303,0.044736280102247346,0.22878879547704128,0.11483678751773486,39,0.62,38,1,0.62,1.0,0.00132512212498845,0.0013040498459013124,-0.00132512212498845,0.0013040498459013124,False,False
0.002,0.9315215291460074,0.044736280102247346,0.26117230065894903,0.11847825413991278,39,0.62,38,1,0.62,1.0,0.0013641298534011349,0.001304032850443642,-0.0013641298534011349,0.001304032850443642,False,False
0.002,0.9083644646707112,0.044736280102247346,0.32323117440705595,0.07748993076625069,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0013037593961074579,0.0017313919528947935,-0.0009750019524075358,0.0013037593961074579,False,False
0.002,0.6504301158774017,0.044736280102247346,0.11752794643231483,0.09605971197245464,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0017088816241307828,0.0013019339795344352,-0.0016675489246050195,0.0013019339795344352,False,True
0.002,0.6555120504732833,0.044736280102247346,0.06373899995861398,0.11513279595099597,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.001648465569401368,0.0013006404341427717,-0.0016126961316618184,0.0013006404341427717,False,True
0.002,0.6651441309270418,0.044736280102247346,0.17566538909845877,0.08906217720195159,55,0.62,54,1,0.62,1.0,0.0012999887555558683,0.00309139143567635,-0.0009507003252654804,0.0012999887555558683,False,False
0.002,0.9236492489594231,0.044736280102247346,0.22154521296774846,0.10810733584207825,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0012994356719613527,0.0021809778517465073,-0.0012994356719613527,0.0012994356719613527,False,False
0.002,0.9097001430094944,0.044736280102247346,0.3867798935253068,0.10372124020263072,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.0016758369526963298,0.001298693907414475,-0.0014258673240031589,0.001298693907414475,False,True
0.002,0.9045124149779723,0.044736280102247346,0.061769489570891616,0.07187022838547849,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0012982512201396917,0.001876135402141674,-0.0006360223498308179,0.0012982512201396917,False,True
0.002,0.9084027076528852,0.044736280102247346,0.2272499597009856,0.07576496394021065,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0015800171359065171,0.00129694637217249,-0.0012300460405782231,0.00129694637217249,False,True
0.002,0.9036437692856775,0.044736280102247346,0.2191165501862055,0.08846203605551572,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.003810910636528156,0.0012937653303471354,-0.003715625388022762,0.0012937653303471354,False,True
0.002,0.6503726918978382,0.044736280102247346,0.2808763569518887,0.1012971124115571,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0012921003611121298,0.0014387079897007996,-0.001086133652726357,0.0012921003611121298,False,True
0.002,0.9096492889342193,0.044736280102247346,0.330303667839214,0.08483056044420498,52,0.62,51,1,0.62,1.0,0.0012873403340155783,0.0025587991053064463,-0.001180970702999245,0.0012873403340155783,False,False
0.002,0.6432913588429445,0.044736280102247346,0.09489472546649824,0.12155152314423641,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.001877724709418291,0.0012863893970260585,-0.001877724709418291,0.0012863893970260585,False,False
0.002,0.65553261466111,0.044736280102247346,0.04457446762417765,0.09842842212118973,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.0012853512589399742,0.002965146917705218,-0.0012853512589399742,0.0012853512589399742,False,False
0.002,0.6620899626687253,0.044736280102247346,0.0029639807524887633,0.08886154245469316,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.0037078017348908484,0.001285312655669448,-0.0036790363125943004,0.001285312655669448,False,True
0.002,0.9272642849989452,0.044736280102247346,0.10875481854191625,0.12266377567417135,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0012843672189924227,0.002019037792090341,-0.0012843672189924227,0.0012843672189924227,False,False
0.002,0.9122528840675906,0.044736280102247346,0.18390165207294912,0.1138259912272048,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.0013869111442568781,0.0012825873735081616,-0.001312926415594208,0.0012825873735081616,False,True
0.002,0.6596406437836713,0.044736280102247346,0.2852859386860817,0.09150827208786831,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0012803605051028557,0.0021850096851008167,-0.00084391352107306,0.0012803605051028557,False,False
0.002,0.9172071541222026,0.044736280102247346,0.39687157582419696,0.10500207488712751,47,0.49333333333333323,46,1,0.49333333333333323,1.0,0.0018426836789297314,0.0012802261907005335,-0.0017746397756055914,0.0012802261907005335,False,True
0.002,0.6662542915330513,0.044736280102247346,0.28205027888685186,0.08725954363537862,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0012800855646054946,0.0026861446990462078,-0.0005394624254721514,0.0012800855646054946,False,False
0.002,0.6568329984444846,0.044736280102247346,0.013836171772501222,0.10840670031072652,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0025127964932025112,0.0012790948058303711,-0.0025127964932025112,0.0012790948058303711,False,True
0.002,0.639421269619573,0.044736280102247346,0.12019449629627361,0.12982011217546224,39,0.62,38,1,0.62,1.0,0.0012733120730704965,0.0014017978461218102,-0.0012733120730704965,0.0012733120730704965,False,False
0.002,0.8995840373356295,0.044736280102247346,0.07786636910511426,0.08970096165065815,60,0.62,59,1,0.62,1.0,0.0012727408240233889,0.003177906009802052,-0.0009135119884805972,0.0012727408240233889,False,False
0.002,0.6683561728371059,0.044736280102247346,0.3924621138728914,0.08855737554406264,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.002034501609542934,0.0012720551209427092,-0.0005964960210867205,0.0012720551209427092,False,True
0.002,0.9067632094297755,0.044736280102247346,0.13186882594465563,0.10511472450869788,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.0012711413892625995,0.0018363424172212516,-0.0011209351106573,0.0012711413892625995,False,False
0.002,0.9010114381669643,0.044736280102247346,0.4260502708369855,0.07709928550235116,59,0.62,58,1,0.62,1.0,0.0012706005881002404,0.003049053687978891,-0.0008041724816415436,0.0012706005881002404,False,False
0.002,0.914210945014447,0.044736280102247346,0.1329409763042961,0.09086582345766094,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0030307796043459456,0.001267385208338232,-0.0030307796043459456,0.001267385208338232,False,True
0.002,0.9070378415838788,0.044736280102247346,0.10357973776930217,0.07282162584858946,54,0.49333333333333323,53,1,0.49333333333333323,1.0,0.0012670936621355985,0.0013325540557146062,-0.0006540569892095297,0.0012670936621355985,False,True
0.002,0.9184448792390062,0.044736280102247346,0.19175228693991916,0.09998465218604376,46,0.6833333333333333,45,1,0.6833333333333333,1.0,0.0012648469045746786,0.002695765625081133,-0.0012648469045746786,0.0012648469045746786,False,False
0.002,0.9071969987414252,0.044736280102247346,0.4044976764774789,0.07592853969035257,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.001542390769716813,0.001264355490904115,-0.001019053174961866,0.001264355490904115,False,True
0.002,0.9034307491483844,0.044736280102247346,0.09338394683258504,0.09488865793465735,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.003031550342988876,0.0012617538259647087,-0.002883073160370047,0.0012617538259647087,False,True
0.002,0.6698381901137476,0.044736280102247346,0.2858602491546652,0.08775647726678408,59,0.5566666666666666,58,1,0.5566666666666666,1.0,0.0012582316653780385,0.002577578667493483,-0.00017472709876979847,0.0012582316653780385,False,False
0.002,0.9238957724820395,0.044736280102247346,0.23601670628894178,0.11241361268996772,43,0.49333333333333323,42,1,0.49333333333333323,1.0,0.002255017967380913,0.0012581713768836929,-0.002255017967380913,0.0012581713768836929,False,True
0.002,0.917243956065631,0.044736280102247346,0.04651773520392019,0.09550102731107533,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0028828017009060332,0.0012569830101160145,-0.0028828017009060332,0.0012569830101160145,False,True
0.002,0.8997052476237457,0.044736280102247346,0.08897762363010049,0.07383532492184623,60,0.62,59,1,0.62,1.0,0.001256935666044238,0.0037659459265398866,-0.000791368619212678,0.001256935666044238,False,False
0.002,0.9067464042875824,0.044736280102247346,0.17170090868725432,0.10232310737578591,54,0.62,53,1,0.62,1.0,0.00125339157699346,0.002281873674530984,-0.001148088052758548,0.00125339157699346,False,False
0.002,0.9082902478057162,0.044736280102247346,0.35019703093269394,0.0858546944917194,53,0.62,52,1,0.62,1.0,0.001252802499394415,0.00284796822196434,-0.0011392164197777156,0.001252802499394415,False,False
0.002,0.9201506909076448,0.044736280102247346,0.26800216734314936,0.10715525865178044,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.001251939342495688,0.002370466514662318,-0.001251939342495688,0.001251939342495688,False,False
0.002,0.9167562106341536,0.044736280102247346,0.2143301686961697,0.11964452337875957,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.001259528024421631,0.0012496064707151323,-0.0012259466318767006,0.0012496064707151323,False,False
0.002,0.908717899196582,0.044736280102247346,0.3117326346248891,0.08697096646318647,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.003241062190787594,0.0012489152457174628,-0.003183409439894665,0.0012489152457174628,False,True
0.002,0.9204788995299977,0.044736280102247346,0.38119618961920515,0.10620665542968798,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.001765679146216764,0.0012487615518911588,-0.0017377379527515437,0.0012487615518911588,False,True
0.002,0.6489567412357227,0.044736280102247346,0.18428519288416448,0.12112710701352544,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0012455250624223055,0.0013584799287115355,-0.0012057987455745013,0.0012455250624223055,False,False
0.002,0.907240554088312,0.044736280102247346,0.30747041769610495,0.07688977680098585,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0021595167421813973,0.0012454394205262446,-0.0018617097945038716,0.0012454394205262446,False,True
0.002,0.9021324591331299,0.044736280102247346,0.12357311041788781,0.09715965160662109,58,0.42999999999999994,57,1,0.42999999999999994,1.0,0.002360873597193505,0.0012429146523789732,-0.0020647533869338403,0.0012429146523789732,False,True
0.002,0.9098985279201692,0.044736280102247346,0.3531887251417682,0.08122813492804964,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.002031712659913828,0.0012428408078313247,-0.0018078644060513652,0.0012428408078313247,False,True
0.002,0.9026010354329858,0.044736280102247346,0.3526260767716934,0.0791639526645907,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0035654469954259803,0.0012422816469320893,-0.0033240928172805165,0.0012422816469320893,False,True
0.002,0.6507174114976267,0.044736280102247346,0.060985555202660136,0.12158859484306764,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0015701064197901312,0.0012398658694884196,-0.0015701064197901312,0.0012398658694884196,False,True
0.002,0.8999773675779553,0.044736280102247346,0.35680518793622695,0.06489010517457201,60,0.42999999999999994,59,1,0.42999999999999994,1.0,0.001239513585808217,0.0013277124422170607,-1.0806406950760556e-05,0.001239513585808217,False,True
0.002,0.6704382512289774,0.044736280102247346,0.26170768099312697,0.0790940494088588,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.00330868407723188,0.0012380853974008098,-0.0021990668132862564,0.0012380853974008098,False,True
0.002,0.6599712937963189,0.044736280102247346,0.0697989431530197,0.09764928989765778,51,0.6833333333333333,50,1,0.6833333333333333,1.0,0.0012373872273887983,0.0031285991783395455,-0.001210264594021372,0.0012373872273887983,False,False
0.002,0.6637843054180739,0.044736280102247346,0.28985920347745486,0.10247998945841935,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0014084723470892775,0.0012342392830181179,-0.0006006054386195619,0.0012342392830181179,False,True
0.002,0.9257017608965987,0.044736280102247346,0.05391161560314883,0.10722113465208712,42,0.49333333333333323,41,1,0.49333333333333323,1.0,0.0022323764725544403,0.0012301349378653313,-0.0022323764725544403,0.0012301349378653313,False,True
0.002,0.9312834062631243,0.044736280102247346,0.15854123523377714,0.13213240438558393,39,0.62,38,1,0.62,1.0,0.0012268656364096402,0.0015104255433513723,-0.0012268656364096402,0.0012268656364096402,False,False
0.002,0.9085827348447351,0.044736280102247346,0.518265446488706,0.09637733686817268,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.001597266200582934,0.001226664278589612,-0.0010374144186721976,0.001226664278589612,False,True
0.002,0.9157467590514913,0.044736280102247346,0.33000283118144286,0.09721044140934217,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.002537149275587534,0.0012259828990547283,-0.002537149275587534,0.0012259828990547283,False,True
0.002,0.9274366495252188,0.044736280102247346,0.2625648576735882,0.11326548799723579,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.001221805033739791,0.0017773025932330331,-0.001221805033739791,0.001221805033739791,False,False
0.002,0.9070896871307395,0.044736280102247346,0.39234846162719794,0.10047696714680028,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0018565205740273397,0.0012216357612978013,-0.0015252067282108001,0.0012216357612978013,False,True
0.002,0.9009242262059888,0.044736280102247346,0.4147884535429151,0.09643675558887176,59,0.49333333333333323,58,1,0.49333333333333323,1.0,0.0012210883863368364,0.001441796075158478,-0.00041097447520742185,0.0012210883863368364,False,True
0.002,0.6537584753073908,0.044736280102247346,0.2909465545904892,0.10801074276098163,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0012208780649600244,0.0016347869553298509,-0.0009752627671351904,0.0012208780649600244,False,False
0.002,0.9168705872877245,0.044736280102247346,0.13560839645084216,0.09109492152192951,47,0.62,46,1,0.62,1.0,0.0012207904537142066,0.0022463356737260727,-0.0012207904537142066,0.0012207904537142066,False,False
0.002,0.9012897705603541,0.044736280102247346,0.39893903613893533,0.08801386391437524,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.002942236902406386,0.0012189054740045387,-0.0025275737752237875,0.0012189054740045387,False,True
0.002,0.9217710368103693,0.044736280102247346,0.214431194504302,0.1144043747503078,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.001217529659087739,0.0022947879210977584,-0.001217529659087739,0.001217529659087739,False,False
0.002,0.9169773444778178,0.044736280102247346,0.3731914376216285,0.10795544496248587,47,0.62,46,1,0.62,1.0,0.0012172784809488045,0.0018589521994242853,-0.0011604725275634242,0.0012172784809488045,False,False
0.002,0.91532559083004,0.044736280102247346,0.06352323560729708,0.08832637440415683,48,0.62,47,1,0.62,1.0,0.0012163388188854776,0.002209661931094761,-0.001193276286735966,0.0012163388188854776,False,False
0.002,0.6505581409210768,0.044736280102247346,0.23022631095056048,0.11151675004391812,45,0.62,44,1,0.62,1.0,0.0012154143863688295,0.0017899754713773535,-0.0011479353338581303,0.0012154143863688295,False,False
0.002,0.9008978535412255,0.044736280102247346,0.4017849916772972,0.085235810801027,59,0.62,58,1,0.62,1.0,0.0012152610161665352,0.0031333246777601256,-0.0008187887112241847,0.0012152610161665352,False,False
0.002,0.9018401444990348,0.044736280102247346,0.03993917091559767,0.09400688990992054,58,0.62,57,1,0.62,1.0,0.0012149760989242167,0.0028723145394754816,-0.0009280733597179738,0.0012149760989242167,False,False
0.002,0.8998944508390171,0.044736280102247346,0.3859338371049965,0.07024823891347529,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.0012139574785043049,0.0026178338379796886,-0.000525549736469842,0.0012139574785043049,False,False
0.002,0.6687229273875775,0.044736280102247346,0.04492785660080845,0.07321747645650152,58,0.5566666666666666,57,1,0.5566666666666666,1.0,0.0012131187882160875,0.0028784992437096853,-0.0005014380176371464,0.0012131187882160875,False,False
0.002,0.923461547053675,0.044736280102247346,0.1731349476986726,0.12719853889754093,43,0.62,42,1,0.62,1.0,0.0012102531628529738,0.0013898508278572116,-0.0012102531628529738,0.0012102531628529738,False,False
0.002,0.9071608629702648,0.044736280102247346,0.19274009924212362,0.07478951657472813,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0019172397765047562,0.0012101114264919494,-0.0015530277327825137,0.0012101114264919494,False,True
0.002,0.9014592911529599,0.044736280102247346,0.3142771663930417,0.08147229294249372,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.003971190977608429,0.0012085811168413404,-0.003775724358016731,0.0012085811168413404,False,True
0.002,0.6650470560773806,0.044736280102247346,0.21485630394138813,0.08302808523766846,55,0.62,54,1,0.62,1.0,0.0012074650816690418,0.002872327082731692,-0.0006558908992279493,0.0012074650816690418,False,False
0.002,0.6611654398320095,0.044736280102247346,0.07695583858006455,0.10626627347974862,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.002069815855733056,0.001205338398306057,-0.001940887658158193,0.001205338398306057,False,True
0.002,0.9044066483478326,0.044736280102247346,0.33481319680491994,0.08283014938001032,56,0.6833333333333333,55,1,0.6833333333333333,1.0,0.0012040661152539502,0.0033763072744064588,-0.0010475163140784302,0.0012040661152539502,False,False
0.002,0.9172671408327782,0.044736280102247346,0.27365461405653346,0.09606669989223333,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0025686522224778957,0.0012023158788381913,-0.0025686522224778957,0.0012023158788381913,False,True
0.002,0.6670877901559354,0.044736280102247346,0.44789644370087134,0.08690169427820862,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.001912454300656978,0.0012019705971166043,-0.000288730764839416,0.0012019705971166043,False,True
0.002,0.6694830028972232,0.044736280102247346,0.3868689600959111,0.08744752923220929,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.002190785773374825,0.0012018450663190225,-0.0006588934449203834,0.0012018450663190225,False,True
0.002,0.9048416873765449,0.044736280102247346,0.054429960670316226,0.09062328574554154,56,0.36666666666666664,55,1,0.36666666666666664,1.0,0.0039067320826334856,0.0011984627202550337,-0.0038265664028571712,0.0011984627202550337,False,True
0.002,0.6626333642128452,0.044736280102247346,0.16308075003525804,0.10861108650309884,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0012162418283934414,0.001196957452891904,-0.0007424519305509685,0.001196957452891904,False,True
0.002,0.8996124371345248,0.044736280102247346,0.01385444404314798,0.09323142402598728,60,0.5566666666666666,59,1,0.5566666666666666,1.0,0.00119632203826136,0.0025279583370646486,-0.0006999438149068178,0.00119632203826136,False,False
0.002,0.6646309068802742,0.044736280102247346,0.24976320053047676,0.0877362415883637,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0029696055257450054,0.0011957637139101286,-0.002445750834312474,0.0011957637139101286,False,True
0.002,0.635028159831146,0.044736280102247346,0.08645270862211822,0.13316740186389694,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0013959623817145972,0.001194197811254823,-0.0013959623817145972,0.001194197811254823,False,False
0.002,0.908719375239204,0.044736280102247346,0.4263810464301768,0.08518435128453808,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0024828535726480537,0.0011941013536319572,-0.002248652045622373,0.0011941013536319572,False,True
0.002,0.666512725758696,0.044736280102247346,0.08631354451439432,0.08973358576580263,56,0.62,55,1,0.62,1.0,0.0011930632628242188,0.003473288298833327,-0.0009622941382199488,0.0011930632628242188,False,False
0.002,0.9253249600377228,0.044736280102247346,0.14808876540253532,0.12204992744394143,42,0.6833333333333333,41,1,0.6833333333333333,1.0,0.0011899541874364132,0.0020677646634567736,-0.0011899541874364132,0.0011899541874364132,False,False
0.002,0.6621382144319267,0.044736280102247346,0.42433277364139826,0.09393187819450416,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.001655343722056145,0.0011898698641423383,-0.0005600984722354747,0.0011898698641423383,False,True
0.002,0.9356132778533928,0.044736280102247346,0.019313373562274375,0.13743563669811873,37,0.6833333333333333,36,1,0.6833333333333333,1.0,0.001189508801075969,0.001421177628938758,-0.001189508801075969,0.001189508801075969,False,False
0.002,0.9035197921437913,0.044736280102247346,0.3987406176502121,0.09302485253969006,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0024980821648871074,0.0011893526739651097,-0.00211714645229555,0.0011893526739651097,False,True
0.002,0.9072646768592353,0.044736280102247346,0.4297105794135307,0.07710097728506941,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0017264638138090463,0.0011863703491101336,-0.0012189429918810222,0.0011863703491101336,False,True
0.002,0.9151241339820468,0.044736280102247346,0.009127789978191022,0.11104203834076043,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.0011861062501915354,0.002415743746774383,-0.0011861062501915354,0.0011861062501915354,False,False
0.002,0.6552225357732266,0.044736280102247346,0.059214841449519,0.08737358773641458,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.0018956002794148314,0.0011841456016445239,-0.0017867406303758338,0.0011841456016445239,False,True
0.002,0.9275127131900316,0.044736280102247346,0.15520237402661188,0.10617611071780886,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.0017265041974310709,0.0011811975162444894,-0.0017265041974310709,0.0011811975162444894,False,False
0.002,0.9403614560105239,0.044736280102247346,0.011191201887745587,0.1422103184456412,35,0.62,34,1,0.62,1.0,0.0011809302861992645,0.001190883071449238,-0.0011809302861992645,0.0011809302861992645,False,False
0.002,0.9292544446119473,0.044736280102247346,0.15193977202446232,0.13277358093671054,40,0.5566666666666666,39,1,0.5566666666666666,1.0,0.0014513111096955845,0.0011795122331288044,-0.0014513111096955845,0.0011795122331288044,False,False
0.002,0.6584829830574821,0.044736280102247346,0.1360127989101191,0.09789017306776018,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.001177684621723998,0.002920882270672852,-0.001115154688852259,0.001177684621723998,False,False
0.002,0.9219731014172822,0.044736280102247346,0.24008189166568583,0.11862424166374343,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.0019715500381590283,0.001177360133629143,-0.0019715500381590283,0.001177360133629143,False,True
0.002,0.9072139045563681,0.044736280102247346,0.0577745851300793,0.07581417590692689,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.002224992304815385,0.001176821477473009,-0.0018542113205717535,0.001176821477473009,False,True
0.002,0.6677062821790057,0.044736280102247346,0.06135936821504691,0.10096419816546516,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.0011745337074407934,0.0017527762706038411,-0.0006788112081738115,0.0011745337074407934,False,False
0.002,0.9003204517010175,0.044736280102247346,0.3763514604711753,0.07246514851547198,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.003225278020938547,0.001174391279167384,-0.0027149459882997162,0.001174391279167384,False,True
0.002,0.907316614404262,0.044736280102247346,0.4522796032586663,0.0942938566762516,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.002283680805474911,0.0011738701566482875,-0.0019436000956617517,0.0011738701566482875,False,True
0.002,0.6595626684517124,0.044736280102247346,0.31398216311276356,0.08164773909782769,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0011824354211561708,0.0011730887769158896,-0.00010771113967019541,0.0011730887769158896,False,True
0.002,0.9152718862930608,0.044736280102247346,0.31511891032400613,0.11615281405200349,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0011725876004074836,0.0012163421733726336,-0.0010522941781756572,0.0011725876004074836,False,True
0.002,0.9126864235608279,0.044736280102247346,0.4883026587166308,0.08870365539413966,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0011722036746861604,0.0015532427413588973,-0.0007947987036071617,0.0011722036746861604,False,False
0.002,0.9141739130849597,0.044736280102247346,0.4951844204934405,0.0905904193244234,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0011697900814629928,0.0013900494772755014,-0.0007906531295839599,0.0011697900814629928,False,True
0.002,0.9085941782432709,0.044736280102247346,0.48674769899445536,0.09649282699256423,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.0018733350542827147,0.0011691807622653005,-0.0014444817449524496,0.0011691807622653005,False,True
0.002,0.6579750064604238,0.044736280102247346,0.21391403132118172,0.09531931764016884,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.002672535613327506,0.0011686916136875451,-0.002520545425589407,0.0011686916136875451,False,True
0.002,0.6372110593141965,0.044736280102247346,0.04623436429116585,0.13084056863420143,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0016617011771315896,0.0011649028560529466,-0.0016617011771315896,0.0011649028560529466,False,False
0.002,0.6712133587215525,0.044736280102247346,0.015874614126729615,0.08543983724469748,60,0.62,59,1,0.62,1.0,0.0011640080363977097,0.003794419634714037,-0.0007494832057213619,0.0011640080363977097,False,False
0.002,0.9276000859488351,0.044736280102247346,0.08554014006383781,0.11778846827790469,41,0.49333333333333323,40,1,0.49333333333333323,1.0,0.0023638315588415874,0.0011639329982585404,-0.0023638315588415874,0.0011639329982585404,False,True
0.002,0.90869967514538,0.044736280102247346,0.11614997863447332,0.0922715800971501,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.003952443101745118,0.0011600170918005376,-0.003952443101745118,0.0011600170918005376,False,True
0.002,0.6503291483426566,0.044736280102247346,0.29754142639245157,0.10906535221068046,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0015945742077063721,0.001160000499629684,-0.001414468902657698,0.001160000499629684,False,True
0.002,0.9069976954027542,0.044736280102247346,0.2241557372688221,0.10340119219789261,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0021362736335957203,0.0011599925346100252,-0.00200030891045478,0.0011599925346100252,False,True
0.002,0.6566002952035299,0.044736280102247346,0.1853437255525903,0.10175668548664533,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.002631592459451834,0.0011592991485213306,-0.0025494145312929127,0.0011592991485213306,False,True
0.002,0.9047755354128125,0.044736280102247346,0.5271886680305994,0.09308729554081185,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0017724457193826215,0.0011545654231534539,-0.0010162566998549397,0.0011545654231534539,False,True
0.002,0.6552303253731735,0.044736280102247346,0.2615483823523828,0.10818274821737794,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.0018168117255813348,0.0011545442110565834,-0.0015947032113674752,0.0011545442110565834,False,True
0.002,0.9042395244831307,0.044736280102247346,0.24083922562819698,0.09520375235642554,56,0.62,55,1,0.62,1.0,0.0011542778927154365,0.0029503942785621623,-0.0010170892662899034,0.0011542778927154365,False,False
0.002,0.9358115965968902,0.044736280102247346,0.1997621333184807,0.12313972190241894,37,0.62,36,1,0.62,1.0,0.001329463930782317,0.0011520941171901562,-0.001329463930782317,0.0011520941171901562,False,False
0.002,0.6705610353511089,0.044736280102247346,0.4402640027526843,0.06962080043692495,60,0.36666666666666664,59,1,0.36666666666666664,0.8733333333333333,0.0014379731887944154,0.001150943143109647,0.001533120670930483,0.001150943143109647,True,True
0.002,0.9084558090561253,0.044736280102247346,0.5185801619903215,0.09777918852279338,53,0.49333333333333323,52,1,0.49333333333333323,1.0,0.0011498164305383852,0.001541125957863561,-0.0005403719028373223,0.0011498164305383852,False,True
0.002,0.6662544494981092,0.044736280102247346,0.06540027869616712,0.0712272590424384,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0011496709227513647,0.0016441244598922433,-0.00011329913314568226,0.0011496709227513647,False,True
0.002,0.9218537602475015,0.044736280102247346,0.2604573559035066,0.10760835442246282,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.001149420528926953,0.002359872110063046,-0.001149420528926953,0.001149420528926953,False,False
0.002,0.6613391371654525,0.044736280102247346,0.10993688391727068,0.09565643708484353,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.0011475580835735861,0.003175034688192033,-0.0010557112783065295,0.0011475580835735861,False,False
0.002,0.6489202949535615,0.044736280102247346,0.05886531833305236,0.12183780630747143,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.0018665504108722976,0.0011457382920168177,-0.0018665504108722976,0.0011457382920168177,False,True
0.002,0.927607845644687,0.044736280102247346,0.2967193221850569,0.11085122052466374,41,0.49333333333333323,40,1,0.49333333333333323,1.0,0.0016278958026134066,0.0011447452143317008,-0.0016278958026134066,0.0011447452143317008,False,True
0.002,0.9122441397399855,0.044736280102247346,0.2679059496758051,0.11226512604165852,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0011437706669030047,0.0015126969025743703,-0.0010403157152257525,0.0011437706669030047,False,False
0.002,0.9293223727902528,0.044736280102247346,0.04575368289551019,0.1052067827673684,40,0.62,39,1,0.62,1.0,0.0011424163267533159,0.0012372604033494665,-0.0011424163267533159,0.0011424163267533159,False,False
0.002,0.9335979223779071,0.044736280102247346,0.2632452139780931,0.13055756071497351,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0013286305124625443,0.0011412039735275831,-0.0013286305124625443,0.0011412039735275831,False,False
0.002,0.9404480504994336,0.044736280102247346,0.07588826628411355,0.13506399081961146,35,0.62,34,1,0.62,1.0,0.0012986009511686992,0.0011408535268784485,-0.0012986009511686992,0.0011408535268784485,False,False
0.002,0.6433377605108496,0.044736280102247346,0.12973528629581477,0.10385631294688306,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.0011399005225851083,0.0011422088977411059,-0.001116448901606561,0.0011399005225851083,False,False
0.002,0.6582691535681826,0.044736280102247346,0.1589799906060763,0.08054586267654393,50,0.42999999999999994,49,1,0.42999999999999994,1.0,0.0011689934275239005,0.0011390727888282777,-0.0005086338865997052,0.0011390727888282777,False,True
0.002,0.6709650453705522,0.044736280102247346,0.2638461036541119,0.08091006213493884,60,0.62,59,1,0.62,1.0,0.0011361878072333482,0.003257182476097031,-1.6342579647556347e-05,0.0011361878072333482,False,False
0.002,0.663748062634213,0.044736280102247346,0.3606807702556877,0.09914425193467843,54,0.49333333333333323,53,1,0.49333333333333323,1.0,0.0011354104857396535,0.001570412151066844,-0.00013307637926909393,0.0011354104857396535,False,True
0.002,0.9121305642745922,0.044736280102247346,0.11627760577322412,0.10617193102809347,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.0011332972794516362,0.002743165395853617,-0.0011332972794516362,0.0011332972794516362,False,False
0.002,0.6704260599530172,0.044736280102247346,0.6016840783248294,0.0742556712855553,60,0.36666666666666664,59,1,0.36666666666666664,0.8733333333333333,0.0011552187187831365,0.0011317511517887967,0.0023208513015592585,0.0011317511517887967,True,True
0.002,0.9272228040221976,0.044736280102247346,0.2067826983570728,0.13284631840320255,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.0011821097245129576,0.0011299761785775212,-0.0011821097245129576,0.0011299761785775212,False,False
0.002,0.9107413805377405,0.044736280102247346,0.14767123358261378,0.09656916813892157,51,0.7466666666666666,50,1,0.7466666666666666,1.0,0.0011283155126198896,0.0035285863887695753,-0.0011283155126198896,0.0011283155126198896,False,False
0.002,0.6675586396544642,0.044736280102247346,0.2506389182661176,0.08759541841416381,57,0.62,56,1,0.62,1.0,0.0011274284990190457,0.0029806650546448286,-0.0004141525492393697,0.0011274284990190457,False,False
0.002,0.9080888403456574,0.044736280102247346,0.16891260753798623,0.08657684267129956,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.0011265020337937544,0.0036308866092332297,-0.001108667446242622,0.0011265020337937544,False,False
0.002,0.9173014736368098,0.044736280102247346,0.27275827023242555,0.09739818927826602,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.002748384824007713,0.0011253676301705838,-0.002748384824007713,0.0011253676301705838,False,True
0.002,0.9293502488163591,0.044736280102247346,0.26187339235745194,0.12272804267458388,40,0.6833333333333333,39,1,0.6833333333333333,1.0,0.0011225584746776185,0.0017068146997106382,-0.0011225584746776185,0.0011225584746776185,False,False
0.002,0.9100164934182569,0.044736280102247346,0.23309578530639896,0.09501053288926227,52,0.36666666666666664,51,1,0.36666666666666664,1.0,0.003588210603498835,0.001122516215232875,-0.003588210603498835,0.001122516215232875,False,True
0.002,0.9068328182725326,0.044736280102247346,0.15194869517047127,0.08116425876829794,54,0.6833333333333333,53,1,0.6833333333333333,1.0,0.0011223317504371764,0.003324396819859491,-0.001020898552868732,0.0011223317504371764,False,False
0.002,0.9202121493422202,0.044736280102247346,0.2720388423042219,0.09416270139338646,45,0.62,44,1,0.62,1.0,0.0011217605752186653,0.0016455213400261614,-0.001103355265874113,0.0011217605752186653,False,False
0.002,0.9136251075401612,0.044736280102247346,0.11803349679993337,0.11674291660015751,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0011165770157312018,0.001454183740376803,-0.0010642054172538004,0.0011165770157312018,False,False
0.002,0.9205103116961243,0.044736280102247346,0.41320377401197717,0.10691245071888587,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0016838680095517076,0.0011152589340992485,-0.0016126123234615477,0.0011152589340992485,False,True
0.002,0.9315508240731811,0.044736280102247346,0.15062717524145802,0.12509075202490685,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.0019586732695341903,0.0011129642245347419,-0.0019586732695341903,0.0011129642245347419,False,True
0.002,0.9045220365662592,0.044736280102247346,0.06408368820207673,0.0697511875405874,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0011127828785769314,0.0014457293188979128,-0.00019576269365736192,0.0011127828785769314,False,True
0.002,0.9113726799181523,0.044736280102247346,0.18438601176579403,0.08554731827315712,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.00308398580024126,0.0011127547266429137,-0.0030683253486336335,0.0011127547266429137,False,True
0.002,0.6392319861869581,0.044736280102247346,0.21729318736925274,0.11657507129438772,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0011353915874272344,0.0011124480557052265,-0.0011222197552429205,0.0011124480557052265,False,False
0.002,0.6646563466859406,0.044736280102247346,0.18175709730215453,0.0790471490570273,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0027428066954097406,0.0011119515220635475,-0.0021201797577267176,0.0011119515220635475,False,True
0.002,0.9032373993170959,0.044736280102247346,0.22819459145336402,0.10142035100797171,57,0.42999999999999994,56,1,0.42999999999999994,1.0,0.00176837121280639,0.0011113423091435152,-0.0014066128816895055,0.0011113423091435152,False,True
0.002,0.9006873060048175,0.044736280102247346,0.1873637318484945,0.0929026384903041,59,0.62,58,1,0.62,1.0,0.0011110897548383498,0.0029068668458820785,-0.0008033850540574481,0.0011110897548383498,False,False
0.002,0.9142265042606295,0.044736280102247346,0.4791640345695974,0.08944143910262792,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0014800667726056769,0.0011102787712311234,-0.0011285774072680758,0.0011102787712311234,False,True
0.002,0.909538717184258,0.044736280102247346,0.3335713357960449,0.10966383884751628,52,0.49333333333333323,51,1,0.49333333333333323,1.0,0.0012582690962086374,0.0011083049472913925,-0.0009508247465172129,0.0011083049472913925,False,True
0.002,0.6633487289828519,0.044736280102247346,0.3212981825761744,0.08908977991373192,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0025615469256890988,0.0011079117970286838,-0.0018522097176102233,0.0011079117970286838,False,True
0.002,0.6659992718928701,0.044736280102247346,0.015715093138159,0.0739303067117038,56,0.36666666666666664,55,1,0.36666666666666664,1.0,0.0025540246502318616,0.0011069085745045132,-0.0019809687865541834,0.0011069085745045132,False,True
0.002,0.9200165731065072,0.044736280102247346,0.10590214205239568,0.1037338378089067,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.0011025385177661786,0.0029115349592984253,-0.0011025385177661786,0.0011025385177661786,False,False
0.002,0.9042783676358249,0.044736280102247346,0.206832542844709,0.0819483541720287,56,0.6833333333333333,55,1,0.6833333333333333,1.0,0.0011007000775407286,0.0038662496123084015,-0.0009930741732177284,0.0011007000775407286,False,False
0.002,0.916737556674455,0.044736280102247346,0.2421276644687906,0.11326512936645336,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0010996877483138744,0.002125194756988154,-0.0010996877483138744,0.0010996877483138744,False,False
0.002,0.9061510144667315,0.044736280102247346,0.2364338876968452,0.08989526240892531,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0039199917619911,0.001099173037911839,-0.0038811256123087523,0.001099173037911839,False,True
0.002,0.9000379789598338,0.044736280102247346,0.2577686893850472,0.06498017413858215,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0016801679197077349,0.001098240340697784,-0.0005309198123132223,0.001098240340697784,False,True
0.002,0.6650517760885956,0.044736280102247346,0.05755218064294103,0.10202803974476284,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.002213000319885896,0.0010981532247982455,-0.0019339344693257337,0.0010981532247982455,False,True
0.002,0.940455786207939,0.044736280102247346,0.07645432041946437,0.13214223821571897,35,0.62,34,1,0.62,1.0,0.0012899596545979527,0.0010977126734558263,-0.0012899596545979527,0.0010977126734558263,False,False
0.002,0.6672175576611362,0.044736280102247346,0.2462850962234217,0.09204385963939993,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0027173529764409777,0.0010945154291809392,-0.002003097055602991,0.0010945154291809392,False,True
0.002,0.935843555716399,0.044736280102247346,0.1465478778564815,0.12460493735352658,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0015762518529459442,0.0010887212873156116,-0.0015762518529459442,0.0010887212873156116,False,False
0.002,0.6681658274297815,0.044736280102247346,0.3278527306279449,0.07791230953653919,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.002709984289848308,0.0010878923231085358,-0.0013831092667197873,0.0010878923231085358,False,True
0.002,0.9126727349061728,0.044736280102247346,0.18958556259664647,0.10329668247722365,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.003155301745876945,0.0010863394744547448,-0.003155301745876945,0.0010863394744547448,False,True
0.002,0.6568792810018843,0.044736280102247346,0.220128794413589,0.0949155822672775,49,0.62,48,1,0.62,1.0,0.0010852623943441346,0.0024775769862744267,-0.0009126934745827026,0.0010852623943441346,False,False
0.002,0.6688816534475126,0.044736280102247346,0.139970467753594,0.08826361439538337,58,0.62,57,1,0.62,1.0,0.001084368240469984,0.003389928852537503,-0.0005922107366395891,0.001084368240469984,False,False
0.002,0.6685086569659235,0.044736280102247346,0.24129275742167786,0.06762721087929636,58,0.42999999999999994,57,1,0.42999999999999994,0.8733333333333333,0.0011380434339514026,0.0010836741682503555,0.0011743805201641208,0.0010836741682503555,True,True
0.002,0.6672915871964186,0.044736280102247346,0.24578731174962806,0.09413985890627409,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0024493662786175883,0.001082555520046154,-0.001679044050244407,0.001082555520046154,False,True
0.002,0.6611660066228632,0.044736280102247346,0.23032836349320515,0.09081914812811355,52,0.62,51,1,0.62,1.0,0.0010798860154688742,0.002791454868400998,-0.0007498296042819949,0.0010798860154688742,False,False
0.002,0.643281592459675,0.044736280102247346,0.16335296809016392,0.12383253091910042,41,0.49333333333333323,40,1,0.49333333333333323,1.0,0.0017110494398106025,0.0010791171112856128,-0.0017110494398106025,0.0010791171112856128,False,True
0.002,0.6451229150063316,0.044736280102247346,0.08467987534834959,0.1035278351107387,42,0.49333333333333323,41,1,0.49333333333333323,1.0,0.0017613935403959552,0.0010784624231593473,-0.0017613935403959552,0.0010784624231593473,False,True
0.002,0.9139497370871452,0.044736280102247346,0.3743174906906126,0.09008237607145947,49,0.62,48,1,0.62,1.0,0.0010784380105397658,0.002174551715204431,-0.0009769606917025275,0.0010784380105397658,False,False
0.002,0.942907221502197,0.044736280102247346,0.05447533227158941,0.1423996412055004,34,0.62,33,1,0.62,1.0,0.0011898312322571084,0.0010781839894146452,-0.0011898312322571084,0.0010781839894146452,False,False
0.002,0.9109119131566413,0.044736280102247346,0.06550621054646097,0.08245935214796528,51,0.62,50,1,0.62,1.0,0.0010772960926925075,0.0024905872304108873,-0.0009659995723913681,0.0010772960926925075,False,False
0.002,0.6585239987552973,0.044736280102247346,0.1655319797333428,0.10446429177063768,50,0.62,49,1,0.62,1.0,0.0010760605664216435,0.002431709574586083,-0.0009605270382398765,0.0010760605664216435,False,False
0.002,0.6695003352930988,0.044736280102247346,0.5023341415552784,0.08226706984627111,59,0.49333333333333323,58,1,0.49333333333333323,0.8733333333333333,0.0011613148904342078,0.0018149676046848248,0.0010759739572157156,0.0010759739572157156,True,True
0.002,0.6554559596462728,0.044736280102247346,0.2802646998269739,0.11510838752037067,48,0.49333333333333323,47,1,0.49333333333333323,1.0,0.0010734348774297103,0.0010998150598830558,-0.0006532284819494075,0.0010734348774297103,False,True
0.002,0.9273798667818555,0.044736280102247346,0.21105307143086238,0.10289267737155303,41,0.62,40,1,0.62,1.0,0.001072427821155315,0.0013031607972406655,-0.001072427821155315,0.001072427821155315,False,False
0.002,0.659358655031173,0.044736280102247346,0.44197962109314093,0.09425363286144592,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0015530422485493288,0.0010707788192413027,-0.0005055299029195733,0.0010707788192413027,False,True
0.002,0.6539787391805647,0.044736280102247346,0.06018440870969591,0.09716230427193527,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0010684643546696212,0.0028576624611737714,-0.0010684643546696212,0.0010684643546696212,False,False
0.002,0.6682668452792216,0.044736280102247346,0.5357639627188377,0.07610758708213466,58,0.42999999999999994,57,1,0.42999999999999994,0.8733333333333333,0.0010673431580543481,0.0013827736749320624,0.0016950760132956972,0.0010673431580543481,True,True
0.002,0.9002204022323824,0.044736280102247346,0.5674120271438973,0.0866810421800809,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0019945659024965764,0.0010666252586622495,-0.0008802213369138401,0.0010666252586622495,False,True
0.002,0.9030140634893504,0.044736280102247346,0.12076304765468085,0.08263379228040506,57,0.6833333333333333,56,1,0.6833333333333333,1.0,0.0010656091830398185,0.004171055361516311,-0.0009374378016654932,0.0010656091830398185,False,False
0.002,0.6537027617823842,0.044736280102247346,0.2633069975136882,0.09173450727628663,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0010638331532878125,0.0015095063035370595,-0.0006790817681281489,0.0010638331532878125,False,False
0.002,0.6620328650137286,0.044736280102247346,0.2044839731266132,0.08636766011222892,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.003022140287103831,0.0010634913461309364,-0.0026674586660212036,0.0010634913461309364,False,True
0.002,0.9049758407253574,0.044736280102247346,0.6157727177246516,0.08641307633908793,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0016175557071747909,0.0010628557233571566,-0.0005441145329000052,0.0010628557233571566,False,True
0.002,0.9157854034936428,0.044736280102247346,0.08179118412671041,0.09539643431272819,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.003405822240671049,0.0010621469337577908,-0.003405822240671049,0.0010621469337577908,False,True
0.002,0.645565084121708,0.044736280102247346,0.023744468402549557,0.13316976010068898,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0010610159816775056,0.0011540275071100661,-0.0010610159816775056,0.0010610159816775056,False,False
0.002,0.9157299486220871,0.044736280102247346,0.12471186970448264,0.10298177130104735,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.003447136765637158,0.0010609550017358982,-0.003447136765637158,0.0010609550017358982,False,True
0.002,0.915221626251881,0.044736280102247346,0.28170712096062295,0.10839295368071977,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.00106053661928347,0.002384423748123148,-0.00106053661928347,0.00106053661928347,False,False
0.002,0.6651618724709577,0.044736280102247346,0.11494932362944824,0.08099188311852296,55,0.62,54,1,0.62,1.0,0.0010599509704294914,0.0032249075998103762,-0.0006707895847800085,0.0010599509704294914,False,False
0.002,0.9200165888733511,0.044736280102247346,0.23449353359360137,0.11320070058508551,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.0010593183605891428,0.0024225183037374083,-0.0010593183605891428,0.0010593183605891428,False,False
0.002,0.9189060381744248,0.044736280102247346,0.034730300228768995,0.1026611596863983,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0032504755857587823,0.0010590762311701838,-0.0032504755857587823,0.0010590762311701838,False,True
0.002,0.6519649825163252,0.044736280102247346,0.02180758122947935,0.10823480138359372,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0030569973312391547,0.0010584642742252938,-0.0030569973312391547,0.0010584642742252938,False,True
0.002,0.9061822325528646,0.044736280102247346,0.056214615308178964,0.08888994275393032,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.004226420339203077,0.0010562997008573547,-0.004186319637376475,0.0010562997008573547,False,True
0.002,0.9183433237208255,0.044736280102247346,0.2547760132565608,0.11898376001947426,46,0.62,45,1,0.62,1.0,0.0010551677482685384,0.0016169756481167396,-0.0010418544363098522,0.0010551677482685384,False,False
0.002,0.6431951906546979,0.044736280102247346,0.3045531186301243,0.11762829770090248,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.001054875979804223,0.0011673213267203632,-0.0009354284653080236,0.001054875979804223,False,False
0.002,0.9127122782599862,0.044736280102247346,0.22768958442039694,0.10228684144932013,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.0031711333484600824,0.0010545820897118739,-0.0031711333484600824,0.0010545820897118739,False,True
0.002,0.6580958821361027,0.044736280102247346,0.4129864751908813,0.09497747165408729,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.0010516753088129942,0.00162774505050134,-0.00018826255336467268,0.0010516753088129942,False,True
0.002,0.6663284138290724,0.044736280102247346,0.27910782079122176,0.10229338797911107,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.0012843303709898627,0.0010504086631930188,-0.00020361158433307723,0.0010504086631930188,False,True
0.002,0.6520404457837679,0.044736280102247346,0.252795048971163,0.09226652352082794,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0012987257146956036,0.0010499089910093928,-0.0009281151050790409,0.0010499089910093928,False,True
0.002,0.9255275764431758,0.044736280102247346,0.15537736878883338,0.1252555361283578,42,0.49333333333333323,41,1,0.49333333333333323,1.0,0.001994376983389013,0.0010485036380545418,-0.001994376983389013,0.0010485036380545418,False,True
0.002,0.6349416377881144,0.044736280102247346,0.1838564201284851,0.12435048695730928,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0011296307476803345,0.001047534625565341,-0.0011296307476803345,0.001047534625565341,False,False
0.002,0.6536284417686274,0.044736280102247346,0.35473645586292507,0.10056044112473368,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0010472956969757483,0.0016182567008027758,-0.0006066136049613966,0.0010472956969757483,False,False
0.002,0.6676294381305237,0.044736280102247346,0.22640777319345948,0.10065438599435798,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.0010469715305376772,0.001487629838158272,-9.395591695552786e-05,0.0010469715305376772,False,True
0.002,0.9096012311037285,0.044736280102247346,0.25226733709296245,0.07838050868383067,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0010433282845956492,0.0019486906359299713,-0.0007858277458046576,0.0010433282845956492,False,False
0.002,0.9173212298544733,0.044736280102247346,0.059207381104072934,0.10152681707267386,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.003438701409893248,0.0010427518015628358,-0.003438701409893248,0.0010427518015628358,False,True
0.002,0.9295708352521986,0.044736280102247346,0.15682086591592373,0.12116473537000502,40,0.49333333333333323,39,1,0.49333333333333323,1.0,0.002213400923023193,0.0010412370218042622,-0.002213400923023193,0.0010412370218042622,False,True
0.002,0.6652674980435421,0.044736280102247346,0.13991734221506819,0.10385368830524822,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0010390273606866393,0.0016971935320664463,-0.0005266350900851122,0.0010390273606866393,False,False
0.002,0.9168463790106133,0.044736280102247346,0.029177368174241745,0.09003068631236173,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0010376119584477239,0.002211621195950654,-0.0010168647510837442,0.0010376119584477239,False,False
0.002,0.6611011060114035,0.044736280102247346,0.3405959559767604,0.09828472761742561,52,0.5566666666666666,51,1,0.5566666666666666,1.0,0.0010364910114520319,0.0020159602501982872,-0.0003641597175220656,0.0010364910114520319,False,False
0.002,0.6486823856331081,0.044736280102247346,0.302794172535323,0.10077833740992831,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.001033616792218921,0.0012852090759958715,-0.0007378615403354241,0.001033616792218921,False,True
0.002,0.6537824277778912,0.044736280102247346,0.06153714393718474,0.11400837809976742,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.002321651990991572,0.0010321487632969618,-0.002321651990991572,0.0010321487632969618,False,True
0.002,0.6328288415250951,0.044736280102247346,0.10843403364796149,0.13905419422588594,36,0.62,35,1,0.62,1.0,0.001031613418331577,0.001267487651463841,-0.001031613418331577,0.001031613418331577,False,False
0.002,0.9312075492648719,0.044736280102247346,0.15993826702567948,0.13438026420182783,39,0.6833333333333333,38,1,0.6833333333333333,1.0,0.0010309483019233594,0.0015480214405265275,-0.0010309483019233594,0.0010309483019233594,False,False
0.002,0.9034245928190527,0.044736280102247346,0.549415890138905,0.09082382204982369,57,0.5566666666666666,56,1,0.5566666666666666,1.0,0.0010295668023016977,0.001874198040721966,-0.0001371828668271588,0.0010295668023016977,False,False
0.002,0.914212158992702,0.044736280102247346,0.1560635948704866,0.08805144919624652,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.00283805990163996,0.0010286850424333276,-0.00283805990163996,0.0010286850424333276,False,True
0.002,0.9189090931796604,0.044736280102247346,0.43400030623846964,0.10382063263395176,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0017815671278630586,0.001025920216832437,-0.0016751737361297857,0.001025920216832437,False,True
0.002,0.9199522413032986,0.044736280102247346,0.11355008982312541,0.10930422224769579,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.0010251792106768726,0.0029595070925914784,-0.0010251792106768726,0.0010251792106768726,False,False
0.002,0.6521020105194547,0.044736280102247346,0.1282165902406738,0.11356780030309367,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.002301722414671116,0.0010243283355408058,-0.002301722414671116,0.0010243283355408058,False,True
0.002,0.6639630120909715,0.044736280102247346,0.2054803344517605,0.10314781329282369,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.0010233388537057493,0.001830648802589137,-0.0004844080044244821,0.0010233388537057493,False,False
0.002,0.6564848407563049,0.044736280102247346,0.4567462047030408,0.09653311104116707,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.001306945002858967,0.001022934860364866,-0.000286005136194979,0.001022934860364866,False,True
0.002,0.9110755903122323,0.044736280102247346,0.10373707940539165,0.10732212704181468,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.002580583233540697,0.0010222561344376663,-0.002567412002636377,0.0010222561344376663,False,True
0.002,0.9121194548583964,0.044736280102247346,0.15955919339378818,0.10693834482025205,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.0010218950013151458,0.0026847076992764876,-0.0010218950013151458,0.0010218950013151458,False,False
0.002,0.9096589081663546,0.044736280102247346,0.38464719618853405,0.08465036458170187,52,0.62,51,1,0.62,1.0,0.0010213360996255722,0.002509442549931117,-0.0008429847951084157,0.0010213360996255722,False,False
0.002,0.9255095093365387,0.044736280102247346,0.2960351352634944,0.11121934108942715,42,0.6833333333333333,41,1,0.6833333333333333,1.0,0.0010211951247521016,0.0019850850770919384,-0.0010211951247521016,0.0010211951247521016,False,False
0.002,0.6623403600920633,0.044736280102247346,0.12283141302856392,0.10161290251366321,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.002630865874690257,0.001019460345298672,-0.002446538292039287,0.001019460345298672,False,True
0.002,0.6663900306882116,0.044736280102247346,0.10710333576699413,0.10458231854030756,56,0.42999999999999994,55,1,0.42999999999999994,1.0,0.001469753668821558,0.0010184467847344672,-0.0008805561446109656,0.0010184467847344672,False,True
0.002,0.9199518264799429,0.044736280102247346,0.07149671112212995,0.1083954172906369,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.0010183293931616154,0.0030133308619583127,-0.0010183293931616154,0.0010183293931616154,False,False
0.002,0.9058977851511449,0.044736280102247346,0.5412856917152026,0.09103938993658289,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0010167461815574006,0.0019771786598621905,-0.0003219885223305299,0.0010167461815574006,False,False
0.002,0.9239600950917435,0.044736280102247346,0.3330981948199284,0.1129207597867935,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0019902686308459383,0.0010159396079623454,-0.0019902686308459383,0.0010159396079623454,False,True
0.002,0.8995154597135103,0.044736280102247346,0.1149820222956152,0.08637533062683396,60,0.6833333333333333,59,1,0.6833333333333333,1.0,0.0010136819925448152,0.003943196588258732,-0.000727068149278263,0.0010136819925448152,False,False
0.002,0.9222226262332776,0.044736280102247346,0.32906813345604624,0.10269095579492886,44,0.42999999999999994,43,1,0.42999999999999994,1.0,0.0020288161001703496,0.0010111508929556174,-0.0020288161001703496,0.0010111508929556174,False,True
0.002,0.9357333880524177,0.044736280102247346,0.12561694116725977,0.1377446808638579,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0015571534345064906,0.0010105434163359454,-0.0015571534345064906,0.0010105434163359454,False,False
0.002,0.9337034256915956,0.044736280102247346,0.10147678950165674,0.1227872778064637,38,0.49333333333333323,37,1,0.49333333333333323,1.0,0.0019480832805959481,0.0010091145066944932,-0.0019480832805959481,0.0010091145066944932,False,True
0.002,0.6472030850009384,0.044736280102247346,0.10009047231964768,0.10739477008425619,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0010088064759862184,0.0023657423197859283,-0.0010088064759862184,0.0010088064759862184,False,False
0.002,0.6567769164290279,0.044736280102247346,0.2567280853447108,0.08381558361858267,49,0.49333333333333323,48,1,0.49333333333333323,1.0,0.0010067936066407135,0.0011944522156780472,-0.00023532828730052184,0.0010067936066407135,False,True
0.002,0.9155238263546016,0.044736280102247346,0.4661322459479105,0.10500236906593013,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0010066252406160535,0.0016445881648965812,-0.0007497834747509189,0.0010066252406160535,False,False
0.002,0.913583582742928,0.044736280102247346,0.1510783050141314,0.1125409606198766,49,0.6833333333333333,48,1,0.6833333333333333,1.0,0.0010050194203135463,0.002137728351908793,-0.0009983330792384753,0.0010050194203135463,False,False
0.002,0.903513923512056,0.044736280102247346,0.08590411409023183,0.06987378219722785,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0020874138399327533,0.0010035083547748852,-0.0012975703327331,0.0010035083547748852,False,True
0.002,0.9085002642314692,0.044736280102247346,0.07435581274088765,0.07623387282223755,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.00207474413590027,0.0010031304349767153,-0.0017141374743471468,0.0010031304349767153,False,True
0.002,0.9074671279618263,0.044736280102247346,0.2951837751684818,0.08263271579532797,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.003462749154594968,0.0010008504605983645,-0.0033668046495352742,0.0010008504605983645,False,True
0.002,0.9381010871050462,0.044736280102247346,0.25283623106954123,0.12524473664713998,36,0.5566666666666666,35,1,0.5566666666666666,1.0,0.0010741452407107357,0.001000520047377658,-0.0010741452407107357,0.001000520047377658,False,False
0.002,0.9074329254426178,0.044736280102247346,0.40073791059426994,0.08089170430411752,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0026958856307845312,0.0010001550102998475,-0.0024230920228209187,0.0010001550102998475,False,True
0.002,0.9046212751586777,0.044736280102247346,0.13102803114489237,0.06945503038867604,56,0.36666666666666664,55,1,0.36666666666666664,1.0,0.0015222987464775205,0.0009987863725794746,-0.0006797513220058455,0.0009987863725794746,False,True
0.002,0.6534835820092462,0.044736280102247346,0.321034002073143,0.10342216777788953,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0018996711757677603,0.0009971051627910882,-0.001591272703253616,0.0009971051627910882,False,True
0.002,0.6670609989877548,0.044736280102247346,0.1497416346429243,0.07541516725302427,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.003011317190806888,0.0009964400006666318,-0.0022195350883051934,0.0009964400006666318,False,True
0.002,0.912630514058215,0.044736280102247346,0.49621976177909155,0.09489004360645224,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0009961868225388112,0.0018899832841653723,-0.0006548182696030234,0.0009961868225388112,False,False
0.002,0.6535957999928345,0.044736280102247346,0.23544567184700702,0.09054679803364572,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.001574996284965264,0.0009946276144129794,-0.0012199864815571845,0.0009946276144129794,False,True
0.002,0.6653361529271157,0.044736280102247346,0.05521680475438353,0.10316613903336719,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0009920680851396003,0.0020547922241799656,-0.0006691996315620974,0.0009920680851396003,False,False
0.002,0.9403875218178244,0.044736280102247346,0.16633149832729455,0.13595319015755755,35,0.6833333333333333,34,1,0.6833333333333333,1.0,0.000988583698128985,0.001323247397123562,-0.000988583698128985,0.000988583698128985,False,False
0.002,0.6704293198945652,0.044736280102247346,0.00020796346065549503,0.07251760922845707,60,0.3033333333333333,59,1,0.3033333333333333,1.0,0.0038475515271708155,0.0009878110641035676,-0.0032269826956278394,0.0009878110641035676,False,True
0.002,0.9333833384945724,0.044736280102247346,0.22559541246904036,0.13785303986172592,38,0.62,37,1,0.62,1.0,0.0009867740647297471,0.0012601026539186266,-0.0009867740647297471,0.0009867740647297471,False,False
0.002,0.9081926148733358,0.044736280102247346,0.3044684624305945,0.08347313032277535,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.000984777752952182,0.0030946515150543194,-0.00087849004149486,0.000984777752952182,False,False
0.002,0.9108748398465932,0.044736280102247346,0.33342751755622163,0.11352940578316136,51,0.49333333333333323,50,1,0.49333333333333323,1.0,0.001045282820386417,0.0009842351751230207,-0.0007014810079644343,0.0009842351751230207,False,True
0.002,0.6677314241037868,0.044736280102247346,0.05723117261466917,0.08234662969002463,57,0.6833333333333333,56,1,0.6833333333333333,1.0,0.0009842159422430241,0.003975934200513419,-0.0006853855530609582,0.0009842159422430241,False,False
0.002,0.9313660123062306,0.044736280102247346,0.2339698041261818,0.13478977518391985,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0013708060099283858,0.0009828800470129853,-0.0013708060099283858,0.0009828800470129853,False,False
0.002,0.6568881748121862,0.044736280102247346,0.2794392975314922,0.11222406957096699,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0013572864097468112,0.000980976667466977,-0.0009166007930101613,0.000980976667466977,False,True
0.002,0.6600791209569349,0.044736280102247346,0.03726645388166764,0.10089394340358841,51,0.6833333333333333,50,1,0.6833333333333333,1.0,0.0009808459607666532,0.003203504998531353,-0.0009636478348479812,0.0009808459607666532,False,False
0.002,0.9021919108677035,0.044736280102247346,0.47228362283043784,0.07622890785169212,58,0.62,57,1,0.62,1.0,0.00098056910869397,0.002726989395796221,-0.000388488447267467,0.00098056910869397,False,False
0.002,0.6569411909489666,0.044736280102247346,0.10331576772889864,0.113710611870759,49,0.42999999999999994,48,1,0.42999999999999994,1.0,0.0018308040773620748,0.0009802666402763719,-0.0017381402186047387,0.0009802666402763719,False,True
0.002,0.6596782274992009,0.044736280102247346,0.19117852973178723,0.10647212088875727,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.002109080246156954,0.0009797450726742386,-0.0018553828811661143,0.0009797450726742386,False,True
0.002,0.6671608493963858,0.044736280102247346,0.5281589154766407,0.08828081712539827,57,0.42999999999999994,56,1,0.42999999999999994,0.8733333333333333,0.001175611549091911,0.0013530173577254528,0.0009790625971678763,0.0009790625971678763,True,True
0.002,0.9001238894264294,0.044736280102247346,0.17874446847473202,0.0661377233590688,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0022389033225968386,0.0009785907951495513,-0.001230332415264021,0.0009785907951495513,False,True
0.002,0.6505943251416381,0.044736280102247346,0.15672519517668995,0.12024832990897531,45,0.42999999999999994,44,1,0.42999999999999994,1.0,0.0016947843743086834,0.0009699146595381832,-0.0016562099744854915,0.0009699146595381832,False,True
0.002,0.6696881754200036,0.044736280102247346,0.1099713390619363,0.06484599230645888,59,0.36666666666666664,58,1,0.36666666666666664,0.8733333333333333,0.001142593767833669,0.0009690055730565573,0.0010774300010939473,0.0009690055730565573,True,True
0.002,0.9137948236722202,0.044736280102247346,0.3499707730565742,0.10269764776034251,49,0.6833333333333333,48,1,0.6833333333333333,1.0,0.0009682592772391857,0.0025490350594442896,-0.0009223091928519591,0.0009682592772391857,False,False
0.002,0.9121867982374979,0.044736280102247346,0.19141659016004753,0.1175885395356759,50,0.49333333333333323,49,1,0.49333333333333323,1.0,0.0009680231884597001,0.0011086100888514877,-0.0008013772326086538,0.0009680231884597001,False,True
0.002,0.9085619564026801,0.044736280102247346,0.29003991657913664,0.07743359626395628,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.0022048419671438953,0.0009672156822896634,-0.0019203376157352515,0.0009672156822896634,False,True
0.002,0.6646527544707469,0.044736280102247346,0.5103433076953493,0.0777858844225508,55,0.36666666666666664,54,1,0.36666666666666664,0.8733333333333333,0.001149126705973009,0.0009662070950170801,0.0012955765582599026,0.0009662070950170801,True,True
0.002,0.9293453656762012,0.044736280102247346,0.029257575538426204,0.10358708248719925,40,0.5566666666666666,39,1,0.5566666666666666,1.0,0.0011794012819207511,0.0009648925652907079,-0.0011794012819207511,0.0009648925652907079,False,False
0.002,0.6579107375279172,0.044736280102247346,0.24563565690173275,0.0937786499787233,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.002700698794557037,0.0009635558065284362,-0.0024508730048501248,0.0009635558065284362,False,True
0.002,0.9009041646984253,0.044736280102247346,0.20071280587021736,0.1012192920312337,59,0.42999999999999994,58,1,0.42999999999999994,1.0,0.0015033552467562394,0.0009626282849018487,-0.0009180314442182964,0.0009626282849018487,False,True
0.002,0.9203273799751645,0.044736280102247346,0.40422465319730505,0.10143059572139215,45,0.62,44,1,0.62,1.0,0.0009626002860754234,0.0017834174136608875,-0.0008879142862820065,0.0009626002860754234,False,False
0.002,0.6669984297883539,0.044736280102247346,0.6047155007539864,0.07749736524027522,57,0.36666666666666664,56,1,0.36666666666666664,0.8099999999999999,0.0010354770757119145,0.0009625543134584497,0.0021107049013820143,0.0009625543134584497,True,True
0.002,0.6632913774974752,0.044736280102247346,0.2605721398063577,0.08612275724737041,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0030027656566401465,0.0009624257910855475,-0.0024656135848277983,0.0009624257910855475,False,True
0.002,0.6673031157893484,0.044736280102247346,0.5219696249352983,0.09370418656176274,57,0.42999999999999994,56,1,0.42999999999999994,0.8733333333333333,0.0009599760742550647,0.0011978987107759457,0.0013214218764485,0.0009599760742550647,True,True
0.002,0.9233773703997639,0.044736280102247346,0.024234123701623457,0.12255264166851111,43,0.7466666666666666,42,1,0.7466666666666666,1.0,0.0009589141481627009,0.002224049535032645,-0.0009589141481627009,0.0009589141481627009,False,False
0.002,0.9273772223736596,0.044736280102247346,0.047971623382776496,0.129731504716569,41,0.49333333333333323,40,1,0.49333333333333323,1.0,0.0019185863597998346,0.000958238289784569,-0.0019185863597998346,0.000958238289784569,False,True
0.002,0.9006919876022244,0.044736280102247346,0.03585738801409537,0.09711811478942636,59,0.5566666666666666,58,1,0.5566666666666666,1.0,0.0009576796051600093,0.002283978307528536,-0.000482536313782815,0.0009576796051600093,False,False
0.002,0.6660482420768761,0.044736280102247346,0.10969584967464659,0.071899781309547,56,0.36666666666666664,55,1,0.36666666666666664,1.0,0.0019521241434570153,0.0009565285129232386,-0.0008839150574577683,0.0009565285129232386,False,True
0.002,0.9334789959915214,0.044736280102247346,0.19155051249605276,0.11558320276488299,38,0.6833333333333333,37,1,0.6833333333333333,1.0,0.0009556123395918101,0.0014533961090319903,-0.0009556123395918101,0.0009556123395918101,False,False
0.002,0.6395338631252556,0.044736280102247346,0.00016349993215800964,0.12277311662553358,39,0.7466666666666666,38,1,0.7466666666666666,1.0,0.0009553755269462374,0.0021418242126287016,-0.0009553755269462374,0.0009553755269462374,False,False
0.002,0.6708997714633712,0.044736280102247346,0.24366201535830445,0.09627415495161615,60,0.36666666666666664,59,1,0.36666666666666664,1.0,0.0016510995427722196,0.0009549061379524894,-0.0002921211533910865,0.0009549061379524894,False,True
0.002,0.6503331998961065,0.044736280102247346,0.2739469338338518,0.09599237743065864,45,0.42999999999999994,44,1,0.42999999999999994,1.0,0.0013964478807776649,0.0009542088055030899,-0.0010732290172405083,0.0009542088055030899,False,True
0.002,0.9172931227500186,0.044736280102247346,0.5716292389951279,0.10529665234405418,47,0.49333333333333323,46,1,0.49333333333333323,1.0,0.0009678982911779338,0.0009537480205866197,-0.0003028606842066632,0.0009537480205866197,False,True
0.002,0.913779916125255,0.044736280102247346,0.3570311882996773,0.10621555670363175,49,0.62,48,1,0.62,1.0,0.0009529009713203651,0.0022282381450397233,-0.0008719358426334908,0.0009529009713203651,False,False
0.002,0.9292285525580275,0.044736280102247346,0.06963174598810884,0.11411373907939189,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0009515599227898997,0.002215929189399634,-0.0009515599227898997,0.0009515599227898997,False,False
0.002,0.6415830009361787,0.044736280102247346,0.0978651391170344,0.12596577912330092,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.000947069953788685,0.001955773569412042,-0.000947069953788685,0.000947069953788685,False,False
0.002,0.9136166662450554,0.044736280102247346,0.10588254647592793,0.09594652420900089,49,0.7466666666666666,48,1,0.7466666666666666,1.0,0.0009465656758441332,0.003574477670522366,-0.0009465656758441332,0.0009465656758441332,False,False
0.002,0.9294328692697671,0.044736280102247346,0.1626339433501914,0.1292014791006687,40,0.49333333333333323,39,1,0.49333333333333323,1.0,0.0019537015491161575,0.0009453904955966154,-0.0019537015491161575,0.0009453904955966154,False,True
0.002,0.9029412893466976,0.044736280102247346,0.043617021029261537,0.09399966189326549,57,0.6833333333333333,56,1,0.6833333333333333,1.0,0.0009435128765111709,0.0033281766795110117,-0.0007487866103730702,0.0009435128765111709,False,False
0.002,0.9218947365497424,0.044736280102247346,0.001434710879429569,0.1229980706695242,44,0.42999999999999994,43,1,0.42999999999999994,1.0,0.0020747641008665306,0.0009400683982829362,-0.0020747641008665306,0.0009400683982829362,False,True
0.002,0.6278839670864041,0.044736280102247346,0.03934595532756675,0.1456123861183288,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.0012269445711423346,0.0009396963486742275,-0.0012269445711423346,0.0009396963486742275,False,False
0.002,0.6537396805320248,0.044736280102247346,0.3987456856765004,0.11270747711956716,47,0.49333333333333323,46,1,0.49333333333333323,1.0,0.0009390286775705929,0.0010433087334071592,-0.0002234585913297095,0.0009390286775705929,False,True
0.002,0.6684749393325309,0.044736280102247346,0.3833013789030479,0.07245791322636436,58,0.49333333333333323,57,1,0.49333333333333323,0.8733333333333333,0.0009389966937711268,0.0017925412637075661,0.0012760411091348757,0.0009389966937711268,True,True
0.002,0.6412809410342596,0.044736280102247346,0.10720637059573145,0.10864470217923332,40,0.49333333333333323,39,1,0.49333333333333323,1.0,0.0015532870416589133,0.0009367356218966606,-0.0015532870416589133,0.0009367356218966606,False,True
0.002,0.6564658521967641,0.044736280102247346,0.2059188434252249,0.09311511268542728,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.0026897580366177934,0.0009348318447873405,-0.0025378432013628996,0.0009348318447873405,False,True
0.002,0.6707398784649147,0.044736280102247346,0.34064423733124455,0.0650520617354089,60,0.36666666666666664,59,1,0.36666666666666664,0.8099999999999999,0.0009343483303504855,0.0010389512001013615,0.0024036935983131683,0.0009343483303504855,True,True
0.002,0.9082090434863653,0.044736280102247346,0.41660276597429985,0.10206130660566341,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0009341291764787342,0.0019034059034538618,-0.0005682937929119621,0.0009341291764787342,False,False
0.002,0.9087917921782369,0.044736280102247346,0.1910774602234925,0.08997128610978455,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.0041308260291597265,0.0009330342146071407,-0.0041308260291597265,0.0009330342146071407,False,True
0.002,0.9253798314132037,0.044736280102247346,0.2219363864732942,0.11319469392154541,42,0.7466666666666666,41,1,0.7466666666666666,1.0,0.0009317062025116098,0.0024100856141760834,-0.0009317062025116098,0.0009317062025116098,False,False
0.002,0.6652643035012066,0.044736280102247346,0.054534169550565274,0.08258922004214307,55,0.6833333333333333,54,1,0.6833333333333333,1.0,0.0009312298628490459,0.0036990706131272426,-0.0007108801917564315,0.0009312298628490459,False,False
0.002,0.6391593261689109,0.044736280102247346,0.04855508728733508,0.12141672616151945,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.002141805096944714,0.0009310306076231547,-0.002141805096944714,0.0009310306076231547,False,True
0.002,0.6525196579263991,0.044736280102247346,0.06250565876604301,0.12657178030854996,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0009291507145570873,0.0009631598181655953,-0.0008413991207193099,0.0009291507145570873,False,True
0.002,0.9006425977238511,0.044736280102247346,0.20262778879769533,0.08503861304016598,59,0.6833333333333333,58,1,0.6833333333333333,1.0,0.0009282871917535141,0.004172976329986203,-0.0007485201876427997,0.0009282871917535141,False,False
0.002,0.6634312658955192,0.044736280102247346,0.5154862729088807,0.08558225397836075,54,0.49333333333333323,53,1,0.49333333333333323,0.8733333333333333,0.0009281791265672781,0.001499880734609496,0.0009490517134103351,0.0009281791265672781,True,True
0.002,0.9188441191004274,0.044736280102247346,0.27654699820405854,0.09405820201932524,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0022664134312989485,0.0009270476333429774,-0.0022664134312989485,0.0009270476333429774,False,True
0.002,0.657905305508439,0.044736280102247346,0.04100283260937958,0.09158865783823554,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.003543196968785077,0.0009258678728379938,-0.003543196968785077,0.0009258678728379938,False,True
0.002,0.9050213105722472,0.044736280102247346,0.17538047966444756,0.08051569505889891,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.004188612134223465,0.0009253772205966823,-0.004088926891483106,0.0009253772205966823,False,True
0.002,0.9238166234697933,0.044736280102247346,0.39023214647468163,0.12050539705370467,43,0.49333333333333323,42,1,0.49333333333333323,1.0,0.0013539020660010169,0.0009251790057074545,-0.00128245792942181,0.0009251790057074545,False,True
0.002,0.9073840563263489,0.044736280102247346,0.5233102279666142,0.09423682889837905,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0020235687130626978,0.0009238508088353692,-0.0014271766284096744,0.0009238508088353692,False,True
0.002,0.632848923808587,0.044736280102247346,0.0010376410179133197,0.12721037460481463,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.0009238288872046297,0.0015602884731842858,-0.0009238288872046297,0.0009238288872046297,False,False
0.002,0.9071973537575533,0.044736280102247346,0.02374483060314413,0.07396551646476933,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.001954238068284044,0.0009235229385675886,-0.0013617733757470367,0.0009235229385675886,False,True
0.002,0.9235624684552414,0.044736280102247346,0.3246481472912316,0.12420659746871954,43,0.62,42,1,0.62,1.0,0.000920811964002939,0.0013948590472032587,-0.0008929832691637554,0.000920811964002939,False,False
0.002,0.6452078635507044,0.044736280102247346,0.24071185065678066,0.12452022318610402,42,0.49333333333333323,41,1,0.49333333333333323,1.0,0.001395446870061137,0.0009195818542895933,-0.0013339619039402224,0.0009195818542895933,False,True
0.002,0.9270903381126906,0.044736280102247346,0.1267182353742576,0.1342507278060319,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0009173877992149464,0.001418800436928256,-0.0009173877992149464,0.0009173877992149464,False,False
0.002,0.6593173309138006,0.044736280102247346,0.3985082437797215,0.09425225470042879,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.0019910620786654826,0.0009162101018637123,-0.0011582800601846052,0.0009162101018637123,False,True
0.002,0.6328336742300474,0.044736280102247346,0.03822599177561631,0.1439569847542566,36,0.5566666666666666,35,1,0.5566666666666666,1.0,0.0013558975853948541,0.0009158892518296125,-0.0013558975853948541,0.0009158892518296125,False,False
0.002,0.6607263437432878,0.044736280102247346,0.09950941894181523,0.08414914273705947,52,0.36666666666666664,51,1,0.36666666666666664,1.0,0.0030882751694923955,0.0009143605029365462,-0.002897859213007001,0.0009143605029365462,False,True
0.002,0.6634160778717914,0.044736280102247346,0.5763980209340791,0.0944607778487891,54,0.36666666666666664,53,1,0.36666666666666664,0.8733333333333333,0.0010360415001757187,0.000914242652887595,0.001206611187721594,0.000914242652887595,True,True
0.002,0.9427546929378423,0.044736280102247346,0.015473605591772273,0.14978852667569903,34,0.6833333333333333,33,1,0.6833333333333333,1.0,0.0009139535000101083,0.001178461790280325,-0.0009139535000101083,0.0009139535000101083,False,False
0.002,0.65793505996542,0.044736280102247346,0.4145793852650947,0.08882860701053862,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.0015198559471598788,0.0009138433144637102,-0.00045622861153434783,0.0009138433144637102,False,True
0.002,0.669348487831389,0.044736280102247346,0.06938969091101571,0.08541704273277402,59,0.3033333333333333,58,1,0.3033333333333333,1.0,0.004224767417934725,0.0009133033933755872,-0.003857744793753054,0.0009133033933755872,False,True
0.002,0.9184069527448856,0.044736280102247346,0.3367838394093745,0.12283300182199451,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0009881642311040072,0.0009127548551276136,-0.0008102916622436253,0.0009127548551276136,False,True
0.002,0.9356119384760471,0.044736280102247346,0.15657165465078604,0.13208643101280673,37,0.7466666666666666,36,1,0.7466666666666666,1.0,0.0009123909219887157,0.001746718572603264,-0.0009123909219887157,0.0009123909219887157,False,False
0.002,0.6606632291749024,0.044736280102247346,0.40399081972990014,0.09034998413458847,52,0.36666666666666664,51,1,0.36666666666666664,1.0,0.0020510922559245437,0.0009116411759694031,-0.001084465653448056,0.0009116411759694031,False,True
0.002,0.6538766035446768,0.044736280102247346,0.06186601310121344,0.08514754408670798,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0009100112390739832,0.0012464920615445603,-0.0006255047235077457,0.0009100112390739832,False,False
0.002,0.9094627750350875,0.044736280102247346,0.15540680893902173,0.082310594024856,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.0009096757379631285,0.0030214773686041176,-0.0008242656350104299,0.0009096757379631285,False,False
0.002,0.6637454482204574,0.044736280102247346,0.26033742345044963,0.07995224792443366,54,0.5566666666666666,53,1,0.5566666666666666,1.0,0.0009050292077101095,0.0023706085240390576,-1.699067213159811e-05,0.0009050292077101095,False,False
0.002,0.9079450418351938,0.044736280102247346,0.05412920058841403,0.09525123318733134,53,0.7466666666666666,52,1,0.7466666666666666,1.0,0.0009035996274033085,0.0037712739033219783,-0.0008899163792532255,0.0009035996274033085,False,False
0.002,0.6596429567844292,0.044736280102247346,0.15660899330089642,0.07806787073684772,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0012991323148015105,0.0009004224351262102,-0.00047911149398158806,0.0009004224351262102,False,True
0.002,0.6620429006734403,0.044736280102247346,0.32671545182311207,0.09311923821478209,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.00259018466559112,0.0008957657364188231,-0.0019567979662213734,0.0008957657364188231,False,True
0.002,0.6612480364235305,0.044736280102247346,0.21080731592414967,0.11112217183227308,52,0.42999999999999994,51,1,0.42999999999999994,1.0,0.001249404385230781,0.0008944576707630461,-0.0006781419370189764,0.0008944576707630461,False,True
0.002,0.9045124169524843,0.044736280102247346,0.46293894177525496,0.0842495233168002,56,0.6833333333333333,55,1,0.6833333333333333,1.0,0.0008933623420671915,0.002951498629609209,-0.0004931393828325126,0.0008933623420671915,False,False
0.002,0.9357574598628388,0.044736280102247346,0.21439453648875756,0.11629463391075745,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.001114418440285015,0.0008933344411941164,-0.001114418440285015,0.0008933344411941164,False,False
0.002,0.6606636985588875,0.044736280102247346,0.449922629581585,0.09136325010644511,52,0.36666666666666664,51,1,0.36666666666666664,1.0,0.0017975998497772486,0.0008925433590475662,-0.0006125163128194015,0.0008925433590475662,False,True
0.002,0.6432230001938511,0.044736280102247346,0.32546357879215587,0.12371496906053354,41,0.49333333333333323,40,1,0.49333333333333323,1.0,0.0010905560913024696,0.0008923330443499716,-0.000901716669267392,0.0008923330443499716,False,True
0.002,0.9139360584545013,0.044736280102247346,0.3807915242494605,0.08445519168490624,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0008921747036935656,0.0015978895770251702,-0.0006182428197527882,0.0008921747036935656,False,False
0.002,0.653908768574784,0.044736280102247346,0.023860739401759458,0.08563909081441175,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.0008884813168973067,0.0014417128188650742,-0.0006820729206470574,0.0008884813168973067,False,False
0.002,0.6471239326383539,0.044736280102247346,0.26085861362888874,0.11858170442659019,43,0.62,42,1,0.62,1.0,0.0008883598337040923,0.0016103995148334506,-0.0008032771457598325,0.0008883598337040923,False,False
0.002,0.9135712038693908,0.044736280102247346,0.030707809217041717,0.11732752225378297,49,0.62,48,1,0.62,1.0,0.0008880627742454072,0.001585941223191488,-0.0008197495618458561,0.0008880627742454072,False,False
0.002,0.9019416320175706,0.044736280102247346,0.29090430416844926,0.1028013302479211,58,0.49333333333333323,57,1,0.49333333333333323,1.0,0.0008862121062578419,0.00133324467980348,-0.00022672834790105778,0.0008862121062578419,False,True
0.002,0.9053661062423234,0.044736280102247346,0.16785183383682728,0.09558662213839414,55,0.6833333333333333,54,1,0.6833333333333333,1.0,0.0008846262034635795,0.0034862629956058833,-0.0008057862423474061,0.0008846262034635795,False,False
0.002,0.6524702975714879,0.044736280102247346,0.012337893803158233,0.10071179332124967,46,0.7466666666666666,45,1,0.7466666666666666,1.0,0.000884598479118532,0.0031294827734212475,-0.000884598479118532,0.000884598479118532,False,False
0.002,0.6653680616088034,0.044736280102247346,0.0602781767734856,0.09107991552356465,55,0.6833333333333333,54,1,0.6833333333333333,1.0,0.0008837541516648284,0.0037835592928641176,-0.0007377519678646619,0.0008837541516648284,False,False
0.002,0.6676783862662181,0.044736280102247346,0.06130489001667955,0.10677728344058367,57,0.49333333333333323,56,1,0.49333333333333323,1.0,0.000883318308990567,0.0010653117229907105,-0.00015841867415586426,0.000883318308990567,False,True
0.002,0.90946128802421,0.044736280102247346,0.34630561742372723,0.09935465302930908,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.0008831875772982146,0.002775314241072776,-0.0007781692545605064,0.0008831875772982146,False,False
0.002,0.9068927741987197,0.044736280102247346,0.13812215940384245,0.10893665279575766,54,0.42999999999999994,53,1,0.42999999999999994,1.0,0.0015949363715222957,0.0008821973186522893,-0.0013450086179425372,0.0008821973186522893,False,True
0.002,0.6471363214273507,0.044736280102247346,0.26922865917461025,0.12060238746507693,43,0.62,42,1,0.62,1.0,0.0008807846367200341,0.0014555087880958081,-0.0007698278221183051,0.0008807846367200341,False,False
0.002,0.6535153715631677,0.044736280102247346,0.2676554396350824,0.09219135569559023,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.001759893664173794,0.0008796370510988735,-0.0013884178873658152,0.0008796370510988735,False,True
0.002,0.9166753147057574,0.044736280102247346,0.2083459630761229,0.12362643522461576,47,0.5566666666666666,46,1,0.5566666666666666,1.0,0.000879046971609898,0.0010860402641116494,-0.0007920468619731479,0.000879046971609898,False,False
0.002,0.9029982029598,0.044736280102247346,0.11779314488499959,0.0806778476367841,57,0.7466666666666666,56,1,0.7466666666666666,1.0,0.0008775639854509156,0.004241098746978915,-0.0007268721915336647,0.0008775639854509156,False,False
0.002,0.9087361856007137,0.044736280102247346,0.3396286572489641,0.08172884910336374,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.0029276656191446113,0.0008745021047529798,-0.002780033740507299,0.0008745021047529798,False,True
0.002,0.9036570765964532,0.044736280102247346,0.3191909773425571,0.09142922559928995,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.003487546459862806,0.000873078326792158,-0.003307885316777993,0.000873078326792158,False,True
0.002,0.9379259151384254,0.044736280102247346,0.034938935312664315,0.12643565860396183,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.000873063937709153,0.0016043471686991067,-0.000873063937709153,0.000873063937709153,False,False
0.002,0.9253784839920215,0.044736280102247346,0.3162127475372114,0.12708352955421903,42,0.62,41,1,0.62,1.0,0.0008713934765681296,0.0013568028088021195,-0.000855835626435872,0.0008713934765681296,False,False
0.002,0.6470455080442987,0.044736280102247346,0.3252041122440658,0.11919429277596907,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0008704381533241653,0.001282482547074676,-0.0006318355111677219,0.0008704381533241653,False,False
0.002,0.912064776352073,0.044736280102247346,0.07186188058036387,0.10298499816803361,50,0.7466666666666666,49,1,0.7466666666666666,1.0,0.0008669483002825917,0.0033778901378402415,-0.0008669483002825917,0.0008669483002825917,False,False
0.002,0.9272156558984307,0.044736280102247346,0.11875700929034194,0.1141599164994195,41,0.8099999999999999,40,1,0.8099999999999999,1.0,0.0008649842769368291,0.0025275759847313045,-0.0008649842769368291,0.0008649842769368291,False,False
0.002,0.6488298966254097,0.044736280102247346,0.25791806744971235,0.10764066928551289,44,0.62,43,1,0.62,1.0,0.0008637267286163166,0.001966255999123477,-0.0007707877912383078,0.0008637267286163166,False,False
0.002,0.6579806162140205,0.044736280102247346,0.32491767132370575,0.10041752003681635,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.0022330424228930138,0.0008635804210623468,-0.0017866965033646938,0.0008635804210623468,False,True
0.002,0.6671390684817702,0.044736280102247346,0.2844736235233339,0.07227229663247749,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.0019794335654750553,0.0008624322415153023,-0.0002494633499477664,0.0008624322415153023,False,True
0.002,0.9152035439170022,0.044736280102247346,0.32319731258002726,0.11397372766911526,48,0.62,47,1,0.62,1.0,0.000861609563034275,0.001748521742212326,-0.0007683851514811817,0.000861609563034275,False,False
0.002,0.9080886373940197,0.044736280102247346,0.06447468891179588,0.08203046601776519,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.0008607710137129544,0.0033679154186988885,-0.0007503108305430441,0.0008607710137129544,False,False
0.002,0.9216395880238079,0.044736280102247346,0.1569700424568913,0.11316070314337687,44,0.8099999999999999,43,1,0.8099999999999999,1.0,0.0008599430156959752,0.002851267383871722,-0.0008599430156959752,0.0008599430156959752,False,False
0.002,0.9234601251797488,0.044736280102247346,0.17333082536510164,0.11216177827387983,43,0.8099999999999999,42,1,0.8099999999999999,1.0,0.0008591458916841764,0.002771055022368613,-0.0008591458916841764,0.0008591458916841764,False,False
0.002,0.9092641405737554,0.044736280102247346,0.04690141421428826,0.10141526980985666,52,0.7466666666666666,51,1,0.7466666666666666,1.0,0.0008578525092472101,0.0032598812798989947,-0.0008394050084336347,0.0008578525092472101,False,False
0.002,0.6703367282031804,0.044736280102247346,0.14358090334344203,0.07666807346165289,60,0.3033333333333333,59,1,0.3033333333333333,1.0,0.004139314357699115,0.0008576123699016015,-0.0033869046324414153,0.0008576123699016015,False,True
0.002,0.9171752830481831,0.044736280102247346,0.5155749824249606,0.11069765114145394,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0011511475277684376,0.0008574527209682952,-0.0006566960937712087,0.0008574527209682952,False,True
0.002,0.9036063945072026,0.044736280102247346,0.4700392875056108,0.09297847046741627,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0023964900615157324,0.0008568097024811775,-0.0018073783961938792,0.0008568097024811775,False,True
0.002,0.6538826381860776,0.044736280102247346,0.1386684568237309,0.08989389018717779,47,0.62,46,1,0.62,1.0,0.0008543978693414566,0.0019519211483074337,-0.0006748257652857456,0.0008543978693414566,False,False
0.002,0.9239930032130451,0.044736280102247346,0.5136791929025288,0.10456358731347312,43,0.49333333333333323,42,1,0.49333333333333323,1.0,0.0008534081046974726,0.0008987304044275384,-0.0004680812739556618,0.0008534081046974726,False,True
0.002,0.6568119002856663,0.044736280102247346,0.28980452908113075,0.09111375499178115,49,0.62,48,1,0.62,1.0,0.000852429766850201,0.0021145361449085914,-0.0004070917618097121,0.000852429766850201,False,False
0.002,0.6522996250926631,0.044736280102247346,0.3268742100529545,0.12070640907546627,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0008948005722834929,0.0008507480180712678,-0.0003635493502798932,0.0008507480180712678,False,True
0.002,0.9081822161210423,0.044736280102247346,0.16998669525907964,0.11106173249694512,53,0.42999999999999994,52,1,0.42999999999999994,1.0,0.001504007166785195,0.0008493733610292251,-0.0012728766731951269,0.0008493733610292251,False,True
0.002,0.9042234655273222,0.044736280102247346,0.16492422101969606,0.10504407535403847,56,0.5566666666666666,55,1,0.5566666666666666,1.0,0.0008481091491331557,0.0016912975866960472,-0.0005023883669698736,0.0008481091491331557,False,False
0.002,0.920063398908998,0.044736280102247346,0.33152992033738954,0.12527169600915417,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0010021090092462996,0.0008465168788724907,-0.0008524107077325297,0.0008465168788724907,False,True
0.002,0.6645270606396919,0.044736280102247346,0.39405965772247253,0.08233125743557732,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.0023242401993049393,0.0008454274858632737,-0.0010235038701867571,0.0008454274858632737,False,True
0.002,0.9215767173652639,0.044736280102247346,0.09642821454001092,0.1317339417008597,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0008440893814611877,0.0010443122890870238,-0.000826991197318323,0.0008440893814611877,False,False
0.002,0.6537298307090713,0.044736280102247346,0.15152282799796815,0.08595587893352559,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0012770277191235142,0.0008430688601135015,-0.0008609245628202963,0.0008430688601135015,False,True
0.002,0.6279360188894891,0.044736280102247346,0.039021701850695145,0.14991876120343176,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.0012060899726092913,0.0008422357774367754,-0.0012060899726092913,0.0008422357774367754,False,False
0.002,0.923406020420527,0.044736280102247346,0.23442316194113055,0.1318747462324159,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0008417845581338105,0.0010358488491241172,-0.0008102509774999312,0.0008417845581338105,False,False
0.002,0.9070467877894751,0.044736280102247346,0.42340370197800914,0.10438002104426959,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0015199235200681464,0.0008390846181559757,-0.0009408742743304961,0.0008390846181559757,False,True
0.002,0.6534296962874266,0.044736280102247346,0.3313067276158818,0.09590352852574488,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0018138391246831826,0.0008384503272914986,-0.0013707860518086807,0.0008384503272914986,False,True
0.002,0.6557296350008548,0.044736280102247346,0.049128164450356435,0.11344206944251713,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.0008377295957418002,0.0023170663615737696,-0.0008231666366031079,0.0008377295957418002,False,False
0.002,0.662092333388682,0.044736280102247346,0.11807027489490152,0.09569022858717727,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.003579402748567096,0.0008365852647635056,-0.00346472953150248,0.0008365852647635056,False,True
0.002,0.6491207711044338,0.044736280102247346,0.1644694681338948,0.12761542565185685,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0008365646882896964,0.0011526183669332668,-0.0007512885263303037,0.0008365646882896964,False,False
0.002,0.6669631707165137,0.044736280102247346,0.2779963121775821,0.0853430023455676,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.0033715044336845718,0.0008345255393081435,-0.0025876009425938973,0.0008345255393081435,False,True
0.002,0.653532224068163,0.044736280102247346,0.21669148054463153,0.09115950974733718,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0019150599504286422,0.000834135364821399,-0.001633795644163494,0.000834135364821399,False,True
0.002,0.9239012980962341,0.044736280102247346,0.2598765174205859,0.11843003290720891,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0023372629294973204,0.0008338274560414197,-0.0023372629294973204,0.0008338274560414197,False,True
0.002,0.8998324501684946,0.044736280102247346,0.4641306065861389,0.07718634079840615,60,0.6833333333333333,59,1,0.6833333333333333,1.0,0.0008324885413956523,0.003385661586770889,-0.00025045323775901553,0.0008324885413956523,False,False
0.002,0.6502382535259325,0.044736280102247346,0.24511426176692697,0.09857708931231327,45,0.36666666666666664,44,1,0.36666666666666664,1.0,0.0019171480724219573,0.0008314977185056276,-0.0017482126669040488,0.0008314977185056276,False,True
0.002,0.9151041549143567,0.044736280102247346,0.22584301795822276,0.10666757916694596,48,0.7466666666666666,47,1,0.7466666666666666,1.0,0.0008313014371935153,0.003003699616886978,-0.0008313014371935153,0.0008313014371935153,False,False
0.002,0.6471169842563294,0.044736280102247346,0.19297135758315095,0.104734675091356,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0008287728362246585,0.0019861279767354584,-0.0007916558854171476,0.0008287728362246585,False,False
0.002,0.6648664534078833,0.044736280102247346,0.38569958246938807,0.09889440260624986,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0016970720938647233,0.0008284663010166939,-0.000425734729929234,0.0008284663010166939,False,True
0.002,0.922199861560387,0.044736280102247346,0.29261883759591706,0.09876450513095376,44,0.42999999999999994,43,1,0.42999999999999994,1.0,0.0020705013863323357,0.0008278575541449905,-0.0020705013863323357,0.0008278575541449905,False,True
0.002,0.9313634499341703,0.044736280102247346,0.2488969719964638,0.11321088221722916,39,0.6833333333333333,38,1,0.6833333333333333,1.0,0.0008278181178892935,0.0016008162094317193,-0.0008278181178892935,0.0008278181178892935,False,False
0.002,0.9101026756017103,0.044736280102247346,0.21855995448701562,0.08456562562808749,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.003528276502815838,0.0008276126230468261,-0.0034967872774305823,0.0008276126230468261,False,True
0.002,0.6626015671726229,0.044736280102247346,0.3081687356484116,0.10411319820534211,53,0.5566666666666666,52,1,0.5566666666666666,1.0,0.0008273414714510993,0.0016684527858610181,-1.8229166045332246e-05,0.0008273414714510993,False,False
0.002,0.9135558769385047,0.044736280102247346,0.17452991648569632,0.11434625500759925,49,0.6833333333333333,48,1,0.6833333333333333,1.0,0.0008269243642351562,0.0020064722847428014,-0.0007897734768529722,0.0008269243642351562,False,False
0.002,0.9314857068976764,0.044736280102247346,0.20831357303232687,0.10896951282420474,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.0013798867224606355,0.0008262824259854658,-0.0013798867224606355,0.0008262824259854658,False,True
0.002,0.9251652525309284,0.044736280102247346,0.05574495063903189,0.12728715460436407,42,0.7466666666666666,41,1,0.7466666666666666,1.0,0.0008255784098428083,0.0020646112970268164,-0.0008255784098428083,0.0008255784098428083,False,False
0.002,0.6553142013961493,0.044736280102247346,0.30013374310869967,0.11324439941819293,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.0014736773037790293,0.0008253675670511678,-0.001046876783990769,0.0008253675670511678,False,True
0.002,0.6652724594048673,0.044736280102247346,0.2112971099951626,0.10241238636245098,55,0.5566666666666666,54,1,0.5566666666666666,1.0,0.0008253611950624978,0.0019077013874548574,-0.00014856927397936714,0.0008253611950624978,False,False
0.002,0.9170142516794227,0.044736280102247346,0.31918682319678937,0.11563803810486518,47,0.42999999999999994,46,1,0.42999999999999994,1.0,0.0018374588332346544,0.0008242074327592813,-0.0017731897479917158,0.0008242074327592813,False,True
0.002,0.9171501231954033,0.044736280102247346,0.35504672048281877,0.11174309554864559,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0020886012325077277,0.0008229466287727956,-0.002028005174737908,0.0008229466287727956,False,True
0.002,0.9239205141615628,0.044736280102247346,0.1404396483268354,0.11780103155614503,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0027831576466757412,0.0008228097867819514,-0.0027831576466757412,0.0008228097867819514,False,True
0.002,0.6450758173808134,0.044736280102247346,0.09525540402080991,0.12087029558223271,42,0.42999999999999994,41,1,0.42999999999999994,1.0,0.0024078729299670245,0.000821755152704839,-0.0024078729299670245,0.000821755152704839,False,True
0.002,0.9215620199788058,0.044736280102247346,0.11723828401915701,0.1287135213749224,44,0.62,43,1,0.62,1.0,0.0008214646072387204,0.0014252212072259221,-0.0008214646072387204,0.0008214646072387204,False,False
0.002,0.900468581229192,0.044736280102247346,0.04899949098047379,0.07806261565025016,60,0.24,59,1,0.24,1.0,0.004849215201065112,0.0008197240261262308,-0.004539965672716124,0.0008197240261262308,False,True
0.002,0.9150180669135556,0.044736280102247346,0.08403289539065574,0.11042165049383149,48,0.7466666666666666,47,1,0.7466666666666666,1.0,0.0008195373495925403,0.0028816395848056853,-0.0008195373495925403,0.0008195373495925403,False,False
0.002,0.6535236951343214,0.044736280102247346,0.3243692520830429,0.09129429923268687,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0014675649058682146,0.0008190561009041683,-0.0008381406779730681,0.0008190561009041683,False,True
0.002,0.9272696847510635,0.044736280102247346,0.1483156608637899,0.10314108936792658,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0008181840011391627,0.0017051202093167918,-0.0008181840011391627,0.0008181840011391627,False,False
0.002,0.6697675728429529,0.044736280102247346,0.23753293968176104,0.06909100064044472,59,0.5566666666666666,58,1,0.5566666666666666,0.8733333333333333,0.0008178589803249904,0.0021035734538666444,0.0011319811028413492,0.0008178589803249904,True,False
0.002,0.9138153639737996,0.044736280102247346,0.4289668920251583,0.11228624648739897,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0008160888998906367,0.0013170718711455372,-0.00044711184496163086,0.0008160888998906367,False,False
0.002,0.6553387974686642,0.044736280102247346,0.24833714398821546,0.08847874035334471,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0008147316852943371,0.0017475206537942087,-0.0003459110582948547,0.0008147316852943371,False,False
0.002,0.9152823606490579,0.044736280102247346,0.3918729199088486,0.11323809519390253,48,0.62,47,1,0.62,1.0,0.0008142389129208327,0.0015569441252469571,-0.0005992568605646469,0.0008142389129208327,False,False
0.002,0.9154433611372673,0.044736280102247346,0.24593893136979691,0.08187238034344388,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.0011770352601280455,0.0008136437956730684,-0.0009040684399910588,0.0008136437956730684,False,True
0.002,0.9032630129338316,0.044736280102247346,0.20859014373762116,0.1031163076821194,57,0.36666666666666664,56,1,0.36666666666666664,1.0,0.0018039958420569813,0.0008136325508797409,-0.0014000270873264482,0.0008136325508797409,False,True
0.002,0.9173701095717836,0.044736280102247346,0.07359293551542534,0.10293970767211615,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.003680614276965808,0.0008133444509201783,-0.003680614276965808,0.0008133444509201783,False,True
0.002,0.6578925026568829,0.044736280102247346,0.5470076234543758,0.09098423546594049,50,0.42999999999999994,49,1,0.42999999999999994,0.8733333333333333,0.0009798018244345473,0.0008679792833583723,0.000813279507259835,0.000813279507259835,True,True
0.002,0.9011466019218393,0.044736280102247346,0.2828701357583105,0.06482816490002923,59,0.36666666666666664,58,1,0.36666666666666664,1.0,0.0014861507944966988,0.0008119805747689871,-0.00022719249959001246,0.0008119805747689871,False,True
0.002,0.6671897690157239,0.044736280102247346,0.5207944215957455,0.0932950977986327,57,0.36666666666666664,56,1,0.36666666666666664,0.9366666666666665,0.0014025305750726101,0.0008114587075657934,0.0008400900678944383,0.0008114587075657934,True,True
0.002,0.9087908988260696,0.044736280102247346,0.4226878647858164,0.08333141017589452,53,0.36666666666666664,52,1,0.36666666666666664,1.0,0.002746054203387067,0.0008113415310816741,-0.0024828065936150397,0.0008113415310816741,False,True
0.002,0.9042816143677449,0.044736280102247346,0.21032084608711799,0.10802934750484858,56,0.49333333333333323,55,1,0.49333333333333323,1.0,0.0008108911057455768,0.001190147338681808,-0.0003042102095678694,0.0008108911057455768,False,True
0.002,0.6663821015233063,0.044736280102247346,0.2172583954488703,0.08170086508487229,56,0.62,55,1,0.62,1.0,0.0008101515400021354,0.0033306837529714956,-0.00016147252626692263,0.0008101515400021354,False,False
0.002,0.9112213695668597,0.044736280102247346,0.5268382783649457,0.09088260319766682,51,0.62,50,1,0.62,1.0,0.0008098941722786167,0.0019437254620119737,-0.00032980747146130245,0.0008098941722786167,False,False
0.002,0.9079425447540292,0.044736280102247346,0.12571389761223306,0.09195066923151188,53,0.7466666666666666,52,1,0.7466666666666666,1.0,0.0008079397236834625,0.004060012041994348,-0.0008079397236834625,0.0008079397236834625,False,False
0.002,0.9292078554857315,0.044736280102247346,0.048443351586275794,0.10980573488797117,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0008073133274036022,0.00205876416255387,-0.0008073133274036022,0.0008073133274036022,False,False
0.002,0.9108002048243365,0.044736280102247346,0.11551892226583148,0.1183662119857242,51,0.42999999999999994,50,1,0.42999999999999994,1.0,0.0009891165241461646,0.0008044811682060384,-0.0007533160854294562,0.0008044811682060384,False,True
0.002,0.912439810808491,0.044736280102247346,0.36899455579954343,0.11210095290725151,50,0.42999999999999994,49,1,0.42999999999999994,1.0,0.0015015660780769657,0.0008043727140749146,-0.0012229412793168589,0.0008043727140749146,False,True
0.002,0.9038478328555635,0.044736280102247346,0.258333049079056,0.07812392790290124,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.004086132813299565,0.0008030344061292639,-0.003925871197686415,0.0008030344061292639,False,True
0.002,0.9359400321710306,0.044736280102247346,0.201306896982773,0.1270987554434862,37,0.49333333333333323,36,1,0.49333333333333323,1.0,0.0017986937183865836,0.0008025881743746935,-0.0017986937183865836,0.0008025881743746935,False,True
0.002,0.9256482055040479,0.044736280102247346,0.17479461972205826,0.12367994640246306,42,0.42999999999999994,41,1,0.42999999999999994,1.0,0.002344785455488251,0.000802426439543716,-0.002344785455488251,0.000802426439543716,False,True
0.002,0.6411360935456614,0.044736280102247346,0.3177925075874832,0.11511069968832167,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0011673401422542795,0.000802251657539794,-0.0009936656223064916,0.000802251657539794,False,True
0.002,0.909382303373667,0.044736280102247346,0.2634215826587961,0.09222173983323562,52,0.7466666666666666,51,1,0.7466666666666666,1.0,0.0008021533061587428,0.0036831515725982106,-0.0007950350197256843,0.0008021533061587428,False,False
0.002,0.9115210724947773,0.044736280102247346,0.11242544698153581,0.09297471334931444,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.004182751865928308,0.000800661475150226,-0.004182751865928308,0.000800661475150226,False,True
0.002,0.9239557571562723,0.044736280102247346,0.33425646470904136,0.11664422706356964,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.002070207697054654,0.0007984797378313415,-0.002070207697054654,0.0007984797378313415,False,True
0.002,0.6456090365545292,0.044736280102247346,0.00862588148604876,0.12474086079494118,42,0.7466666666666666,41,1,0.7466666666666666,1.0,0.0007982184517052204,0.0022698905974076005,-0.0007982184517052204,0.0007982184517052204,False,False
0.002,0.6579520475434725,0.044736280102247346,0.13606955746579916,0.08671215140051522,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.00275718670605173,0.000798005904602683,-0.002567018718069136,0.000798005904602683,False,True
0.002,0.6625230673346628,0.044736280102247346,0.18543316179434868,0.07966605894212396,53,0.62,52,1,0.62,1.0,0.0007949287256403672,0.002394436237450779,-0.00012972300297607034,0.0007949287256403672,False,False
0.002,0.6487373120499856,0.044736280102247346,0.31649282681897145,0.10356749794944797,44,0.62,43,1,0.62,1.0,0.0007948516505303559,0.0016142222756846602,-0.000517776221228038,0.0007948516505303559,False,False
0.002,0.9056487030944783,0.044736280102247346,0.08375572516302372,0.10763781703373587,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0016577812399052201,0.0007948458678934992,-0.0013510315734246601,0.0007948458678934992,False,True
0.002,0.6391359086377956,0.044736280102247346,0.23630096921891203,0.12404816656080801,39,0.42999999999999994,38,1,0.42999999999999994,1.0,0.001523214999021359,0.0007935881284587135,-0.00151869480744185,0.0007935881284587135,False,True
0.002,0.6396277013603413,0.044736280102247346,0.14320712448018139,0.13974329803964058,39,0.62,38,1,0.62,1.0,0.0007927840994905534,0.0011076813023340939,-0.0007927840994905534,0.0007927840994905534,False,False
0.002,0.9205300261948902,0.044736280102247346,0.2597427807995493,0.09679313939862863,45,0.36666666666666664,44,1,0.36666666666666664,1.0,0.002430093409435183,0.0007923993929178276,-0.002430093409435183,0.0007923993929178276,False,True
0.002,0.6376207598134555,0.044736280102247346,0.0018845060461282928,0.14610043701084913,38,0.62,37,1,0.62,1.0,0.0007907327000795004,0.0010745083432848201,-0.0007907327000795004,0.0007907327000795004,False,False
0.002,0.9072989228618974,0.044736280102247346,0.45715073285928653,0.07542907334579634,54,0.36666666666666664,53,1,0.36666666666666664,1.0,0.0016961371063009452,0.000790412301845944,-0.000980024093671949,0.000790412301845944,False,True
0.002,0.9222937012560762,0.044736280102247346,0.4173185186639127,0.10333990428440983,44,0.42999999999999994,43,1,0.42999999999999994,1.0,0.0017484868198888173,0.0007901346311164304,-0.001663400324869676,0.0007901346311164304,False,True
0.002,0.9042163740611364,0.044736280102247346,0.1947531050689396,0.08079594394063018,56,0.7466666666666666,55,1,0.7466666666666666,1.0,0.0007901044377584056,0.00407523899214799,-0.000666849288093961,0.0007901044377584056,False,False
0.002,0.917002291650491,0.044736280102247346,0.422856204528756,0.10173890109904077,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0007899123331889161,0.0021849240767489427,-0.000686760242372644,0.0007899123331889161,False,False
0.002,0.9050472822198451,0.044736280102247346,0.14303096390596792,0.07984150173494062,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.004278208813012694,0.0007886740664871523,-0.004164783298100367,0.0007886740664871523,False,True
0.002,0.6492194465543931,0.044736280102247346,0.054327955698718705,0.12482615596164386,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.000787026801079261,0.0018344680081215736,-0.000787026801079261,0.000787026801079261,False,False
0.002,0.9482205284431721,0.044736280102247346,0.07059085067067947,0.1545337813472604,32,0.5566666666666666,31,1,0.5566666666666666,1.0,0.0010865850638665459,0.0007836008561785934,-0.0010865850638665459,0.0007836008561785934,False,False
0.002,0.652002931128805,0.044736280102247346,0.0687367937529511,0.09119315447673924,46,0.36666666666666664,45,1,0.36666666666666664,1.0,0.002093361227441007,0.0007831951083952462,-0.0020234770460959574,0.0007831951083952462,False,True
0.002,0.9170134636552056,0.044736280102247346,0.4158320116790184,0.0970956350880726,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0007831229307081896,0.002153886907754896,-0.0006770281694272092,0.0007831229307081896,False,False
0.005,0.8888234406870686,0.0707697366622136,0.20723649426710136,0.08131985482895537,60,0.3033333333333333,59,1,0.3033333333333333,0.5566666666666666,0.0007829432470038454,0.0008727902136975623,0.013988325892068876,0.0007829432470038454,True,True
0.002,0.9254075041069434,0.044736280102247346,0.2258819195756346,0.10071177622380811,42,0.6833333333333333,41,1,0.6833333333333333,1.0,0.0007815880313994299,0.0017070018362642016,-0.0007815880313994299,0.0007815880313994299,False,False
0.002,0.668103344017856,0.044736280102247346,0.244298105179141,0.07682707112580757,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0033618916514038502,0.00078145020525982,-0.0023249791066524833,0.00078145020525982,False,True
0.002,0.9081070631952974,0.044736280102247346,0.3293752629764058,0.0901075702419565,53,0.7466666666666666,52,1,0.7466666666666666,1.0,0.0007810893653173651,0.003529769018717409,-0.0007050008124272184,0.0007810893653173651,False,False
0.002,0.6580033762366263,0.044736280102247346,0.11644385697874887,0.08484807551427198,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.0025400793278543806,0.0007810354528224943,-0.0023034283207937303,0.0007810354528224943,False,True
0.002,0.929315272719692,0.044736280102247346,0.3129702471128055,0.12404156700174851,40,0.6833333333333333,39,1,0.6833333333333333,1.0,0.0007768105748086657,0.001749150540108447,-0.0007768105748086657,0.0007768105748086657,False,False
0.002,0.6686547471669728,0.044736280102247346,0.07690246468725562,0.06622851993701037,58,0.49333333333333323,57,1,0.49333333333333323,0.8733333333333333,0.000772344552928312,0.001392561146526678,0.001071508611396446,0.000772344552928312,True,True
0.002,0.9115209305050124,0.044736280102247346,0.12454800217957343,0.08873899000767992,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.003954524565225139,0.0007709008738330484,-0.003954524565225139,0.0007709008738330484,False,True
0.002,0.9315339532651895,0.044736280102247346,0.39663112444589005,0.13115372976743905,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.0010003991161627996,0.000770418797005736,-0.0009344097045019418,0.000770418797005736,False,True
0.002,0.9136995568198194,0.044736280102247346,0.2886830991332773,0.0966083607654426,49,0.7466666666666666,48,1,0.7466666666666666,1.0,0.0007701695564674702,0.0032603708829097035,-0.0007701695564674702,0.0007701695564674702,False,False
0.002,0.9031974668604343,0.044736280102247346,0.2120910739780346,0.07004250344988193,57,0.62,56,1,0.62,1.0,0.0007695926400987366,0.0022896389891969024,-8.969763616780563e-05,0.0007695926400987366,False,False
0.002,0.6487111211216802,0.044736280102247346,0.3482339064187923,0.09551559216720777,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.0007691918296866994,0.0008815734249843503,-7.774412831247547e-05,0.0007691918296866994,False,True
0.002,0.9199344546527981,0.044736280102247346,0.21101930936599386,0.1302062110014194,45,0.49333333333333323,44,1,0.49333333333333323,1.0,0.0008762067569825492,0.0007690558356191182,-0.0007862020413631228,0.0007690558356191182,False,True
0.002,0.9187873996238078,0.044736280102247346,0.4482446770791297,0.11293166717261759,46,0.42999999999999994,45,1,0.42999999999999994,1.0,0.0015522838558514125,0.0007676897954392812,-0.001325903991143474,0.0007676897954392812,False,True
0.002,0.9205438639381515,0.044736280102247346,0.008978702559578316,0.0970811712721429,45,0.36666666666666664,44,1,0.36666666666666664,1.0,0.002791260292604784,0.0007672994889735563,-0.002791260292604784,0.0007672994889735563,False,True
0.005,0.8995005761202998,0.0707697366622136,0.09745432775364825,0.09296847829091881,52,0.3033333333333333,51,1,0.3033333333333333,0.62,0.0007668469768655568,0.000860749133282234,0.009902093163684811,0.0007668469768655568,True,True
0.002,0.9480761747103962,0.044736280102247346,0.16087731180333617,0.16154723856066247,32,0.62,31,1,0.62,1.0,0.0007642909243273546,0.0007975811510409814,-0.0007642909243273546,0.0007642909243273546,False,False
0.002,0.659830258445198,0.044736280102247346,0.3081942872341776,0.10056518746078218,51,0.62,50,1,0.62,1.0,0.0007629941554027099,0.0023104024557958867,-0.0002804247502250552,0.0007629941554027099,False,False
0.002,0.6657583585685334,0.044736280102247346,0.07219097362185431,0.07892479568145228,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.00383666975197866,0.000762332553438194,-0.0034769770625809452,0.000762332553438194,False,True
0.002,0.6649573376013402,0.044736280102247346,0.019633708508451177,0.10179666191682568,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.0026889350741194345,0.0007622273563223114,-0.0024726029150337458,0.0007622273563223114,False,True
0.002,0.9067547364737716,0.044736280102247346,0.10398670026707832,0.08055925191824624,54,0.7466666666666666,53,1,0.7466666666666666,1.0,0.0007617505945279896,0.0035700249992893177,-0.0006350455178271944,0.0007617505945279896,False,False
0.002,0.6431013929566068,0.044736280102247346,0.08755347878215974,0.10892649547739114,41,0.42999999999999994,40,1,0.42999999999999994,1.0,0.002232759668582574,0.0007604929823849802,-0.002232759668582574,0.0007604929823849802,False,True
0.002,0.901214578396871,0.044736280102247346,0.6592405714904489,0.08839019577096562,59,0.49333333333333323,58,1,0.49333333333333323,0.8733333333333333,0.0007600738021243195,0.0014742370864516518,0.0009783423597639314,0.0007600738021243195,True,True
0.005,0.893951176889623,0.0707697366622136,0.010709073937202539,0.08311122922327882,56,0.3033333333333333,55,1,0.3033333333333333,0.5566666666666666,0.0007597594443187644,0.000803054009315958,0.01478712594088334,0.0007597594443187644,True,True
0.002,0.9114740098461953,0.044736280102247346,0.2510801484485696,0.08581458906944307,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.003330074303029318,0.0007591297899820551,-0.003299372920098391,0.0007591297899820551,False,True
0.002,0.9171988542060425,0.044736280102247346,0.3138044212027104,0.11079113114490718,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0024788020559253403,0.0007589328723562169,-0.0024740274245860596,0.0007589328723562169,False,True
0.002,0.901036088460607,0.044736280102247346,0.3679238101207162,0.0636246015400209,59,0.42999999999999994,58,1,0.42999999999999994,0.8733333333333333,0.0007587743002162815,0.0010221019836908585,0.0008102314860052942,0.0007587743002162815,True,True
0.002,0.9482726386052406,0.044736280102247346,0.18421599727762947,0.1446962075403694,32,0.62,31,1,0.62,1.0,0.0009329978866227584,0.0007585361021118745,-0.0009329978866227584,0.0007585361021118745,False,False
0.002,0.9357915913865776,0.044736280102247346,0.3601553573830085,0.138571249392801,37,0.49333333333333323,36,1,0.49333333333333323,1.0,0.0009008218625935234,0.0007580668723056813,-0.0008729100096655404,0.0007580668723056813,False,True
0.002,0.9082051579793494,0.044736280102247346,0.34982095186390266,0.08215442140671791,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.0007574943867882074,0.002937941094971082,-0.000581032967841855,0.0007574943867882074,False,False
0.002,0.6579862071112941,0.044736280102247346,0.24245672006847607,0.1016953521011811,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0027345485769269726,0.000756456081560337,-0.0025152021418652186,0.000756456081560337,False,True
0.002,0.923599750541981,0.044736280102247346,0.28192010193032807,0.10284478809741882,43,0.7466666666666666,42,1,0.7466666666666666,1.0,0.0007550403791090941,0.002153223664300928,-0.0007550403791090941,0.0007550403791090941,False,False
0.005,0.6697710220059848,0.0707697366622136,0.03300670903502085,0.09425593874645613,51,0.3033333333333333,50,1,0.3033333333333333,0.62,0.0007757331957404761,0.000753964894729857,0.010946938894169925,0.000753964894729857,True,True
0.002,0.9293969677185241,0.044736280102247346,0.3652413189548409,0.12406043853658205,40,0.6833333333333333,39,1,0.6833333333333333,1.0,0.0007513656379718738,0.0014757243953066959,-0.000740696094513283,0.0007513656379718738,False,False
0.002,0.9107056861187569,0.044736280102247346,0.09037399453865286,0.11642330875686459,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0007510469902335945,0.0013250685956660221,-0.0005625407560797926,0.0007510469902335945,False,False
0.002,0.6665022194271326,0.044736280102247346,0.018396670116115798,0.07729064972872392,56,0.6833333333333333,55,1,0.6833333333333333,1.0,0.0007509386403395185,0.0035173668961973603,-0.00036207260505288406,0.0007509386403395185,False,False
0.002,0.9027042913335485,0.044736280102247346,0.291365461535799,0.0770172685612572,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.004157126015543955,0.0007496216310421341,-0.003941563938241088,0.0007496216310421341,False,True
0.002,0.9172317421468722,0.044736280102247346,0.18149343015302466,0.08945591070744792,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.002456213951722169,0.0007487299722909463,-0.0024503048978354383,0.0007487299722909463,False,True
0.002,0.9124347005649904,0.044736280102247346,0.32517344122353764,0.07629181484444293,50,0.42999999999999994,49,1,0.42999999999999994,1.0,0.0007581533411522975,0.0007479843029440106,-7.51689947165084e-05,0.0007479843029440106,False,True
0.002,0.9429125847116774,0.044736280102247346,0.3061031024609634,0.14894612878766483,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.0007742050695944653,0.0007479538327007933,-0.0007742050695944653,0.0007479538327007933,False,False
0.002,0.6489871367765012,0.044736280102247346,0.21352958588592078,0.11387663697859003,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.0007466572675244406,0.0022042866397526044,-0.0007116987445973947,0.0007466572675244406,False,False
0.002,0.649073488089781,0.044736280102247346,0.19336119097365523,0.12019971472493833,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.0007461619837137681,0.0018759772384270867,-0.0007008473839838701,0.0007461619837137681,False,False
0.002,0.9087054183788369,0.044736280102247346,0.27741222130515886,0.09646454972964064,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.0036377886294821577,0.0007461354625346443,-0.0036034508291038327,0.0007461354625346443,False,True
0.002,0.9142484111497741,0.044736280102247346,0.43800667473761745,0.08668511457843944,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.001817246981709767,0.0007460552843467498,-0.0015062033688243328,0.0007460552843467498,False,True
0.002,0.6507183155904371,0.044736280102247346,0.08508161150471077,0.09622994727291401,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.0007454478401698705,0.0023372979821798708,-0.0007282618009778954,0.0007454478401698705,False,False
0.002,0.6411569786779103,0.044736280102247346,0.306156759067804,0.12269858517434769,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0013276141081186672,0.0007449082857857474,-0.0012214302207463777,0.0007449082857857474,False,True
0.002,0.6352060257357903,0.044736280102247346,0.20408210426190646,0.1435876566056814,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0007431096199157531,0.0009440694472497822,-0.0007345986315375622,0.0007431096199157531,False,False
0.002,0.6535155642336542,0.044736280102247346,0.40740935156018565,0.10822035907220688,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.001500217578887486,0.0007424453037802888,-0.0008354951918038715,0.0007424453037802888,False,True
0.002,0.922070106791174,0.044736280102247346,0.4776632808887712,0.09402239343863651,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.0007408261678628597,0.0007425296028675549,-0.00025071120433848296,0.0007408261678628597,False,True
0.002,0.6226120245903566,0.044736280102247346,0.1337164481621356,0.15511952515967903,32,0.62,31,1,0.62,1.0,0.0007401836046781268,0.0008664314509317544,-0.0007401836046781268,0.0007401836046781268,False,False
0.002,0.648515309489232,0.044736280102247346,0.36751751019655676,0.11127084500290646,44,0.36666666666666664,43,1,0.36666666666666664,1.0,0.0015187654003564926,0.0007379219694575068,-0.001167284343166949,0.0007379219694575068,False,True
0.002,0.6411961344633923,0.044736280102247346,0.22583788958234421,0.12496720772251216,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0016930410449181917,0.0007373635794248927,-0.00169154776187264,0.0007373635794248927,False,True
0.002,0.6375531138547553,0.044736280102247346,0.13262941672977843,0.14604147524442992,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0007371271061684202,0.0008586386980473127,-0.0007371271061684202,0.0007371271061684202,False,False
0.002,0.9110330366687867,0.044736280102247346,0.09145844706197068,0.1106504022702006,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.002333931283503107,0.0007363712727497605,-0.0022778557305149264,0.0007363712727497605,False,True
0.002,0.6683887006418465,0.044736280102247346,0.12691166346303875,0.068311834177138,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0019783654393002283,0.0007361885727728689,-0.0003739385939267548,0.0007361885727728689,False,True
0.002,0.9405702159653281,0.044736280102247346,0.017753599409844906,0.13191623300640187,35,0.49333333333333323,34,1,0.49333333333333323,1.0,0.001659545793344048,0.0007347831046011835,-0.001659545793344048,0.0007347831046011835,False,True
0.002,0.9335079134005303,0.044736280102247346,0.2990543147570285,0.10956395900338939,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0007347661857278201,0.0007744310832816601,-0.000696346826432406,0.0007347661857278201,False,False
0.002,0.942781976177585,0.044736280102247346,0.2673200881797122,0.15432312880180565,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.0007326794238110823,0.0007342065716981239,-0.0007326794238110823,0.0007326794238110823,False,False
0.002,0.6686131424395718,0.044736280102247346,0.14830981898518086,0.06516712867536141,58,0.42999999999999994,57,1,0.42999999999999994,0.8099999999999999,0.0007326352472545733,0.0010187334578122828,0.0017017311356246191,0.0007326352472545733,True,True
0.002,0.6252671475362226,0.044736280102247346,0.15663737625410326,0.1379353661296358,33,0.62,32,1,0.62,1.0,0.0007321926279253556,0.0008754201939148252,-0.0007321926279253556,0.0007321926279253556,False,False
0.002,0.9027129771867111,0.044736280102247346,0.6810718459691738,0.08306499711220948,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0016595856101123754,0.0007320107401194978,-2.239042043619011e-05,0.0007320107401194978,False,True
0.002,0.9377575239649983,0.044736280102247346,0.14591744867669235,0.14634496610698475,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.0007317035264712942,0.0013538392986050588,-0.0007317035264712942,0.0007317035264712942,False,False
0.002,0.9237707333870705,0.044736280102247346,0.27413564639550186,0.09514906670752755,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.001307752790511105,0.0007307378506406005,-0.001248112669699931,0.0007307378506406005,False,True
0.005,0.8925742729344794,0.0707697366622136,0.3552303189119473,0.08472650710340282,57,0.3033333333333333,56,1,0.3033333333333333,0.62,0.0007299092141126462,0.0009595770942322369,0.010000197937008766,0.0007299092141126462,True,True
0.002,0.6471603078389929,0.044736280102247346,0.3140529641251411,0.12391653200784299,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0007293491518395838,0.0011734560057169406,-0.0004611439648185345,0.0007293491518395838,False,False
0.002,0.6370919033934161,0.044736280102247346,0.3247094256939002,0.12493803326928783,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0007293130188214076,0.0009998630671220195,-0.0005848521151668669,0.0007293130188214076,False,False
0.002,0.6669668557300589,0.044736280102247346,0.16336698508234368,0.07636387423474827,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.0034153951987769254,0.000728901690333862,-0.002664042491543941,0.000728901690333862,False,True
0.002,0.9041540489669178,0.044736280102247346,0.2636859846926391,0.09234600347392773,56,0.7466666666666666,55,1,0.7466666666666666,1.0,0.0007281884026693096,0.003676804561968318,-0.0006031729164287943,0.0007281884026693096,False,False
0.002,0.6694413970587921,0.044736280102247346,0.49201593913931224,0.08172924395084553,59,0.42999999999999994,58,1,0.42999999999999994,0.9366666666666665,0.001449519913307625,0.0016139775951657619,0.0007278729967582141,0.0007278729967582141,True,True
0.002,0.9129500286765362,0.044736280102247346,0.13260535108404026,0.09291424883241528,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.004070628804916178,0.0007272465955578992,-0.004070628804916178,0.0007272465955578992,False,True
0.002,0.6698177359624915,0.044736280102247346,0.4183673567738154,0.100567127755329,59,0.36666666666666664,58,1,0.36666666666666664,0.8733333333333333,0.0008342139484028476,0.0007272142976029658,0.0015786761762757804,0.0007272142976029658,True,True
0.002,0.6701354120558886,0.044736280102247346,0.07076992587353263,0.09605040250077833,59,0.62,58,1,0.62,1.0,0.0007267205623048881,0.0025536899668484087,-9.556545571468963e-05,0.0007267205623048881,False,False
0.002,0.6686267973188162,0.044736280102247346,0.4536623240444065,0.09998384072028774,58,0.36666666666666664,57,1,0.36666666666666664,0.8733333333333333,0.0009372586083342936,0.0007260131850631999,0.0014452367354297827,0.0007260131850631999,True,True
0.002,0.9129045600797605,0.044736280102247346,0.33660417426372086,0.08844111815202824,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0029784237360020362,0.0007255422303047198,-0.002915073891424024,0.0007255422303047198,False,True
0.002,0.9295850718114889,0.044736280102247346,0.3841925727424447,0.12585187477267806,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0013608546625608546,0.0007250744050507101,-0.0013230870816471141,0.0007250744050507101,False,True
0.002,0.6525365106556117,0.044736280102247346,0.13549643623080357,0.12554659863310286,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0007236421297365213,0.001131969278292986,-0.0005616890121287294,0.0007236421297365213,False,False
0.002,0.9234150715579181,0.044736280102247346,0.12906690670750737,0.13448696820756142,43,0.49333333333333323,42,1,0.49333333333333323,1.0,0.0010858255630928659,0.0007223575414333235,-0.0010747484519875972,0.0007223575414333235,False,True
0.002,0.6686915514593947,0.044736280102247346,0.1973577348717951,0.10233397696952992,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0014545453783368074,0.0007222927156814703,-0.0003564226539656659,0.0007222927156814703,False,True
0.002,0.6569321627006081,0.044736280102247346,0.29886179807643976,0.10169406578336548,49,0.62,48,1,0.62,1.0,0.0007219852974666836,0.0023821465882409745,-0.00038081833496309643,0.0007219852974666836,False,False
0.002,0.6549092303415459,0.044736280102247346,0.4649538509689567,0.0973352026881035,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.0014562474981962906,0.0007199945043481728,-0.00042520545669014995,0.0007199945043481728,False,True
0.002,0.6564763306412349,0.044736280102247346,0.41056066307124983,0.08890756525124205,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.001501546716120735,0.0007195772606467842,-0.0004265088320259367,0.0007195772606467842,False,True
0.002,0.9336075731618507,0.044736280102247346,0.2873054515987059,0.11200251972238474,38,0.49333333333333323,37,1,0.49333333333333323,1.0,0.0010709205349769377,0.0007183518800488568,-0.0010709205349769377,0.0007183518800488568,False,True
0.002,0.9358586377158357,0.044736280102247346,0.4116577559616627,0.13626874982288714,37,0.49333333333333323,36,1,0.49333333333333323,1.0,0.0007671559954969464,0.0007183255291252006,-0.0006748643514759342,0.0007183255291252006,False,True
0.002,0.9294299105135935,0.044736280102247346,0.11957160941616875,0.1315804532608567,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0020958536323231122,0.0007182154006880549,-0.0020958536323231122,0.0007182154006880549,False,True
0.002,0.6633726221560247,0.044736280102247346,0.6067496788079642,0.08862790656353793,54,0.49333333333333323,53,1,0.49333333333333323,0.8099999999999999,0.0007152801489665995,0.0012270851551960378,0.0017599413843282855,0.0007152801489665995,True,True
0.002,0.9137949697277652,0.044736280102247346,0.2993634858026021,0.08577997373344365,49,0.6833333333333333,48,1,0.6833333333333333,1.0,0.0007148617515898903,0.002299425843213436,-0.0006119404829198811,0.0007148617515898903,False,False
0.002,0.909864993566576,0.044736280102247346,0.4691388855428058,0.07697626454552563,52,0.36666666666666664,51,1,0.36666666666666664,1.0,0.0012589520498992677,0.0007147791478029819,-0.00047321449821835406,0.0007147791478029819,False,True
0.005,0.9091269476369155,0.0707697366622136,0.32436587865287686,0.10161379990899028,46,0.36666666666666664,45,1,0.36666666666666664,0.6833333333333333,0.0007145788386668909,0.0007723153578834824,0.004972878851488135,0.0007145788386668909,True,True
0.002,0.6709796704208203,0.044736280102247346,0.23090297131273005,0.07233958522202805,60,0.62,59,1,0.62,0.9366666666666665,0.0007142993749839927,0.003186546504726608,0.0007457301840593145,0.0007142993749839927,True,False
0.002,0.6619378626603801,0.044736280102247346,0.6345017234855828,0.08642794910531569,53,0.36666666666666664,52,1,0.36666666666666664,0.8733333333333333,0.0009534020719743896,0.0007142382223107526,0.0017773417247083946,0.0007142382223107526,True,True
0.002,0.9185375728080687,0.044736280102247346,0.37457982683290747,0.0996459691039129,46,0.6833333333333333,45,1,0.6833333333333333,1.0,0.0007140328925460736,0.0023600258268532646,-0.0006706468020764146,0.0007140328925460736,False,False
0.002,0.6709278472897459,0.044736280102247346,0.45714177609009,0.09881940911694913,60,0.36666666666666664,59,1,0.36666666666666664,0.8099999999999999,0.0007132738850493457,0.0007799840681893295,0.002091504915200277,0.0007132738850493457,True,True
0.002,0.6625786265083571,0.044736280102247346,0.12092425934530145,0.07832197911397706,53,0.62,52,1,0.62,1.0,0.0007128486695006712,0.0024182911965899057,-0.00013118258022287534,0.0007128486695006712,False,False
0.002,0.6637137252885634,0.044736280102247346,0.13946621645887908,0.07042173671090445,54,0.36666666666666664,53,1,0.36666666666666664,0.8733333333333333,0.0009441715581252935,0.0007125474413428263,0.0007157570303227053,0.0007125474413428263,True,True
0.005,0.8913224566731087,0.0707697366622136,0.11891338068122695,0.08050636489820112,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0007109884168794573,0.0009165171134148088,0.014550356081875673,0.0007109884168794573,True,True
0.002,0.8994669524122593,0.044736280102247346,0.125346676196203,0.09146507554749701,60,0.6833333333333333,59,1,0.6833333333333333,1.0,0.0007063182167770983,0.0033842082282120314,-0.0003273761434969062,0.0007063182167770983,False,False
0.002,0.637414933384193,0.044736280102247346,0.02361490885631701,0.11453340068052405,38,0.7466666666666666,37,1,0.7466666666666666,1.0,0.0007043869265239372,0.0016910155131757264,-0.0007043869265239372,0.0007043869265239372,False,False
0.002,0.6595960476343778,0.044736280102247346,0.523598698190204,0.106272772543746,51,0.36666666666666664,50,1,0.36666666666666664,0.8733333333333333,0.0008707086358654061,0.0007035364485537237,0.0009433206523759761,0.0007035364485537237,True,True
0.002,0.9271102458252063,0.044736280102247346,0.0645425217187457,0.12082434179866887,41,0.8099999999999999,40,1,0.8099999999999999,1.0,0.0007034855918943799,0.0026677451767649772,-0.0007034855918943799,0.0007034855918943799,False,False
0.002,0.924002267679178,0.044736280102247346,0.5492051997718813,0.11056170531473783,43,0.49333333333333323,42,1,0.49333333333333323,1.0,0.000701335858175451,0.0009513767650116314,-0.00019634938163931814,0.000701335858175451,False,True
0.002,0.9215843757416111,0.044736280102247346,0.21009983556183673,0.13099589758171157,44,0.62,43,1,0.62,1.0,0.0007005347524115217,0.0010945624153689832,-0.0006529427695288688,0.0007005347524115217,False,False
0.002,0.669742544198883,0.044736280102247346,0.26669325291375656,0.0667054671337248,59,0.49333333333333323,58,1,0.49333333333333323,0.8099999999999999,0.000698503045454497,0.0015582698643000377,0.001893924767260251,0.000698503045454497,True,True
0.002,0.6370279467590017,0.044736280102247346,0.024023822474124212,0.12831315824120162,38,0.42999999999999994,37,1,0.42999999999999994,1.0,0.00225384894034828,0.0006978415558003517,-0.00225384894034828,0.0006978415558003517,False,True
0.005,0.9057667803930489,0.0707697366622136,0.3575384638468776,0.09918994043180436,48,0.3033333333333333,47,1,0.3033333333333333,0.6833333333333333,0.0008556880734883547,0.0006977712874594741,0.0054942448076021385,0.0006977712874594741,True,True
0.002,0.6650068508808422,0.044736280102247346,0.20803554012955025,0.10371241177651662,55,0.36666666666666664,54,1,0.36666666666666664,1.0,0.0019048954693712471,0.0006977138998811882,-0.0012135386527738913,0.0006977138998811882,False,True
0.002,0.9479779226708202,0.044736280102247346,0.13845654382151037,0.16640992068201563,32,0.62,31,1,0.62,1.0,0.0007006561435935844,0.0006962023611901645,-0.0007006561435935844,0.0006962023611901645,False,False
0.002,0.9111837282187772,0.044736280102247346,0.3757528535156056,0.07753313053137074,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.001370792895313897,0.0006948824044339087,-0.0008199173134514961,0.0006948824044339087,False,True
0.002,0.6687668370433056,0.044736280102247346,0.036067613909890724,0.10680708071354088,58,0.36666666666666664,57,1,0.36666666666666664,1.0,0.0010776389497248809,0.0006946065772902485,-0.000250011403128654,0.0006946065772902485,False,True
0.002,0.9156141468782598,0.044736280102247346,0.5646579633853909,0.10537254029374703,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0006945712869521881,0.0012835820543725363,-1.1744544881475824e-05,0.0006945712869521881,False,False
0.002,0.6537465207873886,0.044736280102247346,0.09762394742680358,0.08465552164197102,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.0013119492300468457,0.0006945456548530971,-0.0009246342423319684,0.0006945456548530971,False,True
0.002,0.6504010284951425,0.044736280102247346,0.2737826227375277,0.0918035125032846,45,0.42999999999999994,44,1,0.42999999999999994,1.0,0.001160486742871847,0.0006943964475546506,-0.0006096782127645165,0.0006943964475546506,False,True
0.002,0.6583246282214789,0.044736280102247346,0.003949536167879324,0.112018922547949,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.0023718046080658767,0.0006937169073731674,-0.002320785446174739,0.0006937169073731674,False,True
0.002,0.9290892035484188,0.044736280102247346,0.1862519193032192,0.12973815006518613,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0006937017943106895,0.0020442686232858154,-0.0006937017943106895,0.0006937017943106895,False,False
0.002,0.9236777472665082,0.044736280102247346,0.4474567526180507,0.12675811818979077,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0008210814711614946,0.0006936310411383634,-0.0004792246259254084,0.0006936310411383634,False,True
0.005,0.8912796855583196,0.0707697366622136,0.002994528391074962,0.08642079628152889,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0006929656398044835,0.0008152606454656546,0.015961185459907212,0.0006929656398044835,True,True
0.002,0.9256392643553965,0.044736280102247346,0.11153189644052562,0.12501369817846317,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.002468806552180207,0.0006923628905475617,-0.002468806552180207,0.0006923628905475617,False,True
0.002,0.6568357124060391,0.044736280102247346,0.10902737552045154,0.07946023534390345,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.0010785784861263633,0.0006922536944246559,-0.0003558903908076527,0.0006922536944246559,False,True
0.002,0.6251944609059282,0.044736280102247346,0.17600703100363718,0.13918991747057916,33,0.5566666666666666,32,1,0.5566666666666666,1.0,0.0008932364391644993,0.0006922475410161738,-0.0008932364391644993,0.0006922475410161738,False,False
0.002,0.9037675171986222,0.044736280102247346,0.14972873485581403,0.07401499193938085,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.003598595111081599,0.000691329597600807,-0.0032631961371259637,0.000691329597600807,False,True
0.002,0.9404092607791177,0.044736280102247346,0.2449224374890712,0.12235626065715753,35,0.5566666666666666,34,1,0.5566666666666666,1.0,0.0008570231928479487,0.0006906563728956465,-0.0008570231928479487,0.0006906563728956465,False,False
0.002,0.9153781557993117,0.044736280102247346,0.11338379472274543,0.07975127213102211,48,0.42999999999999994,47,1,0.42999999999999994,1.0,0.0009320801427391123,0.000690597111925549,-0.0004995510259301686,0.000690597111925549,False,True
0.002,0.6469944855508533,0.044736280102247346,0.22842232133614196,0.0956359221662492,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0010533747755673826,0.0006901254007686754,-0.000707539041565555,0.0006901254007686754,False,True
0.002,0.6486469413244954,0.044736280102247346,0.0543358945513958,0.11741827787397113,44,0.36666666666666664,43,1,0.36666666666666664,1.0,0.0028068977277108495,0.0006895098318731351,-0.0028068977277108495,0.0006895098318731351,False,True
0.002,0.9296223059740832,0.044736280102247346,0.2734321974096154,0.11001713215082945,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0018196396080650413,0.0006890778295321094,-0.0018196396080650413,0.0006890778295321094,False,True
0.002,0.6596797743866286,0.044736280102247346,0.18483602350584652,0.10864178140586797,51,0.36666666666666664,50,1,0.36666666666666664,1.0,0.002137914412942105,0.0006889360698352021,-0.0018515054251693273,0.0006889360698352021,False,True
0.002,0.6557321297653451,0.044736280102247346,0.004132660386123102,0.12336624992897857,48,0.5566666666666666,47,1,0.5566666666666666,1.0,0.0006880658378009651,0.0011678441063860028,-0.0005514691936854546,0.0006880658378009651,False,False
0.002,0.9054366531251881,0.044736280102247346,0.3164040095384398,0.09838098517794663,55,0.6833333333333333,54,1,0.6833333333333333,1.0,0.0006870339037650653,0.002820242341377042,-0.00046495196417571536,0.0006870339037650653,False,False
0.002,0.6578916530035257,0.044736280102247346,0.05576641513145052,0.09858775493702647,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.003870822127214882,0.0006860184184068708,-0.003870822127214882,0.0006860184184068708,False,True
0.002,0.9049601318114294,0.044736280102247346,0.4118836164981878,0.07535127386695409,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.0027481626632962918,0.0006844094954187125,-0.0022738463558732644,0.0006844094954187125,False,True
0.002,0.6391748351335268,0.044736280102247346,0.35846872578134287,0.11992478856882029,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0006841714388337182,0.0009898967873008487,-0.00043063318466599054,0.0006841714388337182,False,False
0.002,0.905919344370481,0.044736280102247346,0.6497547326916585,0.10021044231612362,55,0.36666666666666664,54,1,0.36666666666666664,0.8733333333333333,0.0008216286763541785,0.0006839985196680746,0.0010232898497775072,0.0006839985196680746,True,True
0.002,0.6488947939959318,0.044736280102247346,0.19521886091372376,0.09147529689881134,44,0.49333333333333323,43,1,0.49333333333333323,1.0,0.0006834579045669854,0.0009649636444813207,-0.000258466770670724,0.0006834579045669854,False,True
0.002,0.9199155500150564,0.044736280102247346,0.014249305385137044,0.10368096001443787,45,0.8099999999999999,44,1,0.8099999999999999,1.0,0.000682713777255086,0.003268182884864694,-0.000682713777255086,0.000682713777255086,False,False
0.002,0.9316957728999016,0.044736280102247346,0.49824733756968403,0.12054691211272449,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.0006818099661916896,0.0007468262459695429,-0.00038257902437176754,0.0006818099661916896,False,True
0.002,0.6349578621871945,0.044736280102247346,0.2731310465612065,0.1266077776230588,37,0.62,36,1,0.62,1.0,0.0006806019801802503,0.001129015059396672,-0.0006309195181298208,0.0006806019801802503,False,False
0.005,0.8939460074047204,0.0707697366622136,0.2543284163188998,0.07769719727335239,56,0.3033333333333333,55,1,0.3033333333333333,0.5566666666666666,0.0006803910346711538,0.0006827430977185337,0.011674144566730778,0.0006803910346711538,True,True
0.002,0.6325574476635138,0.044736280102247346,0.12036680729887755,0.12991023652745684,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.0016638155109765225,0.0006801333359267148,-0.0016638155109765225,0.0006801333359267148,False,True
0.002,0.6435281410498491,0.044736280102247346,0.09060039340355186,0.10813563593425686,41,0.7466666666666666,40,1,0.7466666666666666,1.0,0.0006788225035103364,0.002155054225786483,-0.0006788225035103364,0.0006788225035103364,False,False
0.002,0.9216613705392958,0.044736280102247346,0.04723677956693123,0.10178296466350771,44,0.8099999999999999,43,1,0.8099999999999999,1.0,0.0006784116729542039,0.00292569477824124,-0.0006784116729542039,0.0006784116729542039,False,False
0.002,0.6254790774098665,0.044736280102247346,0.10058532422722866,0.1573482233187237,33,0.6833333333333333,32,1,0.6833333333333333,1.0,0.0006782396394665859,0.0009665937384119972,-0.0006782396394665859,0.0006782396394665859,False,False
0.005,0.907406502212243,0.0707697366622136,0.288882992648849,0.09703052035114029,47,0.36666666666666664,46,1,0.36666666666666664,0.6833333333333333,0.0006773329561532003,0.0007872023660848457,0.0057001541553112454,0.0006773329561532003,True,True
0.005,0.8953272559133059,0.0707697366622136,0.5627144643448803,0.08179611986692521,55,0.3033333333333333,54,1,0.3033333333333333,0.62,0.0006773510420093496,0.0006757288592747043,0.008394932073563953,0.0006757288592747043,True,True
0.002,0.9258878206532495,0.044736280102247346,0.15232000374267657,0.11327602815072409,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.002972531095763396,0.0006757167991475762,-0.002972531095763396,0.0006757167991475762,False,True
0.002,0.9296672381227222,0.044736280102247346,0.5122835124706528,0.11510897990346657,40,0.49333333333333323,39,1,0.49333333333333323,1.0,0.0006740142738722092,0.0007809335662820536,-0.0003113128586650413,0.0006740142738722092,False,True
0.002,0.6279262137913121,0.044736280102247346,0.14181776193897871,0.13830689015879602,34,0.6833333333333333,33,1,0.6833333333333333,1.0,0.000673263055527687,0.0012477446764833533,-0.000673263055527687,0.000673263055527687,False,False
0.005,0.8926712337795867,0.0707697366622136,0.4212049845096854,0.07940059857145475,57,0.3033333333333333,56,1,0.3033333333333333,0.62,0.0009027194413565431,0.0006730304977873361,0.00951400014287201,0.0006730304977873361,True,True
0.002,0.9353429885765447,0.044736280102247346,0.05961264408702445,0.14958758942956468,37,0.6833333333333333,36,1,0.6833333333333333,1.0,0.0006720149966547171,0.0011196638381035695,-0.0006720149966547171,0.0006720149966547171,False,False
0.002,0.6349958396834382,0.044736280102247346,0.09497758093633657,0.13924959924599703,37,0.42999999999999994,36,1,0.42999999999999994,1.0,0.0016921913310725923,0.0006713757934236999,-0.0016921913310725923,0.0006713757934236999,False,True
0.005,0.8926731805083712,0.0707697366622136,0.29633234405523756,0.07987367128164437,57,0.24,56,1,0.24,0.62,0.0009544342427839694,0.0006709280569783209,0.010847441627384928,0.0006709280569783209,True,True
0.002,0.632764768484485,0.044736280102247346,0.28571986311738684,0.14428015127220525,36,0.49333333333333323,35,1,0.49333333333333323,1.0,0.0007334185687122737,0.0006692811844733706,-0.0006504096459826138,0.0006692811844733706,False,True
0.002,0.9141844020733113,0.044736280102247346,0.21701402618577106,0.10680863041841282,49,0.3033333333333333,48,1,0.3033333333333333,1.0,0.003232145277108087,0.0006687630093395424,-0.003232145277108087,0.0006687630093395424,False,True
0.002,0.9456031251859759,0.044736280102247346,0.07057835888673256,0.13850133406164983,33,0.49333333333333323,32,1,0.49333333333333323,1.0,0.001323932337424148,0.0006684603608085133,-0.001323932337424148,0.0006684603608085133,False,True
0.002,0.6472915689329043,0.044736280102247346,0.2617816459940684,0.12857285416048927,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0006676267991005742,0.0010759546285596347,-0.0004463781045731914,0.0006676267991005742,False,False
0.002,0.9217959656128039,0.044736280102247346,0.006222149279074625,0.08916121352375801,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.0006656888815660764,0.0009763379464160344,-0.00046893984069460576,0.0006656888815660764,False,False
0.002,0.6690256721523522,0.044736280102247346,0.0021750719674896984,0.09857481961024822,58,0.62,57,1,0.62,1.0,0.0006649437735159291,0.0024983993333932745,-0.00021470437706509252,0.0006649437735159291,False,False
0.002,0.6638715694215728,0.044736280102247346,0.21241391061682077,0.08141013239847014,54,0.6833333333333333,53,1,0.6833333333333333,1.0,0.0006645022194759591,0.0029918492314256755,-4.911372744781188e-05,0.0006645022194759591,False,False
0.002,0.9380917165255829,0.044736280102247346,0.20401377012693026,0.11979738218317117,36,0.49333333333333323,35,1,0.49333333333333323,1.0,0.0012416212152207575,0.0006645019281594412,-0.0012416212152207575,0.0006645019281594412,False,True
0.002,0.6452389733254315,0.044736280102247346,0.1673486376712814,0.09663304893430669,42,0.42999999999999994,41,1,0.42999999999999994,1.0,0.0009813475028146602,0.0006640306958242453,-0.0007521414305811302,0.0006640306958242453,False,True
0.002,0.9400751346797313,0.044736280102247346,0.09370337400294082,0.15415916506633354,35,0.6833333333333333,34,1,0.6833333333333333,1.0,0.0006635433193228013,0.0011159137720471945,-0.0006635433193228013,0.0006635433193228013,False,False
0.005,0.8966464299191663,0.0707697366622136,0.13780692269166314,0.08442053593988005,54,0.3033333333333333,53,1,0.3033333333333333,0.5566666666666666,0.0006629422803808564,0.0008995786840944929,0.0114417390585662,0.0006629422803808564,True,True
0.002,0.6394963498450827,0.044736280102247346,0.10860283790878214,0.11412531424347909,39,0.7466666666666666,38,1,0.7466666666666666,1.0,0.000662175606650142,0.0018683175565910282,-0.000662175606650142,0.000662175606650142,False,False
0.002,0.6474049942459214,0.044736280102247346,0.0035582394726852698,0.1114959232851971,43,0.8099999999999999,42,1,0.8099999999999999,1.0,0.0006617420144445661,0.0030310384686664817,-0.0006617420144445661,0.0006617420144445661,False,False
0.002,0.6354007558773817,0.044736280102247346,0.020356350114568253,0.14454418329035137,37,0.7466666666666666,36,1,0.7466666666666666,1.0,0.0006612622385808398,0.0014768452048285034,-0.0006612622385808398,0.0006612622385808398,False,False
0.002,0.9122760205577365,0.044736280102247346,0.3611854756972212,0.09830561769101731,50,0.7466666666666666,49,1,0.7466666666666666,1.0,0.0006601155251720452,0.0030338170059480266,-0.0005979423330232641,0.0006601155251720452,False,False
0.002,0.6708645891586779,0.044736280102247346,0.38362479490419454,0.0759256245640352,60,0.62,59,1,0.62,0.8733333333333333,0.0006599161563930941,0.0029643783846234903,0.001245103258146557,0.0006599161563930941,True,False
0.002,0.6626071603892296,0.044736280102247346,0.1940196604263037,0.08450980566715204,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.0006583587458940221,0.0031721690234075444,-0.00023880500932623087,0.0006583587458940221,False,False
0.002,0.6555173362738674,0.044736280102247346,0.1593587402334923,0.12058956377054818,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.0012922679901916224,0.000657340489347129,-0.0010365148012588755,0.000657340489347129,False,True
0.002,0.6649261419115611,0.044736280102247346,0.1584897988208993,0.10168451657187952,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.0024360211404742507,0.0006570192725558104,-0.0019861020912113137,0.0006570192725558104,False,True
0.002,0.6252480078239978,0.044736280102247346,0.09152167710165703,0.15151579484176833,33,0.49333333333333323,32,1,0.49333333333333323,1.0,0.0012151531435688478,0.0006567598735647158,-0.0012151531435688478,0.0006567598735647158,False,True
0.002,0.6686889714577965,0.044736280102247346,0.4572470635845741,0.10200155532065201,58,0.36666666666666664,57,1,0.36666666666666664,0.8099999999999999,0.0006561631958914387,0.000748680850716185,0.0018964982089374196,0.0006561631958914387,True,True
0.002,0.9174354910036334,0.044736280102247346,0.2565028478531036,0.10062852786506148,47,0.3033333333333333,46,1,0.3033333333333333,1.0,0.0034414325672736433,0.0006560561094374047,-0.0034414325672736433,0.0006560561094374047,False,True
0.002,0.9333671026802112,0.044736280102247346,0.13947379905774077,0.10669169715679805,38,0.62,37,1,0.62,1.0,0.0006556670594704505,0.0008731515098455108,-0.0006556670594704505,0.0006556670594704505,False,False
0.002,0.9047934684135591,0.044736280102247346,0.3048601369966011,0.0960790011283935,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.003226577711218021,0.0006548379347769213,-0.0030361155806407063,0.0006548379347769213,False,True
0.002,0.6609084989695764,0.044736280102247346,0.01034606144817992,0.1032281287503646,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.0033169495957959625,0.0006537215332646491,-0.0032768693854420793,0.0006537215332646491,False,True
0.002,0.6681325880254713,0.044736280102247346,0.05966171986611201,0.08625583443814629,58,0.24,57,1,0.24,1.0,0.0045124623895344265,0.000652951299258458,-0.004245962997897626,0.000652951299258458,False,True
0.005,0.9126504090430222,0.0707697366622136,0.1327742346255442,0.11471672433705186,44,0.3033333333333333,43,1,0.3033333333333333,0.6833333333333333,0.0007006755805587387,0.0006524900914289198,0.004837486649068467,0.0006524900914289198,True,True
0.002,0.8998861812498282,0.044736280102247346,0.2577006579739394,0.0993545892996801,60,0.3033333333333333,59,1,0.3033333333333333,1.0,0.0018246395486554961,0.0006521063618362766,-0.001132458685769073,0.0006521063618362766,False,True
0.002,0.9270510425222708,0.044736280102247346,0.05035942832289475,0.12618090295691858,41,0.8099999999999999,40,1,0.8099999999999999,1.0,0.0006516251907006898,0.002434488360337884,-0.0006516251907006898,0.0006516251907006898,False,False
0.002,0.9042499227493733,0.044736280102247346,0.343137335238597,0.0868575434863658,56,0.7466666666666666,55,1,0.7466666666666666,1.0,0.0006511503631049347,0.0038551577042033663,-0.0004956501383783558,0.0006511503631049347,False,False
0.002,0.6471099906621475,0.044736280102247346,0.19231083300774401,0.09262053980525699,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0007706643292106761,0.0006509451265551915,-0.00032773285672284616,0.0006509451265551915,False,True
0.002,0.6695651339918953,0.044736280102247346,0.19400372185118328,0.09336513283162069,59,0.3033333333333333,58,1,0.3033333333333333,1.0,0.0028808417586113143,0.0006506318016293217,-0.002040443753853312,0.0006506318016293217,False,True
0.002,0.6579438830598708,0.044736280102247346,0.508332226888576,0.08873915788211256,50,0.42999999999999994,49,1,0.42999999999999994,0.9366666666666665,0.0009950139420825822,0.0009422291078265928,0.0006500360845580226,0.0006500360845580226,True,True
0.002,0.9510411238331421,0.044736280102247346,0.10065709870374098,0.14323464395596652,31,0.62,30,1,0.62,1.0,0.0008097136356608465,0.0006496131983483838,-0.0008097136356608465,0.0006496131983483838,False,False
0.002,0.9041936775501801,0.044736280102247346,0.28675607239069606,0.08536823365577711,56,0.7466666666666666,55,1,0.7466666666666666,1.0,0.0006495416152936768,0.004154882590731419,-0.0005334301754985652,0.0006495416152936768,False,False
0.002,0.9112695803520949,0.044736280102247346,0.23248526174087783,0.10473332544184893,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.0031240233796281237,0.000649301030838539,-0.003109591350967034,0.000649301030838539,False,True
0.002,0.9481589356542229,0.044736280102247346,0.15186704384775443,0.14263700668919355,32,0.6833333333333333,31,1,0.6833333333333333,1.0,0.0006492433824787574,0.0010476759497174317,-0.0006492433824787574,0.0006492433824787574,False,False
0.002,0.6415112362225569,0.044736280102247346,0.20770130240335288,0.12392897341269993,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0006486511663431356,0.0018561818117931157,-0.0006486511663431356,0.0006486511663431356,False,False
0.002,0.9170542385877879,0.044736280102247346,0.45819995930043267,0.09503773489038411,47,0.62,46,1,0.62,1.0,0.000645857842905326,0.0019179733595415464,-0.0004095622602405358,0.000645857842905326,False,False
0.002,0.9039007219825353,0.044736280102247346,0.6080132292120536,0.0788184198115053,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.0021355097189123214,0.0006456890450211278,-0.0010299746172247862,0.0006456890450211278,False,True
0.002,0.9093826920533655,0.044736280102247346,0.2285214010485567,0.0854837216844888,52,0.7466666666666666,51,1,0.7466666666666666,1.0,0.0006451813830699926,0.0036110835601758143,-0.0006030222612845724,0.0006451813830699926,False,False
0.002,0.9062815837779477,0.044736280102247346,0.5030853699788601,0.08936808812191568,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.002801200586574846,0.0006450765122782543,-0.0023264605734864257,0.0006450765122782543,False,True
0.002,0.6304995328471267,0.044736280102247346,0.0590913401580253,0.12778162576581042,35,0.7466666666666666,34,1,0.7466666666666666,1.0,0.0006427125883579053,0.0014418153918112626,-0.0006427125883579053,0.0006427125883579053,False,False
0.002,0.9166021942775401,0.044736280102247346,0.09652761283777646,0.1009632515610222,47,0.8099999999999999,46,1,0.8099999999999999,1.0,0.0006425504783585547,0.003643689418041373,-0.0006425504783585547,0.0006425504783585547,False,False
0.002,0.6706114916041344,0.044736280102247346,0.5829586735931622,0.07962221720069618,60,0.49333333333333323,59,1,0.49333333333333323,0.8099999999999999,0.0006414641935337477,0.0019199323868986473,0.0023549173823437484,0.0006414641935337477,True,True
0.002,0.9238668592484363,0.044736280102247346,0.08842493414599041,0.09696946473169855,43,0.36666666666666664,42,1,0.36666666666666664,1.0,0.0020384282889856806,0.0006411392640495823,-0.0020384282889856806,0.0006411392640495823,False,True
0.005,0.890082617538404,0.0707697366622136,0.49191109997694565,0.07609244304417102,59,0.3033333333333333,58,1,0.3033333333333333,0.62,0.0006409454013375899,0.0008493492593245526,0.01024751607828588,0.0006409454013375899,True,True
0.002,0.6491008529113955,0.044736280102247346,0.2341626886034555,0.12606311627607925,44,0.62,43,1,0.62,1.0,0.0006398176999961294,0.0012680294394026093,-0.00045002603588512963,0.0006398176999961294,False,False
0.002,0.9257571769940796,0.044736280102247346,0.008213048507334125,0.1019267250752196,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.0022551378351380645,0.000639342342195489,-0.0022551378351380645,0.000639342342195489,False,True
0.005,0.9024510773094397,0.0707697366622136,0.04518756184597947,0.10203646827070091,50,0.3033333333333333,49,1,0.3033333333333333,0.62,0.0006392159765915491,0.0007747298891762471,0.009094426851512514,0.0006392159765915491,True,True
0.002,0.9188028113158786,0.044736280102247346,0.09122713232412066,0.1135852309543405,46,0.36666666666666664,45,1,0.36666666666666664,1.0,0.0031743789979934585,0.0006353380720866498,-0.0031743789979934585,0.0006353380720866498,False,True
0.005,0.8912305842858123,0.0707697366622136,0.4165958051173984,0.09077539389101201,58,0.3033333333333333,57,1,0.3033333333333333,0.62,0.0006612896014602273,0.0006342862564401846,0.010149707000041756,0.0006342862564401846,True,True
0.002,0.9075658623823092,0.044736280102247346,0.15073161273169958,0.0894742846127678,54,0.24,53,1,0.24,1.0,0.004613429624722296,0.0006340913820090749,-0.004613429624722296,0.0006340913820090749,False,True
0.002,0.666176646248904,0.044736280102247346,0.3423235729456095,0.0675033862075085,56,0.36666666666666664,55,1,0.36666666666666664,0.7466666666666666,0.0006517052506546368,0.0006334745445948748,0.0025354409476296825,0.0006334745445948748,True,True
0.002,0.6505608783464736,0.044736280102247346,0.2565837260621504,0.09206814342983678,45,0.5566666666666666,44,1,0.5566666666666666,1.0,0.0006331517184558389,0.0012973513353496872,-0.00015054862308280098,0.0006331517184558389,False,False
0.002,0.6280363335498546,0.044736280102247346,0.19244124155395004,0.1543789097823158,34,0.62,33,1,0.62,1.0,0.0006329958701824061,0.0007972896019063599,-0.0006329958701824061,0.0006329958701824061,False,False
0.005,0.6818835879207763,0.0707697366622136,0.09685939395792369,0.07905686749376495,60,0.24,59,1,0.24,0.5566666666666666,0.0008780626543744474,0.0006328903499461534,0.020059692126080057,0.0006328903499461534,True,True
0.002,0.9060230790645873,0.044736280102247346,0.032866319081039,0.09772617950209289,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.003639108612840082,0.000632720207239034,-0.003541385402872924,0.000632720207239034,False,True
0.005,0.9074105295052967,0.0707697366622136,0.35086956258271723,0.10476613417897636,47,0.3033333333333333,46,1,0.3033333333333333,0.6833333333333333,0.0008561503306748637,0.0006320521994080647,0.005087945229571761,0.0006320521994080647,True,True
0.002,0.9427627272117439,0.044736280102247346,0.1399244078535416,0.1259252575828249,34,0.6833333333333333,33,1,0.6833333333333333,1.0,0.000631584625854849,0.0009912571740690551,-0.000631584625854849,0.000631584625854849,False,False
0.002,0.9274343266009685,0.044736280102247346,0.13052874219156255,0.13092725749877515,41,0.42999999999999994,40,1,0.42999999999999994,1.0,0.0020900879479228427,0.0006310753660376591,-0.0020900879479228427,0.0006310753660376591,False,True
0.002,0.931251222699292,0.044736280102247346,0.06693218224864747,0.10136255685136943,39,0.49333333333333323,38,1,0.49333333333333323,1.0,0.0006704758762789672,0.0006305358016563104,-0.0006230132733424519,0.0006305358016563104,False,True
0.002,0.9007995823540755,0.044736280102247346,0.37766913619706677,0.07655902778332603,59,0.6833333333333333,58,1,0.6833333333333333,1.0,0.000629955956256608,0.0038749127498800317,-0.00023055833142836412,0.000629955956256608,False,False
0.002,0.9125092999968408,0.044736280102247346,0.4914232716173467,0.11146875649713224,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.001151097294961155,0.0006298790300565449,-0.0004526168413874512,0.0006298790300565449,False,True
0.002,0.9215140983062606,0.044736280102247346,0.09261602716261724,0.13075508125433954,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.0006296062478818114,0.0013681331584975505,-0.0006227515358658587,0.0006296062478818114,False,False
0.002,0.6675732098036199,0.044736280102247346,0.061890950595241974,0.06943295932370992,57,0.5566666666666666,56,1,0.5566666666666666,0.8733333333333333,0.0006295710923778234,0.002073172608597651,0.0006307695449656333,0.0006295710923778234,True,False
0.002,0.6702795192754958,0.044736280102247346,0.4379041319643028,0.07635353588378069,60,0.24,59,1,0.24,1.0,0.0028225645279988712,0.0006295377324184792,-0.0006852796991856203,0.0006295377324184792,False,True
0.002,0.6608137128580993,0.044736280102247346,0.6433956519522089,0.10082675895563022,52,0.36666666666666664,51,1,0.36666666666666664,0.8099999999999999,0.0006878724475721542,0.0006284683257750568,0.00203293711441785,0.0006284683257750568,True,True
0.002,0.9277316274789146,0.044736280102247346,0.37307922122542875,0.10873295237271403,41,0.42999999999999994,40,1,0.42999999999999994,1.0,0.0016229344948481255,0.0006273829742301357,-0.0015888870513518327,0.0006273829742301357,False,True
0.002,0.9239929158959131,0.044736280102247346,0.15346274676165622,0.10077977501724729,43,0.36666666666666664,42,1,0.36666666666666664,1.0,0.0025681448610490733,0.0006270156819994671,-0.0025681448610490733,0.0006270156819994671,False,True
0.002,0.667794842408669,0.044736280102247346,0.08461936892073739,0.0822941141821448,57,0.7466666666666666,56,1,0.7466666666666666,1.0,0.0006262782803173555,0.004226767132734512,-0.0002691583847118611,0.0006262782803173555,False,False
0.005,0.9010524666595844,0.0707697366622136,0.1308552483347643,0.09515962922281261,51,0.24,50,1,0.24,0.6833333333333333,0.0010122976549909969,0.0006253724794613299,0.008512727738292633,0.0006253724794613299,True,True
0.002,0.649051273733548,0.044736280102247346,0.01730575173435368,0.09459483433294158,44,0.6833333333333333,43,1,0.6833333333333333,1.0,0.0006248309377800105,0.001956736899699099,-0.0005991600333448594,0.0006248309377800105,False,False
0.002,0.9378504843904578,0.044736280102247346,0.05509630806103604,0.12111750447255283,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.0006240926924872389,0.001543265677214087,-0.0006240926924872389,0.0006240926924872389,False,False
0.002,0.9024571914003282,0.044736280102247346,0.614691983838445,0.0687134389230807,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0011436145491986896,0.0006238327706193966,0.0007279507130279667,0.0006238327706193966,True,True
0.002,0.9357840926530644,0.044736280102247346,0.3941279601768577,0.13674161120220016,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0006238115919780213,0.0009242961798015055,-0.0005627434818328744,0.0006238115919780213,False,False
0.002,0.9167693414107195,0.044736280102247346,0.37234200014344554,0.11514610630057351,47,0.6833333333333333,46,1,0.6833333333333333,1.0,0.0006231334280750796,0.0017739970493129873,-0.00047756771271475015,0.0006231334280750796,False,False
0.002,0.9123828627306015,0.044736280102247346,0.3109417153224715,0.11528682530651993,50,0.36666666666666664,49,1,0.36666666666666664,1.0,0.001487310097876536,0.0006231333788092105,-0.0012364519981189269,0.0006231333788092105,False,True
0.002,0.9073256787262253,0.044736280102247346,0.25950610734371404,0.0982869524770583,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.0034735476913419798,0.000622564527264726,-0.00339576844606084,0.000622564527264726,False,True
0.005,0.8889223768956378,0.0707697366622136,0.027377659550746558,0.07774913231717091,60,0.24,59,1,0.24,0.5566666666666666,0.0009655580589534331,0.0006220563440752957,0.017844377492275784,0.0006220563440752957,True,True
0.002,0.6623435314219064,0.044736280102247346,0.5583010929649714,0.10233107510141495,53,0.42999999999999994,52,1,0.42999999999999994,0.8099999999999999,0.0006199040623253569,0.000936802744768488,0.0016300459115982779,0.0006199040623253569,True,True
0.002,0.6606707809738033,0.044736280102247346,0.6585318692477986,0.0831547714085699,52,0.36666666666666664,51,1,0.36666666666666664,0.8099999999999999,0.000650321931636331,0.0006194445322787928,0.0025580665913259937,0.0006194445322787928,True,True
0.002,0.902666669025703,0.044736280102247346,0.012780680201014189,0.08646375499204141,58,0.24,57,1,0.24,1.0,0.0047127624194774256,0.0006193678542856004,-0.004544485320407712,0.0006193678542856004,False,True
0.002,0.9088129800684677,0.044736280102247346,0.5286821658342608,0.08205476110051357,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.0020971581003758387,0.0006193513994709096,-0.0014397429238136208,0.0006193513994709096,False,True
0.002,0.9425741117122501,0.044736280102247346,0.03961756821234751,0.16232855722963946,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.0008137556116631205,0.000619336392378706,-0.0008137556116631205,0.000619336392378706,False,False
0.002,0.6641874871957802,0.044736280102247346,0.050223660847690955,0.1002061911770009,54,0.6833333333333333,53,1,0.6833333333333333,1.0,0.0006191618089813893,0.0031130927005112103,-0.0004595067297683696,0.0006191618089813893,False,False
0.002,0.6451747754546021,0.044736280102247346,0.31838985407238685,0.10221399275769065,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0006183723156940052,0.0011342211457575292,-0.00021718473108593537,0.0006183723156940052,False,False
0.002,0.6533696899391213,0.044736280102247346,0.33699583113126824,0.0957919364582775,47,0.3033333333333333,46,1,0.3033333333333333,1.0,0.0020089035897040484,0.0006179541850220975,-0.001541844305712893,0.0006179541850220975,False,True
0.005,0.6698259361349731,0.0707697366622136,0.17630229209772294,0.09996767106406518,51,0.3033333333333333,50,1,0.3033333333333333,0.5566666666666666,0.0006244481369305048,0.0006176302265687429,0.012623985544886269,0.0006176302265687429,True,True
0.002,0.9061900373057357,0.044736280102247346,0.6756100776775015,0.08246687632591676,55,0.42999999999999994,54,1,0.42999999999999994,0.9366666666666665,0.0009132173515472151,0.0011636115695810346,0.0006168367484584891,0.0006168367484584891,True,True
0.002,0.6534085185889779,0.044736280102247346,0.08632824826336316,0.09359182019821713,47,0.3033333333333333,46,1,0.3033333333333333,1.0,0.0029993101975152978,0.000616197577660883,-0.002982462733624911,0.000616197577660883,False,True
0.005,0.9025217894719894,0.0707697366622136,0.02188887520920002,0.1008638981620692,50,0.3033333333333333,49,1,0.3033333333333333,0.62,0.0008440223610314989,0.0006161064772783166,0.009167161990672445,0.0006161064772783166,True,True
0.002,0.6706432120562273,0.044736280102247346,0.37166898089818534,0.06488936476718148,60,0.3033333333333333,59,1,0.3033333333333333,0.8099999999999999,0.0012526921138463101,0.0006148035913246064,0.0023272002753991355,0.0006148035913246064,True,True
0.002,0.6352942113450061,0.044736280102247346,0.05944617368648136,0.13482519622002254,37,0.8099999999999999,36,1,0.8099999999999999,1.0,0.0006139566826498706,0.0019590140357226425,-0.0006139566826498706,0.0006139566826498706,False,False
0.002,0.6680540962930366,0.044736280102247346,0.38929792532868274,0.08296043362039082,58,0.24,57,1,0.24,1.0,0.0030399754321755886,0.0006134384604419158,-0.0016395232240317495,0.0006134384604419158,False,True
0.002,0.9008517029978264,0.044736280102247346,0.36951538045197463,0.07202886536204248,59,0.6833333333333333,58,1,0.6833333333333333,1.0,0.0006129943288433759,0.0032696345477794147,-6.0022706125510266e-05,0.0006129943288433759,False,False
0.005,0.6756135535360984,0.0707697366622136,0.04427471916730571,0.09525016590374191,55,0.24,54,1,0.24,0.5566666666666666,0.0006518875186284065,0.0006126133935864595,0.013965465982982131,0.0006126133935864595,True,True
0.002,0.6612535716581801,0.044736280102247346,0.3039468670804166,0.09804713861089681,52,0.6833333333333333,51,1,0.6833333333333333,1.0,0.0006119113966964751,0.002617515765211376,-8.596205340218937e-05,0.0006119113966964751,False,False
0.002,0.6659245977462849,0.044736280102247346,0.4794483411720041,0.08228151841826872,56,0.42999999999999994,55,1,0.42999999999999994,0.9366666666666665,0.0012586090551220779,0.0015644501466741331,0.0006105975154440211,0.0006105975154440211,True,True
0.002,0.6416910321243211,0.044736280102247346,0.1308594308466768,0.13083251537910592,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.000610464515531128,0.0018820380519756635,-0.000610464515531128,0.000610464515531128,False,False
0.002,0.6526550600920358,0.044736280102247346,0.011405036295948705,0.11749909082105597,46,0.7466666666666666,45,1,0.7466666666666666,1.0,0.0006096919399602816,0.0025279183709794313,-0.0006096919399602816,0.0006096919399602816,False,False
0.002,0.9237663176615227,0.044736280102247346,0.3733588372991426,0.09419238019156236,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.000948230041104959,0.0006094186473578564,-0.0007092056467291905,0.0006094186473578564,False,True
0.002,0.9166415036799241,0.044736280102247346,0.18972565180209977,0.09983429957052782,47,0.8099999999999999,46,1,0.8099999999999999,1.0,0.00060919602867221,0.0035197861064948217,-0.00060919602867221,0.00060919602867221,False,False
0.002,0.6641271232534203,0.044736280102247346,0.07131941972775874,0.0893605732944468,54,0.7466666666666666,53,1,0.7466666666666666,1.0,0.0006085688444080676,0.004074526671193449,-0.00047990502999633217,0.0006085688444080676,False,False
0.002,0.6605865360821251,0.044736280102247346,0.23286255571878883,0.09111820675947484,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.0033930195446221917,0.0006059965509337213,-0.0030933585983348223,0.0006059965509337213,False,True
0.002,0.6692796484112566,0.044736280102247346,0.31243071331270356,0.08573607828716934,59,0.24,58,1,0.24,1.0,0.0034111500231419375,0.0006058185280265522,-0.0022819572230881454,0.0006058185280265522,False,True
0.002,0.901160585108434,0.044736280102247346,0.6402502819213108,0.08686024370129962,59,0.5566666666666666,58,1,0.5566666666666666,0.8733333333333333,0.0006051155293073487,0.0018959861789605997,0.0009175434552086461,0.0006051155293073487,True,False
0.002,0.6521464018061092,0.044736280102247346,0.11683986933069768,0.11829844878318405,46,0.36666666666666664,45,1,0.36666666666666664,1.0,0.0022603915302715056,0.0006040603790393115,-0.00224042448681681,0.0006040603790393115,False,True
0.002,0.9157258988895555,0.044736280102247346,0.23969784167322405,0.08716517448171017,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0025222865059354596,0.0006031797062857135,-0.0024731020985086847,0.0006031797062857135,False,True
0.005,0.6781620727187251,0.0707697366622136,0.033329940074538565,0.0776015002952538,57,0.3033333333333333,56,1,0.3033333333333333,0.49333333333333323,0.0006025634658942173,0.0007425153228062018,0.01752937932837851,0.0006025634658942173,True,True
0.002,0.6615008512679674,0.044736280102247346,0.08384590136570053,0.11054931466239167,52,0.62,51,1,0.62,1.0,0.0006025589695458127,0.0019257087490522826,-0.00033655406240555753,0.0006025589695458127,False,False
0.002,0.9121419267805205,0.044736280102247346,0.21285360698509875,0.12047241660722725,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0006024117916548829,0.0010221500663160515,-0.00032610303209763803,0.0006024117916548829,False,False
0.002,0.6518748424405826,0.044736280102247346,0.580046496740376,0.10990991158717114,46,0.36666666666666664,45,1,0.36666666666666664,0.8733333333333333,0.0007083511508669624,0.0006023388603819899,0.0009758054210650173,0.0006023388603819899,True,True
0.002,0.6455522966503472,0.044736280102247346,0.19525141070773902,0.13229988160492,42,0.62,41,1,0.62,1.0,0.000601608139080747,0.0012108222784788488,-0.0005201343882406512,0.000601608139080747,False,False
0.002,0.933453368160789,0.044736280102247346,0.27506565753308354,0.11119351436929541,38,0.62,37,1,0.62,1.0,0.0006014297025283206,0.001138098326557373,-0.000600173665899815,0.0006014297025283206,False,False
0.002,0.6523612052789525,0.044736280102247346,0.1505920017841517,0.09527314395165667,46,0.7466666666666666,45,1,0.7466666666666666,1.0,0.0006010367220800306,0.0024937327403241533,-0.0005221391218315372,0.0006010367220800306,False,False
0.002,0.937998044162393,0.044736280102247346,0.2785338092911994,0.14620316380991932,36,0.49333333333333323,35,1,0.49333333333333323,1.0,0.0011084353292997934,0.0006009132540001064,-0.0011084353292997934,0.0006009132540001064,False,True
0.002,0.9184459208758908,0.044736280102247346,0.15852254183626188,0.08238146253171541,46,0.49333333333333323,45,1,0.49333333333333323,1.0,0.0006006901282428964,0.0006664521713862781,-0.0001848331472387582,0.0006006901282428964,False,True
0.002,0.9405288136446965,0.044736280102247346,0.22311370347366824,0.12589913648338885,35,0.49333333333333323,34,1,0.49333333333333323,1.0,0.0012699798685465173,0.0005998398179136917,-0.0012699798685465173,0.0005998398179136917,False,True
0.002,0.9155970661089837,0.044736280102247346,0.5276588643126754,0.09240294287814653,48,0.62,47,1,0.62,1.0,0.0005993755005931287,0.0016122752781618185,-8.918182934990525e-05,0.0005993755005931287,False,False
0.002,0.6533419773328252,0.044736280102247346,0.07927388099190179,0.09964029224937294,47,0.3033333333333333,46,1,0.3033333333333333,1.0,0.0035614199720295503,0.000598673158832346,-0.0035614199720295503,0.000598673158832346,False,True
0.005,0.9010858824624247,0.0707697366622136,0.5034589744977248,0.09240046243533011,51,0.3033333333333333,50,1,0.3033333333333333,0.6833333333333333,0.0008520632233519051,0.000598516771322481,0.006578554257342466,0.000598516771322481,True,True
0.005,0.8953423459950509,0.0707697366622136,0.2852858021958093,0.08693908030102784,55,0.24,54,1,0.24,0.62,0.001122381111642857,0.0005982996275256677,0.009210362102136199,0.0005982996275256677,True,True
0.002,0.9223509837362747,0.044736280102247346,0.4102844950318247,0.1035645467525583,44,0.36666666666666664,43,1,0.36666666666666664,1.0,0.002007148092196307,0.000598299261176725,-0.0019342017674816325,0.000598299261176725,False,True
0.002,0.8998495743737428,0.044736280102247346,0.554406513507063,0.08966262329548842,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0006161914042873535,0.0021173048926287318,0.0005972313612024292,0.0005972313612024292,True,False
0.002,0.9120831362330295,0.044736280102247346,0.1426063292298184,0.0928679611326896,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.0005960442552300772,0.003934282457397766,-0.0005960442552300772,0.0005960442552300772,False,False
0.002,0.9143430942881331,0.044736280102247346,0.6972090051800465,0.09946566326890244,49,0.42999999999999994,48,1,0.42999999999999994,0.8733333333333333,0.0005959602432846982,0.0007953737745222037,0.0009838337177818805,0.0005959602432846982,True,True
0.002,0.6199439550577288,0.044736280102247346,0.102018713453566,0.1702107020922408,31,0.62,30,1,0.62,1.0,0.0005956848432689161,0.0006425072654926612,-0.0005956848432689161,0.0005956848432689161,False,False
0.002,0.9158727019932763,0.044736280102247346,0.213209728755485,0.10224763544931409,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0037702653190009715,0.0005956438699348271,-0.0037702653190009715,0.0005956438699348271,False,True
0.002,0.6432569132362201,0.044736280102247346,0.12164212993483986,0.10149874819585157,41,0.42999999999999994,40,1,0.42999999999999994,1.0,0.0014314853981188943,0.0005939871299174617,-0.001377901536250268,0.0005939871299174617,False,True
0.002,0.9334222224137189,0.044736280102247346,0.2071550777266101,0.10596035935049854,38,0.49333333333333323,37,1,0.49333333333333323,1.0,0.0007501349224204993,0.0005936292495235225,-0.000718403845379108,0.0005936292495235225,False,True
0.002,0.6198493141087825,0.044736280102247346,0.01210825609001219,0.1584420333130986,31,0.7466666666666666,30,1,0.7466666666666666,1.0,0.0005913337536453964,0.0010851438294941893,-0.0005913337536453964,0.0005913337536453964,False,False
0.002,0.9237441437142745,0.044736280102247346,0.037800854076182125,0.12568110784854647,43,0.36666666666666664,42,1,0.36666666666666664,1.0,0.002375092037382754,0.000589613847679829,-0.002375092037382754,0.000589613847679829,False,True
0.005,0.9090230584710814,0.0707697366622136,0.3452774831562753,0.11267064028428254,46,0.3033333333333333,45,1,0.3033333333333333,0.6833333333333333,0.0006375255057193462,0.0005885247405543946,0.00511032730378247,0.0005885247405543946,True,True
0.005,0.8966836425148978,0.0707697366622136,0.6248215774184971,0.09026652878061148,54,0.3033333333333333,53,1,0.3033333333333333,0.62,0.0005882595580166339,0.0006745299560143741,0.008369095769637657,0.0005882595580166339,True,True
0.002,0.9237032390420808,0.044736280102247346,0.13419024179837238,0.0925966369652678,43,0.42999999999999994,42,1,0.42999999999999994,1.0,0.0012699395081058609,0.0005881956433132669,-0.001208675608398696,0.0005881956433132669,False,True
0.002,0.6522483477642428,0.044736280102247346,0.45495726898587663,0.12092505019128605,46,0.42999999999999994,45,1,0.42999999999999994,0.8733333333333333,0.0005952725157643888,0.0006408922135213096,0.00058809160867324,0.00058809160867324,True,True
0.002,0.9001808930496642,0.044736280102247346,0.7613841214557691,0.08924372140358926,60,0.42999999999999994,59,1,0.42999999999999994,0.8099999999999999,0.0005880651230402516,0.0008507518582938016,0.002353831851293668,0.0005880651230402516,True,True
0.005,0.6616435745505486,0.0707697366622136,0.08041473594813987,0.10571962264564685,46,0.3033333333333333,45,1,0.3033333333333333,0.62,0.0007885496539437675,0.0005877999125843168,0.007844440723145989,0.0005877999125843168,True,True
0.002,0.6582952213724703,0.044736280102247346,0.3219198922104126,0.0771820431986004,50,0.42999999999999994,49,1,0.42999999999999994,0.8099999999999999,0.000586697919082282,0.0006559605827495901,0.0012740723716728396,0.000586697919082282,True,True
0.002,0.9200719079292916,0.044736280102247346,0.37112459703147016,0.12726863999588633,45,0.42999999999999994,44,1,0.42999999999999994,1.0,0.0009018224516617977,0.0005864229764891217,-0.0006031620328098744,0.0005864229764891217,False,True
0.002,0.9041849925605739,0.044736280102247346,0.18234236413767896,0.07951712074948106,56,0.7466666666666666,55,1,0.7466666666666666,1.0,0.0005856926278421972,0.004132082431885589,-0.0004413947820970703,0.0005856926278421972,False,False
0.002,0.9066186762964394,0.044736280102247346,0.24863680215927864,0.09944217728517941,54,0.7466666666666666,53,1,0.7466666666666666,1.0,0.0005851055817198307,0.0031842567308565436,-0.00047890534838604095,0.0005851055817198307,False,False
0.002,0.9099856557812589,0.044736280102247346,0.4451176572734486,0.10103926842752346,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.002398866000643609,0.0005847609864687352,-0.0020707733919766227,0.0005847609864687352,False,True
0.002,0.9016103704093249,0.044736280102247346,0.34591366102693233,0.0819076839462468,59,0.24,58,1,0.24,1.0,0.004477690537419099,0.0005840183889478532,-0.004248990860087878,0.0005840183889478532,False,True
0.002,0.6607218748779671,0.044736280102247346,0.6357811457963337,0.09837046600965463,52,0.36666666666666664,51,1,0.36666666666666664,0.8733333333333333,0.0008835760063574122,0.0005839935223796363,0.0016820479563107971,0.0005839935223796363,True,True
0.002,0.6252043920929262,0.044736280102247346,0.23192332224354067,0.135605162914852,33,0.49333333333333323,32,1,0.49333333333333323,1.0,0.0006678298094336864,0.0005826244031432258,-0.0006387696668784682,0.0005826244031432258,False,True
0.005,0.8912735028732509,0.0707697366622136,0.18025756071376564,0.08182928845415116,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0005825275250548179,0.0010705180998553483,0.01339480068110648,0.0005825275250548179,True,True
0.002,0.9020376798458584,0.044736280102247346,0.4693878248312986,0.08293256879283165,58,0.6833333333333333,57,1,0.6833333333333333,1.0,0.0005823525228466357,0.0034013611682775506,-8.824175268444396e-05,0.0005823525228466357,False,False
0.005,0.9009672898683158,0.0707697366622136,0.25786437347153984,0.09065090047702473,51,0.36666666666666664,50,1,0.36666666666666664,0.62,0.0005820751524069337,0.0010170879412128287,0.007949427313872333,0.0005820751524069337,True,True
0.002,0.9021423061081658,0.044736280102247346,0.3076575121630551,0.06336721968686407,58,0.42999999999999994,57,1,0.42999999999999994,0.8733333333333333,0.0005819955072710881,0.0008468351809840455,0.001122028576554038,0.0005819955072710881,True,True
0.002,0.9074740991444046,0.044736280102247346,0.7272117557966015,0.08326854653437331,54,0.49333333333333323,53,1,0.49333333333333323,0.8099999999999999,0.000580993920263157,0.001020511560060022,0.0014084145609359743,0.000580993920263157,True,True
0.002,0.6690329543925883,0.044736280102247346,0.08657572196264053,0.09602036641323261,58,0.6833333333333333,57,1,0.6833333333333333,1.0,0.0005806609140081514,0.002882292266308001,-5.5684893297765874e-05,0.0005806609140081514,False,False
0.005,0.9165816948909488,0.0707697366622136,0.41804325374112405,0.10972337445804174,42,0.36666666666666664,41,1,0.36666666666666664,0.6833333333333333,0.0005789074090337394,0.0005875513899066165,0.00389172913609033,0.0005789074090337394,True,True
0.002,0.6567825368756702,0.044736280102247346,0.39131005409176634,0.11232835628342518,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.0012749717743893978,0.0005787895371546239,-0.00035596633257197987,0.0005787895371546239,False,True
0.002,0.9140184704544988,0.044736280102247346,0.5393607401431105,0.1122162908264319,49,0.36666666666666664,48,1,0.36666666666666664,1.0,0.0010195467057769025,0.0005785726431380064,-0.0001448971005946363,0.0005785726431380064,False,True
0.002,0.9427453377175942,0.044736280102247346,0.06531345195013281,0.1369333622119796,34,0.8099999999999999,33,1,0.8099999999999999,1.0,0.000578140143999826,0.0016247373249102253,-0.000578140143999826,0.000578140143999826,False,False
0.005,0.888739285634682,0.0707697366622136,0.07834949679768055,0.08652166020937979,60,0.3033333333333333,59,1,0.3033333333333333,0.49333333333333323,0.000578092814845039,0.0007989508112440935,0.01621424553362269,0.000578092814845039,True,True
0.005,0.8979971155223495,0.0707697366622136,0.12762103643330053,0.09071991218940707,53,0.36666666666666664,52,1,0.36666666666666664,0.62,0.0005755354912024021,0.0010680457592375037,0.0104543962989956,0.0005755354912024021,True,True
0.002,0.9027194895895833,0.044736280102247346,0.6454945608003712,0.08489480592947084,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0020514583379246565,0.0005749793071815392,-0.0006700503644185537,0.0005749793071815392,False,True
0.002,0.9222658114217736,0.044736280102247346,0.1985615311610889,0.11433688509457178,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.0031074158669031774,0.0005742388744455897,-0.0031074158669031774,0.0005742388744455897,False,True
0.005,0.9108772837420182,0.0707697366622136,0.05027928791613173,0.11103360804434788,45,0.3033333333333333,44,1,0.3033333333333333,0.6833333333333333,0.000813538884154905,0.000572500111127915,0.005813329275487211,0.000572500111127915,True,True
0.005,0.6807679678520955,0.0707697366622136,0.2025153712606555,0.08625226771395728,59,0.24,58,1,0.24,0.49333333333333323,0.0005717312019895381,0.0007107504026943522,0.020212113550743753,0.0005717312019895381,True,True
0.002,0.6709485243791995,0.044736280102247346,0.24509427761861344,0.10185544653804052,60,0.36666666666666664,59,1,0.36666666666666664,0.9366666666666665,0.0011110024258734004,0.000606646735153623,0.0005706166687974803,0.0005706166687974803,True,True
0.002,0.937835124184112,0.044736280102247346,0.07060537393427357,0.12145252358635426,36,0.8099999999999999,35,1,0.8099999999999999,1.0,0.0005702958691480993,0.0016179880560286174,-0.0005702958691480993,0.0005702958691480993,False,False
0.002,0.6305272521029193,0.044736280102247346,0.01292593697388697,0.15349203318236096,35,0.49333333333333323,34,1,0.49333333333333323,1.0,0.001272498723503015,0.0005702291938769636,-0.001272498723503015,0.0005702291938769636,False,True
0.002,0.6654008114829701,0.044736280102247346,0.025469411720259995,0.1071251874671837,55,0.62,54,1,0.62,1.0,0.0005698775276371385,0.0018390459455342723,-0.00016220149697588276,0.0005698775276371385,False,False
0.002,0.6485073897564876,0.044736280102247346,0.4745393922257335,0.11342350377861804,44,0.36666666666666664,43,1,0.36666666666666664,1.0,0.001088893953453945,0.0005695122934335008,-0.00022482092522185833,0.0005695122934335008,False,True
0.002,0.9157012009333976,0.044736280102247346,0.18697200611959486,0.10897212945566115,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.003323782937775286,0.0005693243104262906,-0.003323782937775286,0.0005693243104262906,False,True
0.002,0.6664804167100763,0.044736280102247346,0.3047201875427963,0.10213730858994914,56,0.5566666666666666,55,1,0.5566666666666666,0.8733333333333333,0.0005691568937913725,0.0016697890129853186,0.0006449192732470563,0.0005691568937913725,True,False
0.005,0.6666213033492523,0.0707697366622136,0.06084287174614989,0.09856104195318333,49,0.24,48,1,0.24,0.62,0.0009128561597134687,0.0005686038113595126,0.009615941476409212,0.0005686038113595126,True,True
0.002,0.6632573406167614,0.044736280102247346,0.14359571418316835,0.08065459743608411,54,0.24,53,1,0.24,1.0,0.0034205212184459325,0.0005680951927935138,-0.002997074096900201,0.0005680951927935138,False,True
0.002,0.6619065733683692,0.044736280102247346,0.40848227076933313,0.08564588905208079,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.002347418806524157,0.0005668934532956767,-0.0011827899762276869,0.0005668934532956767,False,True
0.002,0.6708686998359044,0.044736280102247346,0.11647084982752501,0.06701291322183804,60,0.49333333333333323,59,1,0.49333333333333323,0.9366666666666665,0.0011574505959787004,0.001940307235079682,0.0005665155465321605,0.0005665155465321605,True,True
0.002,0.6349505711322287,0.044736280102247346,0.008169031887375444,0.1158464508344827,37,0.42999999999999994,36,1,0.42999999999999994,1.0,0.0015863315254320979,0.0005659292154594222,-0.0015863315254320979,0.0005659292154594222,False,True
0.005,0.6666361584570912,0.0707697366622136,0.03498783879757388,0.09982724894510112,49,0.24,48,1,0.24,0.62,0.0009240817951808006,0.0005659068048747979,0.009197072264033058,0.0005659068048747979,True,True
0.002,0.9016120297260045,0.044736280102247346,0.7771243794833034,0.08231768640317298,59,0.3033333333333333,58,1,0.3033333333333333,0.8733333333333333,0.001152111573297826,0.0005648239113320123,0.0014823342663831207,0.0005648239113320123,True,True
0.002,0.921608554995744,0.044736280102247346,0.019826399230237515,0.10522387338590468,44,0.8733333333333333,43,1,0.8733333333333333,1.0,0.0005648114624115276,0.0032218317189246213,-0.0005648114624115276,0.0005648114624115276,False,False
0.005,0.6768029746421659,0.0707697366622136,0.3236954763149877,0.08201246392290236,56,0.24,55,1,0.24,0.49333333333333323,0.0005647736707403427,0.0006559254882778684,0.02016208463823262,0.0005647736707403427,True,True
0.002,0.6704848367798578,0.044736280102247346,0.5733503784609406,0.06792634336677256,60,0.3033333333333333,59,1,0.3033333333333333,0.8099999999999999,0.0011721997832919255,0.0005642936256721845,0.0030714402889498314,0.0005642936256721845,True,True
0.002,0.6578420559359168,0.044736280102247346,0.3515898051612634,0.08873259523378296,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0022255483651759437,0.0005628112988219231,-0.0014623004273949017,0.0005628112988219231,False,True
0.002,0.9427432237346637,0.044736280102247346,0.08289270646257543,0.13087852533260694,34,0.8099999999999999,33,1,0.8099999999999999,1.0,0.000562793617180585,0.0014218743200857115,-0.000562793617180585,0.000562793617180585,False,False
0.002,0.6632326057135918,0.044736280102247346,0.4799369079652376,0.09080940950962182,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.0021331592455465045,0.000561856987132137,-0.0006234383544389623,0.000561856987132137,False,True
0.002,0.6411931428015957,0.044736280102247346,0.11581446508661794,0.10773969383148771,40,0.36666666666666664,39,1,0.36666666666666664,1.0,0.0018160550206877922,0.0005617421866384795,-0.0018160550206877922,0.0005617421866384795,False,True
0.005,0.6769800922224813,0.0707697366622136,0.04462274812380161,0.09326565631607978,56,0.3033333333333333,55,1,0.3033333333333333,0.5566666666666666,0.0005616300230263314,0.0007216582119945627,0.014916035477160439,0.0005616300230263314,True,True
0.005,0.9026039996426112,0.0707697366622136,0.04178680956874637,0.08886031600704071,50,0.24,49,1,0.24,0.62,0.0007962308381305606,0.0005615576409639163,0.010085581397698181,0.0005615576409639163,True,True
0.005,0.9108362132658087,0.0707697366622136,0.00937955896863026,0.10860208645102043,45,0.36666666666666664,44,1,0.36666666666666664,0.6833333333333333,0.00056075308048481,0.00083424078882785,0.006505649353643364,0.00056075308048481,True,True
0.002,0.6393268022730403,0.044736280102247346,0.05404033477140891,0.13556861907913895,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.0019888715007643585,0.0005602810889202644,-0.0019888715007643585,0.0005602810889202644,False,True
0.002,0.6647854460975283,0.044736280102247346,0.04544687358954055,0.09855247407646847,55,0.3033333333333333,54,1,0.3033333333333333,1.0,0.003417444611662277,0.0005601608577134402,-0.0032545298696047037,0.0005601608577134402,False,True
0.002,0.6620627636546187,0.044736280102247346,0.0753044758294531,0.07908999876205675,53,0.3033333333333333,52,1,0.3033333333333333,1.0,0.0029815291281568334,0.0005599711907946121,-0.002601120178997049,0.0005599711907946121,False,True
0.002,0.900703892659702,0.044736280102247346,0.27583721807560047,0.07515701264120155,59,0.7466666666666666,58,1,0.7466666666666666,1.0,0.0005598887710082047,0.0041770324774256075,-0.0002223965145384259,0.0005598887710082047,False,False
0.002,0.9011620452598154,0.044736280102247346,0.42152265330520217,0.095899112611229,59,0.3033333333333333,58,1,0.3033333333333333,1.0,0.0022113238724121146,0.0005590367184280609,-0.0014233668648113882,0.0005590367184280609,False,True
0.002,0.6587227303430451,0.044736280102247346,0.06728730358438745,0.10009250032423697,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.0005581489171176319,0.003639784140186861,-0.0005516108745388509,0.0005581489171176319,False,False
0.002,0.9426598682228294,0.044736280102247346,0.20155843163992382,0.1602589270406143,34,0.5566666666666666,33,1,0.5566666666666666,1.0,0.000797728252944157,0.000556158397382747,-0.000797728252944157,0.000556158397382747,False,False
0.002,0.6374033689393505,0.044736280102247346,0.10100058835131548,0.11536517648982587,38,0.7466666666666666,37,1,0.7466666666666666,1.0,0.0005557350159904418,0.0017182973257742337,-0.0005557350159904418,0.0005557350159904418,False,False
0.002,0.666426982918289,0.044736280102247346,0.3502826070755183,0.09732273273341303,56,0.62,55,1,0.62,0.8733333333333333,0.0005554467010331053,0.002134579183962069,0.00065444495313871,0.0005554467010331053,True,False
0.002,0.9079624748988323,0.044736280102247346,0.22269334245781636,0.08793641741324688,53,0.8099999999999999,52,1,0.8099999999999999,1.0,0.000554670708337781,0.004124099131866324,-0.0005328786952292921,0.000554670708337781,False,False
0.002,0.6522784077781999,0.044736280102247346,0.3597325750473093,0.11446178358931605,46,0.62,45,1,0.62,1.0,0.0005546101080979701,0.0015520017065470454,-5.675159793500429e-05,0.0005546101080979701,False,False
0.002,0.9050851366261015,0.044736280102247346,0.44354862188096195,0.0785457806613434,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.0032036799198130817,0.0005545103422806384,-0.0027847691249429005,0.0005545103422806384,False,True
0.002,0.9119886095420032,0.044736280102247346,0.07376358561917262,0.1090619729611879,50,0.7466666666666666,49,1,0.7466666666666666,1.0,0.000553914384067621,0.0028900710187095605,-0.0005457642294170776,0.000553914384067621,False,False
0.002,0.6586443116029133,0.044736280102247346,0.15746260449179758,0.11926640481667554,50,0.5566666666666666,49,1,0.5566666666666666,1.0,0.0005530869652022909,0.0010825126462841632,-8.368510562688801e-05,0.0005530869652022909,False,False
0.002,0.9255823276962303,0.044736280102247346,0.013070566276301277,0.09646068626822142,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.0014666399278863483,0.0005530802495687169,-0.001433128823724936,0.0005530802495687169,False,True
0.002,0.6695607471350047,0.044736280102247346,0.3228213001623134,0.065322571650221,59,0.3033333333333333,58,1,0.3033333333333333,0.8733333333333333,0.0012319889243406603,0.0005526383887161588,0.0020186388969278455,0.0005526383887161588,True,True
0.002,0.8997846195626686,0.044736280102247346,0.5175333430459244,0.09811899586849646,60,0.49333333333333323,59,1,0.49333333333333323,0.8733333333333333,0.0005522415934620862,0.0011964903649326337,0.0010327623512809013,0.0005522415934620862,True,True
0.005,0.909092346885758,0.0707697366622136,0.3960258739289013,0.10280596595656785,46,0.36666666666666664,45,1,0.36666666666666664,0.6833333333333333,0.0005520822433465301,0.0008765442764137296,0.005040548759585861,0.0005520822433465301,True,True
0.002,0.9404621956055141,0.044736280102247346,0.0812368870899245,0.1469798499445482,35,0.42999999999999994,34,1,0.42999999999999994,1.0,0.0016775413495260627,0.0005515250633246142,-0.0016775413495260627,0.0005515250633246142,False,True
0.005,0.6740973629578981,0.0707697366622136,0.007731761046185601,0.08028522449930488,54,0.24,53,1,0.24,0.5566666666666666,0.0006816467876553258,0.0005514542506703799,0.014663495125098588,0.0005514542506703799,True,True
0.005,0.8900900000466301,0.0707697366622136,0.28010558441361705,0.07148355918652542,59,0.24,58,1,0.24,0.5566666666666666,0.0006143320837166543,0.0005513936566935842,0.013919398880209608,0.0005513936566935842,True,True
0.002,0.6635855886739218,0.044736280102247346,0.334549312533514,0.10189511716303691,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.001992206601722475,0.0005513775044755746,-0.0010344222192803616,0.0005513775044755746,False,True
0.005,0.6616308494810609,0.0707697366622136,0.14828973791333036,0.09663689568931644,46,0.3033333333333333,45,1,0.3033333333333333,0.62,0.0005551805683680942,0.0005513387485060713,0.009863055410661216,0.0005513387485060713,True,True
0.002,0.9355215338886874,0.044736280102247346,0.09428002558375448,0.14949708185278365,37,0.42999999999999994,36,1,0.42999999999999994,1.0,0.001258102537584504,0.000549914908128528,-0.001258102537584504,0.000549914908128528,False,True
0.002,0.6683592198317093,0.044736280102247346,0.6957673234807886,0.09200458554495347,58,0.42999999999999994,57,1,0.42999999999999994,0.7466666666666666,0.0005493990395061175,0.0008078132395551239,0.0033480279592032584,0.0005493990395061175,True,True
0.002,0.6325153743352683,0.044736280102247346,0.3830682794044502,0.1310120580581914,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.00068148496303511,0.000549158077062371,-0.0003756422575903922,0.000549158077062371,False,True
0.002,0.6698291435220841,0.044736280102247346,0.30239373538471526,0.07781652376512635,59,0.62,58,1,0.62,0.9366666666666665,0.0007620514696302327,0.003239940329011552,0.0005489429135971985,0.0005489429135971985,True,False
0.002,0.9240361730194916,0.044736280102247346,0.435566219124102,0.1015552065792729,43,0.36666666666666664,42,1,0.36666666666666664,1.0,0.0015001226805508514,0.0005482900187839801,-0.0013244547881702854,0.0005482900187839801,False,True
0.002,0.639398809286103,0.044736280102247346,0.22295923586865357,0.11771166584484023,39,0.6833333333333333,38,1,0.6833333333333333,1.0,0.0005464529740522191,0.0016969333115142795,-0.0005311740967737205,0.0005464529740522191,False,False
0.002,0.9255168703290355,0.044736280102247346,0.47535831258060957,0.12671748015632792,42,0.5566666666666666,41,1,0.5566666666666666,1.0,0.0005463197524744496,0.0009254344251879126,-0.0001752779740803192,0.0005463197524744496,False,False
0.002,0.9510645689817696,0.044736280102247346,0.237512961594804,0.1488565362583428,31,0.6833333333333333,30,1,0.6833333333333333,1.0,0.0005461925439906404,0.0008071332589423446,-0.0005461925439906404,0.0005461925439906404,False,False
0.002,0.6691965395569126,0.044736280102247346,0.7936649147142388,0.07429700834288695,59,0.36666666666666664,58,1,0.36666666666666664,0.6833333333333333,0.0005873766027739428,0.0005459944186041164,0.00465245132977209,0.0005459944186041164,True,True
0.002,0.6431857025307954,0.044736280102247346,0.028233553178937363,0.10311093856310469,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.0019703054137447428,0.0005448781841688294,-0.0019703054137447428,0.0005448781841688294,False,True
0.002,0.6633801749865458,0.044736280102247346,0.6454149182104474,0.07667810702125107,54,0.36666666666666664,53,1,0.36666666666666664,0.7466666666666666,0.0006535103550336884,0.0005447589343557972,0.0030829064382516683,0.0005447589343557972,True,True
0.002,0.6688724131476764,0.044736280102247346,0.2756852138817167,0.10049543572553164,58,0.5566666666666666,57,1,0.5566666666666666,0.8733333333333333,0.0005445834916843824,0.0016468199411333133,0.0008249417611567309,0.0005445834916843824,True,False
0.002,0.6563632523315032,0.044736280102247346,0.05492119156264721,0.0976054732282157,49,0.3033333333333333,48,1,0.3033333333333333,1.0,0.003983899461467959,0.0005445104582216292,-0.003983899461467959,0.0005445104582216292,False,True
0.002,0.9354696448244371,0.044736280102247346,0.07085450522418509,0.1322415152225441,37,0.8733333333333333,36,1,0.8733333333333333,1.0,0.0005436240682802193,0.0021983270110648647,-0.0005436240682802193,0.0005436240682802193,False,False
0.002,0.9135764485928194,0.044736280102247346,0.1241280044349287,0.12445912475243244,49,0.5566666666666666,48,1,0.5566666666666666,1.0,0.0005435535790650776,0.000918104072278913,-0.0003134470975979638,0.0005435535790650776,False,False
0.002,0.6433870395010363,0.044736280102247346,0.2929478271525464,0.12069750393190191,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0005434492003832394,0.0016659140767219807,-0.00044625207412787263,0.0005434492003832394,False,False
0.002,0.9450686681672125,0.044736280102247346,0.020710664665041702,0.1699386104739366,33,0.62,32,1,0.62,1.0,0.000541147648537336,0.0005747684462086168,-0.000541147648537336,0.000541147648537336,False,False
0.005,0.8966201303225019,0.0707697366622136,0.09056070990782891,0.09537899864466173,54,0.24,53,1,0.24,0.62,0.0008866178087140262,0.0005399716796275123,0.011009338134018703,0.0005399716796275123,True,True
0.002,0.9157120185678073,0.044736280102247346,0.47643163313919096,0.10892328496089675,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0017987840060845802,0.000539523727619717,-0.001454379912917036,0.000539523727619717,False,True
0.002,0.9185915134901296,0.044736280102247346,0.4414647398197004,0.08901769114377175,46,0.5566666666666666,45,1,0.5566666666666666,1.0,0.0005387649031829675,0.001209163344986334,-0.00011093019283993494,0.0005387649031829675,False,False
0.005,0.676769538056772,0.0707697366622136,0.3643875718887977,0.08243996577189179,56,0.24,55,1,0.24,0.49333333333333323,0.0006472096377382504,0.0005384498689484953,0.020393123559723732,0.0005384498689484953,True,True
0.002,0.6610242277345728,0.044736280102247346,0.2986136068158663,0.10723805207802402,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.001824642092354923,0.0005384250959813186,-0.0011003160366242816,0.0005384250959813186,False,True
0.005,0.6633895790211493,0.0707697366622136,0.15122069836440036,0.10055494827801029,47,0.3033333333333333,46,1,0.3033333333333333,0.62,0.0005382250003301129,0.0007861203971567328,0.009858234747884213,0.0005382250003301129,True,True
0.005,0.6806879382638303,0.0707697366622136,0.21246958277937447,0.07713821550215133,59,0.3033333333333333,58,1,0.3033333333333333,0.49333333333333323,0.0005381709922842732,0.0007691927317901862,0.02199821110897153,0.0005381709922842732,True,True
0.002,0.9189570867772058,0.044736280102247346,0.023696861186272407,0.1091422811724375,46,0.3033333333333333,45,1,0.3033333333333333,1.0,0.0036426841050870417,0.000537822177190827,-0.0036426841050870417,0.000537822177190827,False,True
0.002,0.6508328909678464,0.044736280102247346,0.21133618127918677,0.11912689595629627,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.0005367787200307673,0.001953737052657693,-0.00044338744206979044,0.0005367787200307673,False,False
0.002,0.66588846716549,0.044736280102247346,0.1672338023893006,0.0937854608256599,56,0.24,55,1,0.24,1.0,0.0035846621716075994,0.0005361988260473657,-0.003191130166575511,0.0005361988260473657,False,True
0.002,0.9009786531784372,0.044736280102247346,0.29506273298241414,0.06476096854936804,59,0.49333333333333323,58,1,0.49333333333333323,0.9366666666666665,0.0007551022562311744,0.0014765779561491193,0.0005359863917487551,0.0005359863917487551,True,True
0.002,0.6412027548502038,0.044736280102247346,0.19524074807820602,0.12780795794893993,40,0.36666666666666664,39,1,0.36666666666666664,1.0,0.0019396645491211945,0.0005359128904778132,-0.0019396645491211945,0.0005359128904778132,False,True
0.002,0.9189915065436289,0.044736280102247346,0.09353973530007169,0.0956039268768167,46,0.3033333333333333,45,1,0.3033333333333333,1.0,0.0033232707176026736,0.0005358938116798905,-0.0033232707176026736,0.0005358938116798905,False,True
0.002,0.6394638417124948,0.044736280102247346,0.11827278648884522,0.14000186336067114,39,0.42999999999999994,38,1,0.42999999999999994,1.0,0.0014603746051718674,0.0005351534656357162,-0.0014603746051718674,0.0005351534656357162,False,True
0.005,0.8912064224167721,0.0707697366622136,0.11315056007286073,0.08856797713602979,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0005348865145443306,0.0009149518883818715,0.014086947721704612,0.0005348865145443306,True,True
0.005,0.9146592036998368,0.0707697366622136,0.0453115199689792,0.10795462566569441,43,0.3033333333333333,42,1,0.3033333333333333,0.6833333333333333,0.0008115792249721492,0.0005348290139228643,0.005121192718404016,0.0005348290139228643,True,True
0.002,0.9013350894251988,0.044736280102247346,0.02929785931198882,0.09139486880958023,59,0.24,58,1,0.24,1.0,0.003978643772132788,0.0005344906654174282,-0.0036863350678601795,0.0005344906654174282,False,True
0.002,0.9294587284996315,0.044736280102247346,0.33419016987274913,0.10317998133261495,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0010282780419034164,0.0005333987401255306,-0.0009346985726458162,0.0005333987401255306,False,True
0.002,0.6683720780063961,0.044736280102247346,0.5752210528363517,0.07073177911915686,58,0.42999999999999994,57,1,0.42999999999999994,0.7466666666666666,0.0005331993723308579,0.0011174933507998952,0.0033062782408661345,0.0005331993723308579,True,True
0.002,0.927640355598199,0.044736280102247346,0.33789397445312375,0.10390785575863061,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.0015110953236900624,0.0005331438257455313,-0.0014687808464979076,0.0005331438257455313,False,True
0.002,0.6328385433536959,0.044736280102247346,0.22199774891933505,0.14823019225517883,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.000935332613063088,0.0005328572278469958,-0.000909179873157177,0.0005328572278469958,False,True
0.005,0.9091268006502324,0.0707697366622136,0.4742025832970549,0.10183714825165555,46,0.36666666666666664,45,1,0.36666666666666664,0.6833333333333333,0.0005325816932670004,0.0007744095668528218,0.005233142156128665,0.0005325816932670004,True,True
0.002,0.6683802961677827,0.044736280102247346,0.620807471004877,0.0943691566317001,58,0.3033333333333333,57,1,0.3033333333333333,0.8099999999999999,0.001007949236170405,0.0005321801432118315,0.0023163196160929335,0.0005321801432118315,True,True
0.002,0.9047656570854276,0.044736280102247346,0.7262629066648659,0.09564474179387285,56,0.42999999999999994,55,1,0.42999999999999994,0.8099999999999999,0.0005313763831829557,0.0008370043520809195,0.001872299431951805,0.0005313763831829557,True,True
0.002,0.6553739133763437,0.044736280102247346,0.2822939500395986,0.08316703744187387,48,0.49333333333333323,47,1,0.49333333333333323,0.8733333333333333,0.0005333957960346164,0.0011074062910402139,0.0005312057755862871,0.0005312057755862871,True,True
0.002,0.6691804829209193,0.044736280102247346,0.17671236529748444,0.08234259282814718,59,0.24,58,1,0.24,1.0,0.004383653994580675,0.0005307322085266896,-0.0037646360068456,0.0005307322085266896,False,True
0.005,0.6651598133738835,0.0707697366622136,0.025827986572101835,0.10924710598432838,48,0.3033333333333333,47,1,0.3033333333333333,0.62,0.00065496716626991,0.0005301932308286693,0.00855259439418398,0.0005301932308286693,True,True
0.002,0.9293824900402491,0.044736280102247346,0.4984704673147073,0.1346494792710291,40,0.42999999999999994,39,1,0.42999999999999994,1.0,0.0005294797281736492,0.0005471167631539973,-1.4437901019672693e-05,0.0005294797281736492,False,True
0.002,0.9002724919217052,0.044736280102247346,0.6624195871263081,0.06686964048591414,60,0.3033333333333333,59,1,0.3033333333333333,0.8733333333333333,0.0012228785719992988,0.0005291033585804689,0.0010506039890598833,0.0005291033585804689,True,True
0.005,0.8925673910400939,0.0707697366622136,0.3668535519694285,0.09129068505894168,57,0.24,56,1,0.24,0.62,0.0008779962611169483,0.0005289715262891046,0.009730682839852407,0.0005289715262891046,True,True
0.002,0.9430634475854791,0.044736280102247346,0.3938356010984134,0.1328218903532214,34,0.49333333333333323,33,1,0.49333333333333323,1.0,0.000621354885527981,0.0005289408088228986,-0.0005342157101074883,0.0005289408088228986,False,True
0.002,0.6391271886211166,0.044736280102247346,0.2146590557945479,0.11235338453567734,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.001491968154073508,0.0005287009229603487,-0.0014466322318660767,0.0005287009229603487,False,True
0.005,0.8887890471387667,0.0707697366622136,0.16309879436234964,0.07806487523803857,60,0.3033333333333333,59,1,0.3033333333333333,0.5566666666666666,0.000528629065667146,0.001110220653013752,0.015507797127045914,0.000528629065667146,True,True
0.002,0.9338379804436104,0.044736280102247346,0.13675230075614447,0.12035418911498592,38,0.36666666666666664,37,1,0.36666666666666664,1.0,0.0023303694459996934,0.0005279670153260354,-0.0023303694459996934,0.0005279670153260354,False,True
0.002,0.9000555125652697,0.044736280102247346,0.5986642721426642,0.062463017078663766,60,0.36666666666666664,59,1,0.36666666666666664,0.8099999999999999,0.000688943326000201,0.0005279146234011789,0.0018771426670980713,0.0005279146234011789,True,True
0.002,0.6621556740157272,0.044736280102247346,0.566571041853057,0.08150601211260501,53,0.49333333333333323,52,1,0.49333333333333323,0.8099999999999999,0.0005246811879446658,0.0012192376706827756,0.0020290442728136586,0.0005246811879446658,True,True
0.002,0.9111848502524419,0.044736280102247346,0.11459381806535411,0.07660513361805653,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.001747379929442466,0.0005236760911417365,-0.0013193018827903878,0.0005236760911417365,False,True
0.005,0.889961091745833,0.0707697366622136,0.42385620056466233,0.08614608434236501,59,0.3033333333333333,58,1,0.3033333333333333,0.5566666666666666,0.0005233708861537111,0.0009715473218336592,0.010626572589389162,0.0005233708861537111,True,True
0.002,0.9028404945569592,0.044736280102247346,0.055135967450239014,0.0894269063740396,57,0.7466666666666666,56,1,0.7466666666666666,1.0,0.000523206903908778,0.004345103234076945,-0.00037776174363996173,0.000523206903908778,False,False
0.002,0.9143475174108213,0.044736280102247346,0.7352013629872193,0.10279284159377881,49,0.36666666666666664,48,1,0.36666666666666664,0.8099999999999999,0.0005845928874430031,0.0005222175361318477,0.0014313318144810558,0.0005222175361318477,True,True
0.002,0.9057365809065272,0.044736280102247346,0.4155638080340956,0.06999985273110283,55,0.49333333333333323,54,1,0.49333333333333323,0.8733333333333333,0.0005686980956165432,0.0012599036919530816,0.0005215717805506591,0.0005215717805506591,True,True
0.002,0.6684363490405112,0.044736280102247346,0.51296679042105,0.07833663509431692,58,0.5566666666666666,57,1,0.5566666666666666,0.8099999999999999,0.0005212320217285998,0.0021777879328571206,0.0018833765321539116,0.0005212320217285998,True,False
0.002,0.6680102452657165,0.044736280102247346,0.3771991495881217,0.08007305417783814,58,0.24,57,1,0.24,1.0,0.003162288365178768,0.0005211386986432788,-0.001729621277072746,0.0005211386986432788,False,True
0.005,0.6806356365484278,0.0707697366622136,0.11679203604050657,0.08145545308984911,59,0.24,58,1,0.24,0.5566666666666666,0.0009894531351670414,0.0005200475097289525,0.01910564575274938,0.0005200475097289525,True,True
0.002,0.6390783355353781,0.044736280102247346,0.31867761883600276,0.11465863189514446,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.0011880923962214564,0.0005198645353638971,-0.0009796807563542175,0.0005198645353638971,False,True
0.002,0.6564278386604655,0.044736280102247346,0.45543192369130386,0.10191092405573496,49,0.3033333333333333,48,1,0.3033333333333333,1.0,0.0017513629296617907,0.0005192396370900483,-0.0007702540241444438,0.0005192396370900483,False,True
0.005,0.8887298194178884,0.0707697366622136,0.3261626400182789,0.08467982301290945,60,0.3033333333333333,59,1,0.3033333333333333,0.5566666666666666,0.0005190468075482036,0.0009952547041619058,0.012208276165017884,0.0005190468075482036,True,True
0.002,0.9382832589138385,0.044736280102247346,0.48279701168516187,0.128150412149467,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.0005854644193824522,0.0005187151930987636,-0.0002958080386181781,0.0005187151930987636,False,True
0.005,0.8951556984933406,0.0707697366622136,0.2632747310046671,0.0901178860394911,55,0.36666666666666664,54,1,0.36666666666666664,0.62,0.0005179612169735065,0.0011142547475356335,0.009991938821030779,0.0005179612169735065,True,True
0.002,0.9297027550209132,0.044736280102247346,0.18377204594920898,0.12299318917291269,40,0.36666666666666664,39,1,0.36666666666666664,1.0,0.0026598421600695257,0.0005174126734650098,-0.0026598421600695257,0.0005174126734650098,False,True
0.005,0.6649688858423092,0.0707697366622136,0.2292928603531007,0.09739892636680597,48,0.24,47,1,0.24,0.62,0.0007270502831003172,0.0005169271504590115,0.011466650311270582,0.0005169271504590115,True,True
0.002,0.9169154329830954,0.044736280102247346,0.10199354288006332,0.12091765250739261,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.002047282385062309,0.0005167879594585734,-0.0020390791284148235,0.0005167879594585734,False,True
0.002,0.9120298083382509,0.044736280102247346,0.11915260469738634,0.09548286331222455,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.0005165459466298819,0.004092366635454226,-0.0005165459466298819,0.0005165459466298819,False,False
0.002,0.9034470069911384,0.044736280102247346,0.526457585332651,0.0996351463595806,57,0.3033333333333333,56,1,0.3033333333333333,1.0,0.0014888375618858118,0.0005156104581174189,-0.000263589013067376,0.0005156104581174189,False,True
0.002,0.9025379435623401,0.044736280102247346,0.08795204199672906,0.09119274945289658,58,0.24,57,1,0.24,1.0,0.0042805088244654696,0.0005152973370703009,-0.004126688693935971,0.0005152973370703009,False,True
0.005,0.6667445292017035,0.0707697366622136,0.035655251183159334,0.09927661367784352,49,0.36666666666666664,48,1,0.36666666666666664,0.62,0.0005151701415685089,0.0009620734171412996,0.009687703091322204,0.0005151701415685089,True,True
0.005,0.6616049523224601,0.0707697366622136,0.11953362156905141,0.0980668074275524,46,0.3033333333333333,45,1,0.3033333333333333,0.62,0.0006980277282904129,0.000514460492598141,0.009139032781075146,0.000514460492598141,True,True
0.005,0.9127006059009538,0.0707697366622136,0.0920728440170975,0.10168701790294657,44,0.36666666666666664,43,1,0.36666666666666664,0.6833333333333333,0.0005137665856404901,0.000727287272148857,0.005915513959554783,0.0005137665856404901,True,True
0.002,0.9070638287271717,0.044736280102247346,0.17294685598004275,0.10636223660735557,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.0024042800071847675,0.0005132482949348951,-0.0022248695234814986,0.0005132482949348951,False,True
0.002,0.9277993950072517,0.044736280102247346,0.5650775888564293,0.11731983290994619,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.0008157148042351536,0.0005129298243107644,-0.00022784989623493289,0.0005129298243107644,False,True
0.005,0.8888733014673506,0.0707697366622136,0.4717606653077299,0.07010134287222379,60,0.24,59,1,0.24,0.5566666666666666,0.0006103624930611828,0.0005122138783818809,0.011574171046919804,0.0005122138783818809,True,True
0.002,0.903586658737521,0.044736280102247346,0.6565515203650739,0.08154114573462044,57,0.62,56,1,0.62,0.8733333333333333,0.0005122032868313488,0.0019457238173234013,0.0009071155133708229,0.0005122032868313488,True,False
0.002,0.9376761934309813,0.044736280102247346,0.019667283702925063,0.14536959739974586,36,0.8099999999999999,35,1,0.8099999999999999,1.0,0.0005117441916082339,0.0017035788896052016,-0.0005117441916082339,0.0005117441916082339,False,False
0.002,0.6390321860558641,0.044736280102247346,0.30018545437364386,0.12161012559262775,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.0014824830670048708,0.0005115672933013093,-0.0013957590033887018,0.0005115672933013093,False,True
0.002,0.635308395804439,0.044736280102247346,0.17991070217824293,0.14399489301298152,37,0.6833333333333333,36,1,0.6833333333333333,1.0,0.0005104068762058831,0.0012339883656681914,-0.0005104068762058831,0.0005104068762058831,False,False
0.005,0.8966572060146717,0.0707697366622136,0.5680999186903661,0.08608777235693285,54,0.36666666666666664,53,1,0.36666666666666664,0.62,0.0005102208289797127,0.0008799944951559536,0.00813366458556179,0.0005102208289797127,True,True
0.002,0.9083284246596415,0.044736280102247346,0.4926414268070432,0.08791795886794825,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.0005100449803067044,0.0027358628487538124,-0.00010434270770420127,0.0005100449803067044,False,False
0.005,0.888866854254145,0.0707697366622136,0.1821016338179023,0.08438555153665883,60,0.24,59,1,0.24,0.5566666666666666,0.0010484113367482096,0.0005096928143807893,0.013929949373598101,0.0005096928143807893,True,True
0.002,0.9048719090556536,0.044736280102247346,0.6781739753268844,0.07205777488687691,56,0.36666666666666664,55,1,0.36666666666666664,0.8733333333333333,0.0009058591715233339,0.0005095518711826565,0.0012665116302813173,0.0005095518711826565,True,True
0.002,0.9113806551957084,0.044736280102247346,0.6398049556690989,0.09161296519252675,51,0.5566666666666666,50,1,0.5566666666666666,0.9366666666666665,0.0006182572315026016,0.001353388474908455,0.0005089813699557233,0.0005089813699557233,True,False
0.002,0.662430072987993,0.044736280102247346,0.340032153031205,0.07805559406924302,53,0.5566666666666666,52,1,0.5566666666666666,0.8733333333333333,0.0005086656580966658,0.0018124697358857418,0.000978800810237091,0.0005086656580966658,True,False
0.002,0.9012701966384238,0.044736280102247346,0.6669336027050091,0.07429950581437027,59,0.5566666666666666,58,1,0.5566666666666666,0.8733333333333333,0.0005084423883460222,0.0018547919082459322,0.0012021770077494998,0.0005084423883460222,True,False
0.002,0.6374636669588613,0.044736280102247346,0.05137333519441269,0.11818944823661243,38,0.8099999999999999,37,1,0.8099999999999999,1.0,0.0005084189204225714,0.0020902135593636553,-0.0005084189204225714,0.0005084189204225714,False,False
0.005,0.9056889800703788,0.0707697366622136,0.10460041863343662,0.09608716616153248,48,0.36666666666666664,47,1,0.36666666666666664,0.62,0.0005083843399484398,0.0009865441607406365,0.007803732735332087,0.0005083843399484398,True,True
0.002,0.9120052215640025,0.044736280102247346,0.18530621553724844,0.10610667285794555,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.0005079944652771867,0.0032192674685473073,-0.0005079944652771867,0.0005079944652771867,False,False
0.002,0.6675105645537425,0.044736280102247346,0.1987927424248337,0.06842294038338378,57,0.5566666666666666,56,1,0.5566666666666666,0.8099999999999999,0.0005076306742418822,0.0016325139143574532,0.0015146897754152793,0.0005076306742418822,True,False
0.002,0.9026666281148015,0.044736280102247346,0.6520016984734051,0.0875696518707848,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0019147368134039137,0.0005070059252410146,-0.000396257738203662,0.0005070059252410146,False,True
0.002,0.6681870973629364,0.044736280102247346,0.28620880027073375,0.07152509208131783,58,0.24,57,1,0.24,1.0,0.002529835191366188,0.0005065690611117796,-0.0007284755295980764,0.0005065690611117796,False,True
0.002,0.9482589300935541,0.044736280102247346,0.17399050577319997,0.1577005559890431,32,0.49333333333333323,31,1,0.49333333333333323,1.0,0.0011630461047290094,0.0005060753069097911,-0.0011630461047290094,0.0005060753069097911,False,True
0.002,0.9381646441633589,0.044736280102247346,0.48202056854246816,0.14083577618266085,36,0.49333333333333323,35,1,0.49333333333333323,1.0,0.0005060251390072123,0.0005239111426076771,-0.000182216720767022,0.0005060251390072123,False,True
0.002,0.9314758800413595,0.044736280102247346,0.014392308188187878,0.10592885726500945,39,0.42999999999999994,38,1,0.42999999999999994,1.0,0.0014684303739511267,0.0005053093328097576,-0.0014684303739511267,0.0005053093328097576,False,True
0.005,0.6806794211308966,0.0707697366622136,0.19844728691234081,0.07284323221331465,59,0.24,58,1,0.24,0.49333333333333323,0.0005042338149702328,0.0005564970476959566,0.02314321868969381,0.0005042338149702328,True,True
0.005,0.9227723662219807,0.0707697366622136,0.06747087888499936,0.12185658725955217,39,0.36666666666666664,38,1,0.36666666666666664,0.7466666666666666,0.0005036796656801698,0.0006902616810738033,0.0033742103633794033,0.0005036796656801698,True,True
0.005,0.8912571466289932,0.0707697366622136,0.61404539856224,0.09033469156315597,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0005026890638209599,0.0005847024699013789,0.010085335482038044,0.0005026890638209599,True,True
0.002,0.6508109640833016,0.044736280102247346,0.025608130468063067,0.09472446681511382,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.0005026219947964498,0.0025118404151990513,-0.0004989781496752997,0.0005026219947964498,False,False
0.002,0.6537390501102237,0.044736280102247346,0.3678618567850966,0.11693258127360029,47,0.36666666666666664,46,1,0.36666666666666664,1.0,0.001285314101145758,0.0005024513753141036,-0.0005941107036882842,0.0005024513753141036,False,True
0.002,0.9150921220971671,0.044736280102247346,0.30982177237010683,0.11845685560076245,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.000501806089927516,0.0015900679284703875,-0.0003219852497539293,0.000501806089927516,False,False
0.002,0.6706135992113691,0.044736280102247346,0.4705562715575741,0.08585264447815794,60,0.42999999999999994,59,1,0.42999999999999994,0.9366666666666665,0.0016647276221998452,0.0013296874675672282,0.0005014106310560384,0.0005014106310560384,True,True
0.002,0.6392097409328252,0.044736280102247346,0.17901881300067227,0.13222576661033483,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.001851659188570725,0.0005008701188698335,-0.001851659188570725,0.0005008701188698335,False,True
0.002,0.9158496522533893,0.044736280102247346,0.3718517903278858,0.090112759059863,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.002516346472302478,0.0005007416448076793,-0.0024147682668054157,0.0005007416448076793,False,True
0.002,0.9336172132773832,0.044736280102247346,0.40410100017595396,0.11658096200715981,38,0.62,37,1,0.62,1.0,0.0005002529691412737,0.0010718039814523316,-0.0004074221998947292,0.0005002529691412737,False,False
0.005,0.9297736612679114,0.0707697366622136,0.235043568313267,0.13238617444854509,36,0.36666666666666664,35,1,0.36666666666666664,0.7466666666666666,0.0005117902850059681,0.0004999568446062508,0.0020423603476755893,0.0004999568446062508,True,True
0.005,0.6756219777341641,0.0707697366622136,0.09832791915861512,0.09679297016329666,55,0.24,54,1,0.24,0.5566666666666666,0.0006318960710891003,0.0004995842642384509,0.014736888424829985,0.0004995842642384509,True,True
0.002,0.9026053696386083,0.044736280102247346,0.6048327777910714,0.08950173268992043,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0021189869790512964,0.0004987513612261164,-0.0008705000036060895,0.0004987513612261164,False,True
0.002,0.6414870881930218,0.044736280102247346,0.20251289772244482,0.11449553963557729,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0004984562258021954,0.00195772084025695,-0.0004959694383455778,0.0004984562258021954,False,False
0.002,0.9082437471803871,0.044736280102247346,0.5397791794128807,0.1065965368456738,53,0.5566666666666666,52,1,0.5566666666666666,0.8733333333333333,0.0004975863091726554,0.001145980849639838,0.0006475504820246085,0.0004975863091726554,True,False
0.002,0.912996837374974,0.044736280102247346,0.3175790371975321,0.09603057762641241,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0036870818912862857,0.0004970943593668118,-0.0036870818912862857,0.0004970943593668118,False,True
0.002,0.9107009557325678,0.044736280102247346,0.022324519730474956,0.119852543616771,51,0.5566666666666666,50,1,0.5566666666666666,1.0,0.0004968533971326177,0.0010794871827490339,-0.0001753923805841436,0.0004968533971326177,False,False
0.002,0.9294315162099631,0.044736280102247346,0.5042499357459036,0.13186157934693904,40,0.49333333333333323,39,1,0.49333333333333323,1.0,0.0004968405374989545,0.0006861636700616255,-2.9167205524118988e-05,0.0004968405374989545,False,True
0.002,0.8999959702566349,0.044736280102247346,0.6955939177081583,0.09367151386242971,60,0.42999999999999994,59,1,0.42999999999999994,0.8099999999999999,0.0004967134281534832,0.0009186390359739198,0.0021250004177829195,0.0004967134281534832,True,True
0.005,0.6767607522297753,0.0707697366622136,0.3010087508104736,0.08377008661351013,56,0.24,55,1,0.24,0.5566666666666666,0.0008041225327577337,0.0004963126651067098,0.019301719048466625,0.0004963126651067098,True,True
0.005,0.8900456857152579,0.0707697366622136,0.5542604844353735,0.08811960147462232,59,0.24,58,1,0.24,0.62,0.0007579685054938786,0.0004961715379373849,0.009963984441958378,0.0004961715379373849,True,True
0.005,0.8952475833108919,0.0707697366622136,0.44221339781047847,0.07973686237484787,55,0.36666666666666664,54,1,0.36666666666666664,0.62,0.000495515977976458,0.0008746068397659133,0.009091480772952541,0.000495515977976458,True,True
0.002,0.9355112009005183,0.044736280102247346,0.11651272917042511,0.1243661078956609,37,0.8733333333333333,36,1,0.8733333333333333,1.0,0.0004952511077811023,0.002153805668277864,-0.0004952511077811023,0.0004952511077811023,False,False
0.002,0.9297140830419846,0.044736280102247346,0.19594905293585702,0.12270196545177858,40,0.36666666666666664,39,1,0.36666666666666664,1.0,0.0026549622628608475,0.0004951625884293005,-0.0026549622628608475,0.0004951625884293005,False,True
0.002,0.6451066957218853,0.044736280102247346,0.397799716454445,0.11250403774441539,42,0.62,41,1,0.62,1.0,0.000493781945489074,0.0013652156459552107,-4.347407170934065e-05,0.000493781945489074,False,False
0.002,0.6415283100421963,0.044736280102247346,0.3195923688123219,0.13394664420728752,40,0.5566666666666666,39,1,0.5566666666666666,1.0,0.0004933721387530841,0.0010072928667434658,-0.00025184049889107323,0.0004933721387530841,False,False
0.002,0.9016549845693659,0.044736280102247346,0.40881794843056224,0.07734245126231934,59,0.24,58,1,0.24,1.0,0.004119995192595818,0.0004933602515037,-0.00373016227256331,0.0004933602515037,False,True
0.002,0.9106394082935806,0.044736280102247346,0.25849543606949316,0.10743136556349964,51,0.7466666666666666,50,1,0.7466666666666666,1.0,0.0004931367646118969,0.0026501946578927358,-0.0004113141199198554,0.0004931367646118969,False,False
0.005,0.8926648019490064,0.0707697366622136,0.005568249162327068,0.08721538263811489,57,0.24,56,1,0.24,0.5566666666666666,0.0010574462399539492,0.0004924257923182734,0.014703768826214731,0.0004924257923182734,True,True
0.002,0.668187907382036,0.044736280102247346,0.4631210002310371,0.07576279045003652,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0017876561339879812,0.0010402883581078553,0.0004919758956731972,0.0004919758956731972,True,True
0.002,0.619639931351487,0.044736280102247346,0.24993576822529273,0.1504596824051536,31,0.5566666666666666,30,1,0.5566666666666666,1.0,0.0004917034629473362,0.0005630951677086663,-0.0004632212409109918,0.0004917034629473362,False,False
0.002,0.6413901372832529,0.044736280102247346,0.27856553386398075,0.11633583938445644,40,0.6833333333333333,39,1,0.6833333333333333,1.0,0.0004916245858975695,0.001666525567302915,-0.0004111906802177833,0.0004916245858975695,False,False
0.002,0.6695028818303573,0.044736280102247346,0.015171698550853,0.09276420224745557,59,0.24,58,1,0.24,1.0,0.0036913996759393546,0.0004914796222127637,-0.0033126033228326234,0.0004914796222127637,False,True
0.005,0.6682229629282994,0.0707697366622136,0.1867231428104803,0.0885266135781851,50,0.3033333333333333,49,1,0.3033333333333333,0.5566666666666666,0.0004913473065918465,0.0006540894504626089,0.013670693673984014,0.0004913473065918465,True,True
0.002,0.9174409486685116,0.044736280102247346,0.07711926232696663,0.10419817815111725,47,0.3033333333333333,46,1,0.3033333333333333,1.0,0.003994282274046182,0.0004912991495604047,-0.003994282274046182,0.0004912991495604047,False,True
0.002,0.9456383461654849,0.044736280102247346,0.09956020743119215,0.13665592959227585,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.0014240118630164625,0.0004912769785518936,-0.0014240118630164625,0.0004912769785518936,False,True
0.005,0.6740733533288777,0.0707697366622136,0.3504936975182382,0.08302683926343901,54,0.24,53,1,0.24,0.49333333333333323,0.000490934794031195,0.0005996889069711253,0.019044515733773672,0.000490934794031195,True,True
0.005,0.6782047305557417,0.0707697366622136,0.03448642286932081,0.07934291676357695,57,0.3033333333333333,56,1,0.3033333333333333,0.49333333333333323,0.0004899735598088323,0.0009531716847338789,0.017255582063516087,0.0004899735598088323,True,True
0.005,0.6651773063783721,0.0707697366622136,0.059781449232412326,0.1069157642289988,48,0.3033333333333333,47,1,0.3033333333333333,0.62,0.0004897621859888743,0.0007822825294454869,0.009110939052621702,0.0004897621859888743,True,True
0.002,0.6674386715870015,0.044736280102247346,0.5085634908629345,0.09396341479949334,57,0.5566666666666666,56,1,0.5566666666666666,0.8099999999999999,0.000489632445955637,0.0016939995534873671,0.0017144846908862755,0.000489632445955637,True,False
0.002,0.9478632977648428,0.044736280102247346,0.13476924958568476,0.1698020067400075,32,0.6833333333333333,31,1,0.6833333333333333,1.0,0.000489629136172468,0.0007361347188263588,-0.000489629136172468,0.000489629136172468,False,False
0.005,0.6615842991059762,0.0707697366622136,0.33611206478378053,0.10082385240479178,46,0.3033333333333333,45,1,0.3033333333333333,0.5566666666666666,0.0005315044033454133,0.0004895431179817522,0.0114957848437947,0.0004895431179817522,True,True
0.002,0.6697645216457773,0.044736280102247346,0.353060826720093,0.07138516568753954,59,0.5566666666666666,58,1,0.5566666666666666,0.8099999999999999,0.0004893375885941196,0.0024591274429855625,0.0017047179391131454,0.0004893375885941196,True,False
0.002,0.9100060172977938,0.044736280102247346,0.41561259947210916,0.07882784548231463,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.002085841753263331,0.000488550864319725,-0.0016211486829146129,0.000488550864319725,False,True
0.005,0.8980073745829211,0.0707697366622136,0.20346877135353011,0.08576722964787652,53,0.36666666666666664,52,1,0.36666666666666664,0.5566666666666666,0.00048616779104806323,0.001080691494123505,0.010046364750508829,0.00048616779104806323,True,True
0.002,0.6582444167937731,0.044736280102247346,0.34329841295157915,0.08314473803915123,50,0.5566666666666666,49,1,0.5566666666666666,0.9366666666666665,0.0006690539890761126,0.00145121784493576,0.00048612370713320505,0.00048612370713320505,True,False
0.002,0.6695960545711972,0.044736280102247346,0.6553774626712345,0.0917970561436562,59,0.42999999999999994,58,1,0.42999999999999994,0.7466666666666666,0.00048552307689243976,0.0010243066284819542,0.0032231407233536016,0.00048552307689243976,True,True
0.005,0.6806759353762155,0.0707697366622136,0.2469768796505454,0.0735030564497509,59,0.24,58,1,0.24,0.49333333333333323,0.0004851089142710564,0.000587757845907718,0.02362722599987346,0.0004851089142710564,True,True
0.002,0.6437707264623077,0.044736280102247346,0.1331682972564385,0.14226841641931884,41,0.5566666666666666,40,1,0.5566666666666666,1.0,0.00048475944710786687,0.0007801355156150031,-0.0003792267578738124,0.00048475944710786687,False,False
0.002,0.9110336116855099,0.044736280102247346,0.35299160177696415,0.112672110253028,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.0016132697428043478,0.0004847064221220267,-0.0012626019915334837,0.0004847064221220267,False,True
0.002,0.9052660726530367,0.044736280102247346,0.03798485997356576,0.09390226443118115,55,0.8099999999999999,54,1,0.8099999999999999,1.0,0.00048396071196886084,0.004095079185480069,-0.00039135011350301433,0.00048396071196886084,False,False
0.002,0.9071340209343328,0.044736280102247346,0.3145480377735714,0.070254128838743,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.0012715199657263743,0.0004835070531686327,-0.00032920733555774195,0.0004835070531686327,False,True
0.005,0.8889469404715842,0.0707697366622136,0.5698079802218652,0.0737531423353705,60,0.24,59,1,0.24,0.62,0.0008726561802825299,0.00048345516005582475,0.01010406669701501,0.00048345516005582475,True,True
0.002,0.6676122592582423,0.044736280102247346,0.39761621635702943,0.09974306105533605,57,0.5566666666666666,56,1,0.5566666666666666,0.8733333333333333,0.00048273105351317265,0.001541423099590024,0.0012923189053757696,0.00048273105351317265,True,False
0.002,0.9377800653312672,0.044736280102247346,0.23731268464046582,0.14446626525748205,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.00048272954307969275,0.0014536478564389852,-0.00048272954307969275,0.00048272954307969275,False,False
0.005,0.6795330935147808,0.0707697366622136,0.2862363246314268,0.08954092696703791,58,0.24,57,1,0.24,0.49333333333333323,0.0004827055026395995,0.00062527769980539,0.02025569445014554,0.0004827055026395995,True,True
0.002,0.6550736126606805,0.044736280102247346,0.530196497079272,0.10818096302691722,48,0.36666666666666664,47,1,0.36666666666666664,0.9366666666666665,0.0009948306465938361,0.0005893327772811593,0.0004821904840226888,0.0004821904840226888,True,True
0.002,0.9092432622280416,0.044736280102247346,0.23002719430693844,0.10728014359540257,52,0.7466666666666666,51,1,0.7466666666666666,1.0,0.00048203505804407103,0.002542709729232822,-0.0003760252608770363,0.00048203505804407103,False,False
0.002,0.9008951373008511,0.044736280102247346,0.44751827423310125,0.10584744076663802,59,0.42999999999999994,58,1,0.42999999999999994,0.8099999999999999,0.0004816169149488718,0.0006991667345807853,0.0011171203731111825,0.0004816169149488718,True,True
0.005,0.8979649050272539,0.0707697366622136,0.5700965586500883,0.10060478535978624,53,0.3033333333333333,52,1,0.3033333333333333,0.62,0.0004875446016682127,0.0004814526466914066,0.008445002542193207,0.0004814526466914066,True,True
0.002,0.6619863348652109,0.044736280102247346,0.6905922973407155,0.08716974726723944,53,0.42999999999999994,52,1,0.42999999999999994,0.7466666666666666,0.00048132539871788765,0.000911630099502829,0.0027328618853829454,0.00048132539871788765,True,True
0.005,0.6769495072164243,0.0707697366622136,0.24060383409357333,0.09234034769022936,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.000480957365109414,0.0006954130272522515,0.017872038159570558,0.000480957365109414,True,True
0.002,0.9428014028061048,0.044736280102247346,0.12143108692292756,0.15646102535812023,34,0.42999999999999994,33,1,0.42999999999999994,1.0,0.0012766425493324384,0.0004804371096883925,-0.0012766425493324384,0.0004804371096883925,False,True
0.005,0.9072207980824025,0.0707697366622136,0.028451253687253604,0.11435704199743477,47,0.3033333333333333,46,1,0.3033333333333333,0.62,0.0004797784399017982,0.0005411718131515741,0.00764537136597486,0.0004797784399017982,True,True
0.002,0.9259059577971185,0.044736280102247346,0.20652357521632647,0.10616598024407475,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.002741080833598753,0.00047824383076954766,-0.002741080833598753,0.00047824383076954766,False,True
0.002,0.9509708362870243,0.044736280102247346,0.03088150925451067,0.13802172017988212,31,0.5566666666666666,30,1,0.5566666666666666,1.0,0.0007286093802600083,0.0004781478308313524,-0.0007286093802600083,0.0004781478308313524,False,False
0.005,0.8953275295421993,0.0707697366622136,0.07880295562767543,0.07804745095832596,55,0.24,54,1,0.24,0.5566666666666666,0.0007464184875597962,0.00047772374025469147,0.01412956265799875,0.00047772374025469147,True,True
0.002,0.9258070363343393,0.044736280102247346,0.1789777832190924,0.1019951882877805,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.002380963863679155,0.00047629373369473683,-0.002380963863679155,0.00047629373369473683,False,True
0.005,0.6741275911433756,0.0707697366622136,0.26437359297068735,0.08640844799827439,54,0.3033333333333333,53,1,0.3033333333333333,0.49333333333333323,0.0004759799159419071,0.0008284482087033686,0.017390412235873745,0.0004759799159419071,True,True
0.002,0.6397234284085034,0.044736280102247346,0.1954752963753816,0.14618459063847103,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0004756785292173006,0.0007292978757873357,-0.0003584391489360213,0.0004756785292173006,False,False
0.002,0.6484006960629336,0.044736280102247346,0.0948050932599271,0.10743664801291473,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.003268459727627771,0.0004743858099090506,-0.003268459727627771,0.0004743858099090506,False,True
0.005,0.6793611141135304,0.0707697366622136,0.004119356801021665,0.08205519462483363,58,0.24,57,1,0.24,0.5566666666666666,0.0011299847289320188,0.0004741047991766902,0.016142677565128303,0.0004741047991766902,True,True
0.002,0.6416915967571628,0.044736280102247346,0.25900991453571204,0.1411999481473474,40,0.5566666666666666,39,1,0.5566666666666666,1.0,0.00047378189641297553,0.000746367185441152,-0.0002436535562272595,0.00047378189641297553,False,False
0.002,0.6534340131343979,0.044736280102247346,0.6468120331287034,0.10595122758610988,47,0.42999999999999994,46,1,0.42999999999999994,0.8099999999999999,0.00047374415218101276,0.0006572857146542418,0.001788522216908698,0.00047374415218101276,True,True
0.005,0.8967023319509044,0.0707697366622136,0.09603995760295199,0.09239325224070422,54,0.24,53,1,0.24,0.62,0.0011142830657965251,0.00047349558232605244,0.010796851302763148,0.00047349558232605244,True,True
0.002,0.6569434208124941,0.044736280102247346,0.16439134785873913,0.07604272494537068,49,0.36666666666666664,48,1,0.36666666666666664,0.8099999999999999,0.00047316839567321765,0.0005080997980657755,0.0010066602110750265,0.00047316839567321765,True,True
0.005,0.8889224879206814,0.0707697366622136,0.7137822784311078,0.07326942330351766,60,0.3033333333333333,59,1,0.3033333333333333,0.5566666666666666,0.0004726701049054776,0.0005575820352642508,0.010820366854541089,0.0004726701049054776,True,True
0.002,0.9035782273436793,0.044736280102247346,0.5811714063170135,0.06838663837333873,57,0.3033333333333333,56,1,0.3033333333333333,0.9366666666666665,0.0011121178567691735,0.00047188589475725333,0.0007011558851951421,0.00047188589475725333,True,True
0.002,0.9378229496774078,0.044736280102247346,0.2621842089088455,0.14293775345138163,36,0.7466666666666666,35,1,0.7466666666666666,1.0,0.0004716736846315597,0.001447045902891348,-0.0004716736846315597,0.0004716736846315597,False,False
0.002,0.9027878141592507,0.044736280102247346,0.030932873687490127,0.07809322193773545,58,0.24,57,1,0.24,1.0,0.004828007672461954,0.00047124259996247176,-0.004578165098717352,0.00047124259996247176,False,True
0.002,0.6685798347374317,0.044736280102247346,0.6119546737372448,0.09821083492403673,58,0.42999999999999994,57,1,0.42999999999999994,0.7466666666666666,0.000470193897089416,0.0007698830625045817,0.003068766650095286,0.000470193897089416,True,True
0.002,0.9252382025294339,0.044736280102247346,0.15278030001627027,0.10684853050554083,42,0.8733333333333333,41,1,0.8733333333333333,1.0,0.0004698388567337864,0.0027975671394994497,-0.0004698388567337864,0.0004698388567337864,False,False
0.002,0.6196700543917907,0.044736280102247346,0.2305909408622653,0.14845591243166284,31,0.5566666666666666,30,1,0.5566666666666666,1.0,0.00046964345599519636,0.0006148117034603745,-0.0004525956121355431,0.00046964345599519636,False,False
0.002,0.9511877012443364,0.044736280102247346,0.03261005516932022,0.15036111478913006,31,0.49333333333333323,30,1,0.49333333333333323,1.0,0.0012348088268606633,0.00046881269039328826,-0.0012348088268606633,0.00046881269039328826,False,True
0.005,0.9025756387048056,0.0707697366622136,0.4596211489348373,0.10039715144131577,50,0.24,49,1,0.24,0.6833333333333333,0.0009215951363435114,0.00046831059156515954,0.0061677499838946066,0.00046831059156515954,True,True
0.002,0.9096508491143238,0.044736280102247346,0.45188249521148316,0.07213203369660016,52,0.42999999999999994,51,1,0.42999999999999994,0.8733333333333333,0.00046753100502439006,0.0006597121593472753,0.0008591001139704643,0.00046753100502439006,True,True
0.002,0.6671548450006849,0.044736280102247346,0.1124121342772482,0.09464751469333654,57,0.24,56,1,0.24,1.0,0.0035625676500992756,0.0004669215715039273,-0.0031782783810327658,0.0004669215715039273,False,True
0.002,0.6473551496234493,0.044736280102247346,0.11622213192274977,0.10998553950185856,43,0.8099999999999999,42,1,0.8099999999999999,1.0,0.000466751761279219,0.0028926749466477606,-0.000466751761279219,0.000466751761279219,False,False
0.002,0.9234087426122808,0.044736280102247346,0.04503957243788812,0.10074220701719382,43,0.8099999999999999,42,1,0.8099999999999999,1.0,0.00046656780406693454,0.002646048573999613,-0.00046656780406693454,0.00046656780406693454,False,False
0.002,0.6450648444224987,0.044736280102247346,0.15264999611507396,0.09962292148686286,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.0016543791823729818,0.0004660083266354393,-0.001571512386146752,0.0004660083266354393,False,True
0.002,0.6703537601513714,0.044736280102247346,0.7804344525242011,0.07055738530756989,60,0.3033333333333333,59,1,0.3033333333333333,0.6833333333333333,0.0006408314000436314,0.0004654921409462716,0.004929949775844089,0.0004654921409462716,True,True
0.002,0.670017566724079,0.044736280102247346,0.31284073038875165,0.0935852755167431,59,0.62,58,1,0.62,0.8733333333333333,0.00046526260169070234,0.0024376624106939343,0.0009321910588644073,0.00046526260169070234,True,False
0.002,0.622421509745412,0.044736280102247346,0.2883010237914687,0.1494693098893394,32,0.49333333333333323,31,1,0.49333333333333323,1.0,0.0006250032728700971,0.00046486205070318055,-0.0005626072108685702,0.00046486205070318055,False,True
0.005,0.6781564852583408,0.0707697366622136,0.16668669272679568,0.07572835637825165,57,0.24,56,1,0.24,0.49333333333333323,0.00046469472144383797,0.0006207870544882681,0.020502629845774726,0.00046469472144383797,True,True
0.005,0.9041591261205073,0.0707697366622136,0.4021621690185111,0.08789884957538399,49,0.3033333333333333,48,1,0.3033333333333333,0.6833333333333333,0.0006971804503043748,0.0004645544350787095,0.006615294853912426,0.0004645544350787095,True,True
0.002,0.9199541625984888,0.044736280102247346,0.30401256444397173,0.1328561137413117,45,0.42999999999999994,44,1,0.42999999999999994,1.0,0.0006765045743634113,0.0004644131284212362,-0.0003541903631966136,0.0004644131284212362,False,True
0.005,0.6768514321763328,0.0707697366622136,0.14762341833465456,0.07756638744715004,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00046397706071312633,0.0006773733505444384,0.01906435073351081,0.00046397706071312633,True,True
0.002,0.6450803388792167,0.044736280102247346,0.1148495197767151,0.12470729994979407,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.002437269376941779,0.00046301425723654444,-0.002437269376941779,0.00046301425723654444,False,True
0.005,0.6793484643409146,0.0707697366622136,0.03173511391517923,0.0791130058788086,58,0.24,57,1,0.24,0.5566666666666666,0.0010588417224992575,0.00046284660005827194,0.01727105336795378,0.00046284660005827194,True,True
0.002,0.9020867378099899,0.044736280102247346,0.23264764523062315,0.10686676405321946,58,0.3033333333333333,57,1,0.3033333333333333,1.0,0.0012594462212386236,0.00046239285151104446,-0.0005188244843427364,0.00046239285151104446,False,True
0.002,0.9158563521759515,0.044736280102247346,0.33956537415077565,0.08997655996319184,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0027190211632059486,0.0004623082326764975,-0.0026500656282774254,0.0004623082326764975,False,True
0.005,0.6617155437009524,0.0707697366622136,0.19362703022021618,0.10713079296868751,46,0.36666666666666664,45,1,0.36666666666666664,0.62,0.00046228915330046255,0.0007651135249368395,0.009427045076962286,0.00046228915330046255,True,True
0.002,0.6500946015368453,0.044736280102247346,0.09173299444976495,0.10623984066398796,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.003445710462016895,0.00046226735775987526,-0.003445710462016895,0.00046226735775987526,False,True
0.002,0.6599902915089919,0.044736280102247346,0.20781443742926917,0.09520316739991289,51,0.7466666666666666,50,1,0.7466666666666666,1.0,0.0004621407740363562,0.003376327537280229,-0.0002576920070110412,0.0004621407740363562,False,False
0.002,0.9150608707362491,0.044736280102247346,0.2902041168437751,0.11573889519401291,48,0.7466666666666666,47,1,0.7466666666666666,1.0,0.0004620819047811927,0.002042670305168287,-0.0003758996870030208,0.0004620819047811927,False,False
0.002,0.9130167333699927,0.044736280102247346,0.006683980393748358,0.09486281456264792,50,0.24,49,1,0.24,1.0,0.004351762179914028,0.00046018334919181996,-0.004351762179914028,0.00046018334919181996,False,True
0.002,0.6638818668879287,0.044736280102247346,0.17845742266801407,0.11289145326223726,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.00110042647932,0.0004600796590381147,-0.00024050509787935912,0.0004600796590381147,False,True
0.002,0.9062512234181569,0.044736280102247346,0.34439123683668965,0.09242432781095497,55,0.24,54,1,0.24,1.0,0.0038768347374811304,0.00046007350467966576,-0.0037498054961143,0.00046007350467966576,False,True
0.005,0.9164447371431442,0.0707697366622136,0.17663803351750418,0.11716788704662186,42,0.36666666666666664,41,1,0.36666666666666664,0.6833333333333333,0.00045948268346021707,0.0008854464294662257,0.004009044032212706,0.00045948268346021707,True,True
0.002,0.9452513679115246,0.044736280102247346,0.1628045870979689,0.15596397977706034,33,0.8099999999999999,32,1,0.8099999999999999,1.0,0.0004580722858029578,0.0012748333771218016,-0.0004580722858029578,0.0004580722858029578,False,False
0.005,0.6714532758180666,0.0707697366622136,0.018401988406800095,0.10528927025685812,52,0.24,51,1,0.24,0.5566666666666666,0.000490846964056923,0.0004576543532926375,0.01146795813352297,0.0004576543532926375,True,True
0.002,0.9052512220094086,0.044736280102247346,0.10139197913607834,0.09628815574869033,55,0.8099999999999999,54,1,0.8099999999999999,1.0,0.0004573966576211398,0.0038371697585569096,-0.00036728988293986345,0.0004573966576211398,False,False
0.002,0.6629358449846702,0.044736280102247346,0.035605508369361175,0.10142091519139984,53,0.7466666666666666,52,1,0.7466666666666666,1.0,0.00045733598776741665,0.0033239888694077168,-0.0003509926402118627,0.00045733598776741665,False,False
0.002,0.6352871958923264,0.044736280102247346,0.26156689560552737,0.14792901714263357,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.00045708929596599763,0.0007566371600309633,-0.00032905620191209375,0.00045708929596599763,False,False
0.002,0.6472995857852128,0.044736280102247346,0.046838008011642854,0.0951601795412781,43,0.6833333333333333,42,1,0.6833333333333333,1.0,0.0004570011785900312,0.0016845219889537449,-0.0003945136881458167,0.0004570011785900312,False,False
0.002,0.9480481956428521,0.044736280102247346,0.053949564384693456,0.15048625304742083,32,0.8099999999999999,31,1,0.8099999999999999,1.0,0.0004564450721479821,0.0014291580249860877,-0.0004564450721479821,0.0004564450721479821,False,False
0.002,0.6306025346142466,0.044736280102247346,0.0398890907425663,0.13808835996180913,35,0.8733333333333333,34,1,0.8733333333333333,1.0,0.00045459962266810325,0.0018883382085283077,-0.00045459962266810325,0.00045459962266810325,False,False
0.005,0.6617709670679818,0.0707697366622136,0.22060785803569458,0.11303659823222634,46,0.3033333333333333,45,1,0.3033333333333333,0.5566666666666666,0.00045413586233071057,0.0005495157930494461,0.009621097859459206,0.00045413586233071057,True,True
0.002,0.6554482869433432,0.044736280102247346,0.29024298616926203,0.12014329106471262,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.001142545148207893,0.00045409615990384605,-0.0005148602203158552,0.00045409615990384605,False,True
0.002,0.9354798454370284,0.044736280102247346,0.05329106472883065,0.12643087623086904,37,0.8733333333333333,36,1,0.8733333333333333,1.0,0.0004538304080617724,0.0022821195943794315,-0.0004538304080617724,0.0004538304080617724,False,False
0.002,0.9317804365341943,0.044736280102247346,0.4072223186136035,0.1219655714469222,39,0.36666666666666664,38,1,0.36666666666666664,1.0,0.0014965192685942224,0.000453719969841406,-0.0014438977065018468,0.000453719969841406,False,True
0.002,0.9275145049014725,0.044736280102247346,0.21331042780882348,0.09978015488730846,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.0015038136607236398,0.00045358832048135754,-0.0014909485440637198,0.00045358832048135754,False,True
0.002,0.655794784988164,0.044736280102247346,0.07334387047569563,0.11979227817454524,48,0.6833333333333333,47,1,0.6833333333333333,1.0,0.00045237608929655685,0.0017662223771776546,-0.000334584510109764,0.00045237608929655685,False,False
0.002,0.6507242332165992,0.044736280102247346,0.26159861365601395,0.11241315923980529,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.00045206712665760477,0.0022993707737459135,-0.00033642900937772246,0.00045206712665760477,False,False
0.002,0.6596402041349976,0.044736280102247346,0.1464885628606636,0.10929980562438261,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.002432603033057117,0.0004512880622185999,-0.002212582629058509,0.0004512880622185999,False,True
0.002,0.9427330659078879,0.044736280102247346,0.2782993603584753,0.15237137294823974,34,0.6833333333333333,33,1,0.6833333333333333,1.0,0.0004505968929894529,0.0010504406529640332,-0.0004505968929894529,0.0004505968929894529,False,False
0.002,0.660879180052757,0.044736280102247346,0.598357897442476,0.07728372666635679,52,0.36666666666666664,51,1,0.36666666666666664,0.7466666666666666,0.00045010209446269886,0.0005724049640690142,0.003009245923688703,0.00045010209446269886,True,True
0.005,0.6769756477048476,0.0707697366622136,0.19782084444199632,0.09305698361125582,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00045008069417122034,0.0007257750714210022,0.017297640149498316,0.00045008069417122034,True,True
0.002,0.925105897274319,0.044736280102247346,0.11452992115572982,0.12214055995024058,42,0.8733333333333333,41,1,0.8733333333333333,1.0,0.00044994216877779577,0.0028099597331090174,-0.00044994216877779577,0.00044994216877779577,False,False
0.005,0.9146355709241916,0.0707697366622136,0.05953572480621299,0.11472060405537052,43,0.24,42,1,0.24,0.7466666666666666,0.0009230387030369818,0.000449768620193518,0.004613761468757883,0.000449768620193518,True,True
0.005,0.6795792480126439,0.0707697366622136,0.18880119489798344,0.09098845151196346,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.00044972202022202956,0.0006589490190273977,0.018920269277104582,0.00044972202022202956,True,True
0.002,0.9452967084354819,0.044736280102247346,0.04265132014386984,0.14708908428378617,33,0.8733333333333333,32,1,0.8733333333333333,1.0,0.0004485277355084279,0.0016089790467576051,-0.0004485277355084279,0.0004485277355084279,False,False
0.002,0.6625270092106555,0.044736280102247346,0.48011186160565444,0.10615434570034268,53,0.49333333333333323,52,1,0.49333333333333323,0.8099999999999999,0.0004484404967205126,0.001105660659399707,0.0014373541404399722,0.0004484404967205126,True,True
0.002,0.6686814351040761,0.044736280102247346,0.1262806096683448,0.07001303124939265,58,0.5566666666666666,57,1,0.5566666666666666,0.9366666666666665,0.0008955577038807856,0.002217511184466603,0.0004483545435403036,0.0004483545435403036,True,False
0.005,0.890202396228748,0.0707697366622136,0.7956594781657816,0.0792037937202245,59,0.3033333333333333,58,1,0.3033333333333333,0.5566666666666666,0.00046172035659405424,0.0004481113159499465,0.011407058531871489,0.0004481113159499465,True,True
0.002,0.6392303124451452,0.044736280102247346,0.37280089354830226,0.12119945378886585,39,0.62,38,1,0.62,1.0,0.00044807921242507784,0.0011687285310748965,-0.0001552802921548709,0.00044807921242507784,False,False
0.002,0.6612256040174204,0.044736280102247346,0.22394109965119982,0.11461234874540584,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.001201474491690361,0.00044769623380228784,-0.0004359282080306597,0.00044769623380228784,False,True
0.005,0.9164232717655213,0.0707697366622136,0.2834521827149467,0.12036135346124069,42,0.36666666666666664,41,1,0.36666666666666664,0.6833333333333333,0.0004468250343091389,0.0007801114824753522,0.0038316628216020165,0.0004468250343091389,True,True
0.002,0.9166014574476878,0.044736280102247346,0.09275389943475436,0.09601654081351813,47,0.8733333333333333,46,1,0.8733333333333333,1.0,0.00044563561465111245,0.0035962429738924527,-0.00044563561465111245,0.00044563561465111245,False,False
0.002,0.9238828956354966,0.044736280102247346,0.46533130208382234,0.12282699038293672,43,0.36666666666666664,42,1,0.36666666666666664,1.0,0.0012639658137035207,0.0004451825353193812,-0.0009674763366450832,0.0004451825353193812,False,True
0.002,0.9016095686525514,0.044736280102247346,0.04619094636100707,0.08370925274802875,59,0.8733333333333333,57,2,0.24,1.0,0.005125916507857131,0.0004451193641607308,-0.004941306714193003,0.0004451193641607308,False,True
0.002,0.9171952685592273,0.044736280102247346,0.6252695872870109,0.08792460355618109,47,0.42999999999999994,46,1,0.42999999999999994,0.8733333333333333,0.0004450850685527777,0.0006786817504775183,0.0009197206470061955,0.0004450850685527777,True,True
0.002,0.6649797760668589,0.044736280102247346,0.4554196029629337,0.08995424330195316,55,0.62,54,1,0.62,0.8733333333333333,0.00044492106818814055,0.0023895442797878317,0.001041929744326474,0.00044492106818814055,True,False
0.002,0.9166559025443576,0.044736280102247346,0.31086968958933875,0.1117528081962995,47,0.7466666666666666,46,1,0.7466666666666666,1.0,0.0004448013626997377,0.0026052418297607054,-0.00042101337764185266,0.0004448013626997377,False,False
0.002,0.644993582582052,0.044736280102247346,0.10358762571588717,0.12194687303959047,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.0027103875312770253,0.00044437930264786956,-0.0027103875312770253,0.00044437930264786956,False,True
0.002,0.6548383877983053,0.044736280102247346,0.1049559107123248,0.0956819891832181,48,0.24,47,1,0.24,1.0,0.0036224115824507476,0.00044424622515035363,-0.0036224115824507476,0.00044424622515035363,False,True
0.005,0.9165089845045156,0.0707697366622136,0.05584862689192572,0.10897677529740177,42,0.36666666666666664,41,1,0.36666666666666664,0.6833333333333333,0.00044359550464020573,0.0008085933800227593,0.005051061628739666,0.00044359550464020573,True,True
0.005,0.9009304884795132,0.0707697366622136,0.1877986194475134,0.09053559948080898,51,0.36666666666666664,50,1,0.36666666666666664,0.62,0.00044286865913200003,0.0011437198048151725,0.008838031216436419,0.00044286865913200003,True,True
0.002,0.6557619591396263,0.044736280102247346,0.053300364428343315,0.10051111071994559,48,0.8099999999999999,47,1,0.8099999999999999,1.0,0.00044248700046789225,0.003734404379270946,-0.00044248700046789225,0.00044248700046789225,False,False
0.002,0.6329274462503939,0.044736280102247346,0.26760661848992173,0.14773618866219662,36,0.62,35,1,0.62,1.0,0.00044236856987642817,0.000865283935004969,-0.0003590836379129149,0.00044236856987642817,False,False
0.002,0.9000327066769989,0.044736280102247346,0.7359918125385931,0.0960385529605622,60,0.3033333333333333,59,1,0.3033333333333333,0.7466666666666666,0.0005825994570863066,0.00044234536347608925,0.0027128213892623266,0.00044234536347608925,True,True
0.002,0.6517260514048949,0.044736280102247346,0.1900523147310594,0.10410458176494597,46,0.3033333333333333,45,1,0.3033333333333333,1.0,0.003113474817497437,0.0004422217540737164,-0.003089170931075884,0.0004422217540737164,False,True
0.005,0.9091580323622299,0.0707697366622136,0.6076689481007126,0.10635932748605674,46,0.3033333333333333,45,1,0.3033333333333333,0.62,0.00044203332988570907,0.0005517367050379639,0.00625808206353821,0.00044203332988570907,True,True
0.002,0.9120491819871422,0.044736280102247346,0.22151072221023882,0.11544495883847766,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.0004419215050906302,0.001854400877322934,-0.00029878461770872214,0.0004419215050906302,False,False
0.002,0.9035219031874193,0.044736280102247346,0.053523726397740924,0.06712108480255509,57,0.24,56,1,0.24,1.0,0.001791327065109663,0.00044147486328872937,-0.0004989530286862479,0.00044147486328872937,False,True
0.002,0.8999504246463451,0.044736280102247346,0.550452965767161,0.06394840015896078,60,0.49333333333333323,59,1,0.49333333333333323,0.8099999999999999,0.000441205845581072,0.0012513018398540667,0.0015640360976568878,0.000441205845581072,True,True
0.002,0.651741507743089,0.044736280102247346,0.5187855180300982,0.10555996466538174,46,0.3033333333333333,45,1,0.3033333333333333,1.0,0.0012631150257418789,0.0004410677059128647,-5.356316192829151e-05,0.0004410677059128647,False,True
0.005,0.9125161485157766,0.0707697366622136,0.0997321712500983,0.12166700934358635,44,0.3033333333333333,43,1,0.3033333333333333,0.62,0.0004410652446306768,0.0005481378818267026,0.0055275983163478055,0.0004410652446306768,True,True
0.005,0.8966749150469677,0.0707697366622136,0.6217703873432955,0.08516832909283499,54,0.36666666666666664,53,1,0.36666666666666664,0.62,0.0004409716232289905,0.0008184715116427511,0.00845314926106973,0.0004409716232289905,True,True
0.002,0.9123425570997469,0.044736280102247346,0.12025734470996571,0.1184643307577703,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0016324872131543218,0.0004394299386279023,-0.001488444668644844,0.0004394299386279023,False,True
0.002,0.6414486907987597,0.044736280102247346,0.26257165312802766,0.11925234618091876,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0004394033074446526,0.0018427689801386558,-0.0003888505674455467,0.0004394033074446526,False,False
0.002,0.914053416630627,0.044736280102247346,0.6964932722931089,0.11231791590342094,49,0.36666666666666664,48,1,0.36666666666666664,0.8099999999999999,0.00044442152983474934,0.00043903762812078155,0.0016717769213118994,0.00043903762812078155,True,True
0.002,0.6374404853954114,0.044736280102247346,0.2699571032344872,0.14089545932579492,38,0.62,37,1,0.62,1.0,0.00043835300853029626,0.001042249980686448,-0.0003309315599354901,0.00043835300853029626,False,False
0.002,0.9070928740905627,0.044736280102247346,0.5938035467019002,0.09628202794491732,54,0.62,53,1,0.62,0.8733333333333333,0.0004381648885853578,0.0017932079261794023,0.0006295471954071237,0.0004381648885853578,True,False
0.002,0.6689455728188434,0.044736280102247346,0.1683311121488453,0.10120186307873559,58,0.5566666666666666,57,1,0.5566666666666666,0.9366666666666665,0.0005169885308005908,0.0018597917464854233,0.00043797587566335536,0.00043797587566335536,True,False
0.005,0.9185536135412756,0.0707697366622136,0.4256333355930825,0.11517608149059239,41,0.36666666666666664,40,1,0.36666666666666664,0.6833333333333333,0.0004379436939919658,0.0006911297404199394,0.003754902468234989,0.0004379436939919658,True,True
0.002,0.9337677890491161,0.044736280102247346,0.4778363912500465,0.11461527485548569,38,0.42999999999999994,37,1,0.42999999999999994,1.0,0.0007284473482149939,0.0004376078101746227,-0.00039270604053604885,0.0004376078101746227,False,True
0.002,0.6578739897064004,0.044736280102247346,0.7378473430346635,0.10084903204523758,50,0.36666666666666664,49,1,0.36666666666666664,0.7466666666666666,0.0004886866911312781,0.00043753427682713874,0.0028686966194315724,0.00043753427682713874,True,True
0.002,0.6502353710970603,0.044736280102247346,0.587119021631376,0.11390960122907998,45,0.36666666666666664,44,1,0.36666666666666664,0.8733333333333333,0.0007172279024090494,0.0004372041447369174,0.0010011799102466832,0.0004372041447369174,True,True
0.005,0.6542750918846854,0.0707697366622136,0.1609994452960278,0.1157337766178473,42,0.36666666666666664,41,1,0.36666666666666664,0.62,0.00043664920314945494,0.0006971945041342344,0.0066350177023878475,0.00043664920314945494,True,True
0.002,0.6554306401668618,0.044736280102247346,0.06032961425947592,0.11971716691302489,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0018917581752422013,0.0004364575231435684,-0.0018071301075945965,0.0004364575231435684,False,True
0.002,0.9337843132076532,0.044736280102247346,0.5226726145461212,0.1208687521922813,38,0.49333333333333323,37,1,0.49333333333333323,1.0,0.00043588675630208126,0.000719255813653884,-6.950785565856398e-06,0.00043588675630208126,False,True
0.005,0.8952520428163219,0.0707697366622136,0.6203053005145338,0.09459060602915742,55,0.24,54,1,0.24,0.62,0.0006334594086871211,0.0004353835371408956,0.008990087444396977,0.0004353835371408956,True,True
0.005,0.6783051259119441,0.0707697366622136,0.24275956519784425,0.09451955401678212,57,0.24,56,1,0.24,0.49333333333333323,0.0004352782808235949,0.0004990686966463013,0.01864046352727077,0.0004352782808235949,True,True
0.002,0.9309481975751602,0.044736280102247346,0.09901392050520848,0.15261238553698472,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0004350157122648424,0.0005588096729083653,-0.0003982422648227661,0.0004350157122648424,False,False
0.002,0.6276919176931762,0.044736280102247346,0.3938877878617548,0.13522794489504986,34,0.49333333333333323,33,1,0.49333333333333323,1.0,0.0004348274590589776,0.00048428951924032445,-6.33800010849933e-05,0.0004348274590589776,False,True
0.002,0.9357028221588055,0.044736280102247346,0.34554197907811274,0.1157898395221438,37,0.62,36,1,0.62,1.0,0.0004340521926325514,0.0010234647142414953,-0.0003849957765733499,0.0004340521926325514,False,False
0.002,0.6623661412261284,0.044736280102247346,0.31876442016108997,0.0787334403845051,53,0.49333333333333323,52,1,0.49333333333333323,0.9366666666666665,0.0008578580866046618,0.0016682519997250117,0.00043386032371261005,0.00043386032371261005,True,True
0.005,0.8900500403669188,0.0707697366622136,0.0892528550930323,0.07322330007575101,59,0.3033333333333333,58,1,0.3033333333333333,0.49333333333333323,0.0004337936213578693,0.0008260760147291199,0.01759461932900254,0.0004337936213578693,True,True
0.002,0.9021082717699422,0.044736280102247346,0.33177187711816986,0.06356577296531299,58,0.49333333333333323,57,1,0.49333333333333323,0.8099999999999999,0.00043359142208067303,0.001019544557633491,0.0012476315370199866,0.00043359142208067303,True,True
0.002,0.6431108766681736,0.044736280102247346,0.18565408824544014,0.1246376143148206,41,0.3033333333333333,40,1,0.3033333333333333,1.0,0.0022378717297398625,0.0004332105759778073,-0.0022378717297398625,0.0004332105759778073,False,True
0.002,0.6708344316107423,0.044736280102247346,0.5961521594727853,0.09852552285777758,60,0.3033333333333333,59,1,0.3033333333333333,0.7466666666666666,0.0006366697137185618,0.00043298044329366666,0.003291263428423795,0.00043298044329366666,True,True
0.002,0.6533128715226912,0.044736280102247346,0.6292267593044611,0.10255128871673273,47,0.3033333333333333,46,1,0.3033333333333333,0.8733333333333333,0.0008312639323790613,0.0004321518572917208,0.001267880863142201,0.0004321518572917208,True,True
0.002,0.6685712600341651,0.044736280102247346,0.5688628105685092,0.09360971674475801,58,0.49333333333333323,57,1,0.49333333333333323,0.8099999999999999,0.0004314232202052612,0.0014052646217709195,0.0024158247797850686,0.0004314232202052612,True,True
0.002,0.9404482299834646,0.044736280102247346,0.3113909529898274,0.14895547882434015,35,0.42999999999999994,34,1,0.42999999999999994,1.0,0.0010559154512077816,0.0004313408260338268,-0.0010559154512077816,0.0004313408260338268,False,True
0.005,0.9009529451600102,0.0707697366622136,0.054016451364588124,0.08942116520846444,51,0.36666666666666664,50,1,0.36666666666666664,0.5566666666666666,0.00043131814889082776,0.001053973298835067,0.010690409216086005,0.00043131814889082776,True,True
0.005,0.8993832411153145,0.0707697366622136,0.3728329454515925,0.0967871230268298,52,0.36666666666666664,51,1,0.36666666666666664,0.62,0.00043120877454375317,0.0010632364368745083,0.007636674345668561,0.00043120877454375317,True,True
0.005,0.8940021407650326,0.0707697366622136,0.6077244223084436,0.08860946822944285,56,0.24,55,1,0.24,0.62,0.0008925697924134292,0.0004310246067701155,0.0086410706013111,0.0004310246067701155,True,True
0.002,0.6509957793588913,0.044736280102247346,0.07870904954383769,0.11799396009377643,45,0.8099999999999999,44,1,0.8099999999999999,1.0,0.0004302638593433031,0.0026672811624997186,-0.0004302638593433031,0.0004302638593433031,False,False
0.005,0.6433982499016769,0.0707697366622136,0.07005097726415593,0.1251602770354342,37,0.3033333333333333,36,1,0.3033333333333333,0.6833333333333333,0.000516913766501012,0.0004299387180738108,0.003631380479568571,0.0004299387180738108,True,True
0.002,0.6621949793164632,0.044736280102247346,0.5976059845130652,0.09399192907207152,53,0.5566666666666666,52,1,0.5566666666666666,0.8099999999999999,0.0004294600968516464,0.001403990492328157,0.001868679290738157,0.0004294600968516464,True,False
0.002,0.6594267390455717,0.044736280102247346,0.5559227321075318,0.08007816948700679,51,0.3033333333333333,50,1,0.3033333333333333,0.8099999999999999,0.000806275781260205,0.00042912316981291905,0.001996320852477991,0.00042912316981291905,True,True
0.002,0.9425852350192521,0.044736280102247346,0.07896319642943071,0.15162589794390607,34,0.8099999999999999,33,1,0.8099999999999999,1.0,0.0004289281824132039,0.0015676667781915725,-0.0004289281824132039,0.0004289281824132039,False,False
0.002,0.6621911045820823,0.044736280102247346,0.2965120347563004,0.10178599912067686,53,0.24,52,1,0.24,1.0,0.0024844815566042824,0.00042763834237580386,-0.0018285635314342313,0.00042763834237580386,False,True
0.002,0.6710843391295914,0.044736280102247346,0.3670863014878515,0.0945821785261934,60,0.5566666666666666,59,1,0.5566666666666666,0.8099999999999999,0.0004276019145397315,0.0019332031616188217,0.0014980927611779088,0.0004276019145397315,True,False
0.002,0.9330476535006959,0.044736280102247346,0.04425654643519635,0.15004456779268865,38,0.7466666666666666,37,1,0.7466666666666666,1.0,0.00042677812523470737,0.0010833520783039034,-0.00042677812523470737,0.00042677812523470737,False,False
0.005,0.6522253373238415,0.0707697366622136,0.1856296943559407,0.11511169444611301,41,0.36666666666666664,40,1,0.36666666666666664,0.62,0.0004262230442179358,0.0006334019138368948,0.006519865308366735,0.0004262230442179358,True,True
0.002,0.9453963860748391,0.044736280102247346,0.1381013617334873,0.160865576576245,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.0011661213310929527,0.0004259448587351323,-0.0011661213310929527,0.0004259448587351323,False,True
0.002,0.9005267025910302,0.044736280102247346,0.6813501986445724,0.07318402314308767,60,0.24,59,1,0.24,1.0,0.001976365850509761,0.0004253896619586446,-0.0001350058678537622,0.0004253896619586446,False,True
0.002,0.9070694546856424,0.044736280102247346,0.6926582892503453,0.10670305480765224,54,0.36666666666666664,53,1,0.36666666666666664,0.7466666666666666,0.0004253692707715241,0.0004572471205813336,0.0021673135445896656,0.0004253692707715241,True,True
0.005,0.6650088653490783,0.0707697366622136,0.3219189575143174,0.09544277290215716,48,0.3033333333333333,47,1,0.3033333333333333,0.5566666666666666,0.0004249857611297277,0.0006485725632531143,0.013158266570771135,0.0004249857611297277,True,True
0.002,0.6597646687129398,0.044736280102247346,0.036503121127175436,0.1132281146341679,51,0.3033333333333333,50,1,0.3033333333333333,1.0,0.0021241282588514462,0.00042475294096474127,-0.0019661754589015337,0.00042475294096474127,False,True
0.002,0.9232797514721541,0.044736280102247346,0.12352171302316306,0.11677762586560186,43,0.8733333333333333,42,1,0.8733333333333333,1.0,0.0004243388548843827,0.0031225460834875766,-0.0004243388548843827,0.0004243388548843827,False,False
0.005,0.90748643169768,0.0707697366622136,0.2653026552028919,0.09410136406320592,47,0.24,46,1,0.24,0.6833333333333333,0.0008984569485661483,0.00042411808288218627,0.005850517218253168,0.00042411808288218627,True,True
0.002,0.6302979851025653,0.044736280102247346,0.3570728220872822,0.1427113080122114,35,0.5566666666666666,34,1,0.5566666666666666,1.0,0.0004234188894411227,0.000734777892445897,-0.00020720863443749,0.0004234188894411227,False,False
0.002,0.6411062826800852,0.044736280102247346,0.5213107606690607,0.10945947337965381,40,0.36666666666666664,39,1,0.36666666666666664,0.8733333333333333,0.0005142817608986028,0.0004231168032679945,0.0007497433604445316,0.0004231168032679945,True,True
0.002,0.9295759863085673,0.044736280102247346,0.5895640109077017,0.12888046317348575,40,0.42999999999999994,39,1,0.42999999999999994,0.8733333333333333,0.00044284362260288255,0.0005013283311116508,0.00042309135360119857,0.00042309135360119857,True,True
0.002,0.6517346379096268,0.044736280102247346,0.03724460864152063,0.1053291111057951,46,0.24,45,1,0.24,1.0,0.0037990549735694816,0.00042278946678132303,-0.0037990549735694816,0.00042278946678132303,False,True
0.002,0.9020948387981802,0.044736280102247346,0.38716755352212745,0.0653196189049725,58,0.5566666666666666,57,1,0.5566666666666666,0.8733333333333333,0.0004218946756145,0.0014052246937993809,0.000981531129619114,0.0004218946756145,True,False
0.002,0.6591949847354845,0.044736280102247346,0.3525575594157367,0.0876734077978803,51,0.24,50,1,0.24,1.0,0.0025331725487091773,0.0004215241477987979,-0.0017304635493248105,0.0004215241477987979,False,True
0.005,0.6727857348611458,0.0707697366622136,0.41456088854191764,0.09901085498245227,53,0.24,52,1,0.24,0.49333333333333323,0.000421506697157309,0.0004633715754628426,0.01714326683720966,0.000421506697157309,True,True
0.002,0.6281171290595093,0.044736280102247346,0.07134744192372823,0.11839986828702796,34,0.49333333333333323,33,1,0.49333333333333323,1.0,0.0004336442954044016,0.0004212145757182159,-0.00038507743102327165,0.0004212145757182159,False,True
0.002,0.637180129028932,0.044736280102247346,0.25015435635593863,0.13865171022114434,38,0.36666666666666664,37,1,0.36666666666666664,1.0,0.0012995164577381314,0.0004210079978342405,-0.0012509268345238978,0.0004210079978342405,False,True
0.002,0.9037788213856414,0.044736280102247346,0.42095739043434005,0.07248406263169906,57,0.24,56,1,0.24,1.0,0.0027761494749787372,0.00042062580330952474,-0.0021190417474445883,0.00042062580330952474,False,True
0.005,0.6768772832069095,0.0707697366622136,0.2122781654328184,0.0821106720284003,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00042013403714571187,0.0009213496375563589,0.018929022851509873,0.00042013403714571187,True,True
0.002,0.9456210418313153,0.044736280102247346,0.28871800442431433,0.15180525067538866,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.0010764927243042716,0.00041975260744306597,-0.0010764927243042716,0.00041975260744306597,False,True
0.002,0.6508526574466096,0.044736280102247346,0.20471069184272941,0.11647187526871705,45,0.7466666666666666,44,1,0.7466666666666666,1.0,0.0004197101254637079,0.0023369508358296025,-0.00035322339726837824,0.0004197101254637079,False,False
0.002,0.9049945590386537,0.044736280102247346,0.39118959140730125,0.09217391012856879,56,0.24,55,1,0.24,1.0,0.0035902170094928073,0.00041876297151073464,-0.003334137842630466,0.00041876297151073464,False,True
0.002,0.6568112506755046,0.044736280102247346,0.2732008618272352,0.07840293027487327,49,0.3033333333333333,48,1,0.3033333333333333,0.8733333333333333,0.0008133561257780476,0.00041867622275824115,0.0007383341553751884,0.00041867622275824115,True,True
0.002,0.6468391026569046,0.044736280102247346,0.46863832258931826,0.1057266388634118,43,0.5566666666666666,42,1,0.5566666666666666,0.9366666666666665,0.00048182631255891406,0.0010706114287717741,0.00041858659632420993,0.00041858659632420993,True,False
0.005,0.6681415160337664,0.0707697366622136,0.007185935760357953,0.08971847320618441,50,0.24,49,1,0.24,0.62,0.0009628376632587614,0.00041751635724303067,0.010431419427622083,0.00041751635724303067,True,True
0.002,0.6448275725724125,0.044736280102247346,0.15841464722857948,0.11198831146529781,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.0027489479733855387,0.00041738315695134256,-0.0027489479733855387,0.00041738315695134256,False,True
0.005,0.6598840691071488,0.0707697366622136,0.2331195717513548,0.10219214008617748,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.00041682698119725926,0.0006951966232475567,0.009829933421625562,0.00041682698119725926,True,True
0.002,0.6412665574320329,0.044736280102247346,0.18424061672405753,0.104153318405576,40,0.36666666666666664,39,1,0.36666666666666664,1.0,0.0013101234006101393,0.0004166216827914766,-0.0011920587560689828,0.0004166216827914766,False,True
0.005,0.8911617513632942,0.0707697366622136,0.3719563415696811,0.09087789650632475,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.0004165713181105891,0.0008752497963812815,0.010744774631280804,0.0004165713181105891,True,True
0.002,0.9099927834092099,0.044736280102247346,0.43421440636592307,0.102099627908289,52,0.24,51,1,0.24,1.0,0.002524859654073438,0.0004162154887078238,-0.002204189712258617,0.0004162154887078238,False,True
0.005,0.8900189678694981,0.0707697366622136,0.28094359868500085,0.07444365033752524,59,0.3033333333333333,58,1,0.3033333333333333,0.5566666666666666,0.0004161437119184333,0.0010125205734664534,0.013454308628889862,0.0004161437119184333,True,True
0.002,0.6449500007441772,0.044736280102247346,0.14599782639373807,0.10274557503080466,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.00213652188779553,0.0004161097204560682,-0.002113642928835367,0.0004161097204560682,False,True
0.002,0.9115233035815163,0.044736280102247346,0.28412344355842883,0.08420682727961905,51,0.24,50,1,0.24,1.0,0.0033251740588588884,0.0004160607787737923,-0.003248593309109155,0.0004160607787737923,False,True
0.005,0.6523853588291769,0.0707697366622136,0.12164960135921839,0.128509821680021,41,0.3033333333333333,40,1,0.3033333333333333,0.62,0.0004160520893354184,0.00045036545007798344,0.005755305546232165,0.0004160520893354184,True,True
0.005,0.6561898433041952,0.0707697366622136,0.09049570119857776,0.11703831409796076,43,0.24,42,1,0.24,0.6833333333333333,0.0007673882682223751,0.00041589928497160183,0.006038179897596402,0.00041589928497160183,True,True
0.002,0.6484046649473291,0.044736280102247346,0.27372777746981486,0.1099875911852592,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.0024074979014876248,0.00041572827753952194,-0.002309062593119676,0.00041572827753952194,False,True
0.005,0.89964406560626,0.0707697366622136,0.28591983519596176,0.0912553392371988,52,0.24,51,1,0.24,0.6833333333333333,0.0012701789429663862,0.00041528443035919563,0.007342787632017681,0.00041528443035919563,True,True
0.002,0.6585438988017127,0.044736280102247346,0.08725937989877301,0.0830914656409095,50,0.6833333333333333,49,1,0.6833333333333333,1.0,0.0004152016402217127,0.002556769646177425,-0.0001150403229189488,0.0004152016402217127,False,False
0.005,0.9297662133050669,0.0707697366622136,0.05990294626709741,0.12668120162206264,36,0.36666666666666664,35,1,0.36666666666666664,0.7466666666666666,0.0004146622929671308,0.0004994448500915318,0.0027039142097260646,0.0004146622929671308,True,True
0.002,0.669760456731486,0.044736280102247346,0.3597626023800357,0.09638659186939387,59,0.36666666666666664,58,1,0.36666666666666664,0.9366666666666665,0.0013437375446342821,0.0009978366856229352,0.0004135622985476053,0.0004135622985476053,True,True
0.002,0.6675584476743895,0.044736280102247346,0.40601418247022886,0.11039097061179562,57,0.36666666666666664,56,1,0.36666666666666664,0.7466666666666666,0.0004387915922531904,0.0004133684483052756,0.002132775555329113,0.0004133684483052756,True,True
0.002,0.6537376381612815,0.044736280102247346,0.5563765459494013,0.11512835987151383,47,0.42999999999999994,46,1,0.42999999999999994,0.8099999999999999,0.00041274618919326936,0.0007324884827470073,0.0013848960654549956,0.00041274618919326936,True,True
0.002,0.9154126755666557,0.044736280102247346,0.49543601921491426,0.11848345620759257,48,0.36666666666666664,47,1,0.36666666666666664,1.0,0.0009516567799830802,0.0004125555535354034,-0.00014174976491128876,0.0004125555535354034,False,True
0.002,0.6623045495893313,0.044736280102247346,0.46288449108841717,0.07275129800521975,53,0.3033333333333333,52,1,0.3033333333333333,0.8099999999999999,0.0006746883193366752,0.00041240383914034715,0.002491574914894209,0.00041240383914034715,True,True
0.002,0.9035261598012565,0.044736280102247346,0.7756319348028653,0.09818056449407939,57,0.36666666666666664,56,1,0.36666666666666664,0.7466666666666666,0.000490989801510228,0.0004120673364892028,0.0028500275305410917,0.0004120673364892028,True,True
0.005,0.8924803674335892,0.0707697366622136,0.5267270812309235,0.09162923415271587,57,0.36666666666666664,56,1,0.36666666666666664,0.5566666666666666,0.0004118624573857464,0.0008190454101971451,0.009607728971597966,0.0004118624573857464,True,True
0.002,0.6671225969553661,0.044736280102247346,0.39458131445800915,0.07435485337751968,57,0.36666666666666664,56,1,0.36666666666666664,0.9366666666666665,0.0016293370622293352,0.0011103245939663867,0.0004115478891951302,0.0004115478891951302,True,True
0.002,0.6553782749239434,0.044736280102247346,0.32941932955472913,0.11831370459995952,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0012453169842823895,0.0004115093470067046,-0.0005305224012915923,0.0004115093470067046,False,True
0.002,0.9377867310367942,0.044736280102247346,0.047711150876744254,0.1547467094644243,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.0011962877585694125,0.0004113252921905882,-0.0011962877585694125,0.0004113252921905882,False,True
0.005,0.9125861949435948,0.0707697366622136,0.11940468764752907,0.11265046262038109,44,0.42999999999999994,43,1,0.42999999999999994,0.6833333333333333,0.00041120634535083875,0.0009858321076876503,0.005232224229036672,0.00041120634535083875,True,True
0.002,0.6450066653140526,0.044736280102247346,0.49763457284724644,0.11419301033482414,42,0.5566666666666666,41,1,0.5566666666666666,0.8733333333333333,0.0004111946925773204,0.000990518330879191,0.000524728102291222,0.0004111946925773204,True,False
0.002,0.6689135269903869,0.044736280102247346,0.06619008089296272,0.10624348318741761,58,0.5566666666666666,57,1,0.5566666666666666,0.9366666666666665,0.0004785507244367851,0.0013137138742355993,0.0004111714743235191,0.0004111714743235191,True,False
0.002,0.924038359977676,0.044736280102247346,0.6541572716873756,0.11793243057818178,43,0.36666666666666664,42,1,0.36666666666666664,0.8733333333333333,0.00059141914060086,0.0004109666880790478,0.0006800273184645415,0.0004109666880790478,True,True
0.002,0.6501113302323737,0.044736280102247346,0.6272931098791843,0.10887951240665406,45,0.36666666666666664,44,1,0.36666666666666664,0.8733333333333333,0.0006868977874678,0.000410502549789039,0.0012820058080853956,0.000410502549789039,True,True
0.002,0.9059962906679233,0.044736280102247346,0.40491792310054936,0.0999980686361588,55,0.24,54,1,0.24,1.0,0.0025290605348343097,0.0004105017786596195,-0.002106886416353129,0.0004105017786596195,False,True
0.005,0.6650548339102483,0.0707697366622136,0.40742592206462513,0.10438439652467078,48,0.3033333333333333,47,1,0.3033333333333333,0.5566666666666666,0.00041043430049859925,0.0005505231213424727,0.01326942986175689,0.00041043430049859925,True,True
0.002,0.905593113335083,0.044736280102247346,0.04627954426684005,0.07067807208951403,55,0.62,54,1,0.62,0.8733333333333333,0.00041039442640128376,0.0019457922453156172,0.0005059958433591244,0.00041039442640128376,True,False
0.002,0.9220783307267203,0.044736280102247346,0.5929453984650273,0.121170417847309,44,0.42999999999999994,43,1,0.42999999999999994,0.9366666666666665,0.0005993590689709235,0.0005218354353300326,0.00040821384685872555,0.00040821384685872555,True,True
0.002,0.9102576968603927,0.044736280102247346,0.8299859630665699,0.09210174723709308,52,0.36666666666666664,51,1,0.36666666666666664,0.7466666666666666,0.0005159837288461619,0.00040771409462730295,0.0025258116265824714,0.00040771409462730295,True,True
0.005,0.8993813522664797,0.0707697366622136,0.4569382403225264,0.10444678660064771,52,0.24,51,1,0.24,0.62,0.0005623707296392102,0.0004075110983076291,0.007825601758141542,0.0004075110983076291,True,True
0.002,0.9009688357971105,0.044736280102247346,0.14319822146862948,0.061578753820184705,59,0.42999999999999994,58,1,0.42999999999999994,0.8099999999999999,0.00040718616033959265,0.0009154921958972415,0.0017787452055642418,0.00040718616033959265,True,True
0.002,0.9216115618123027,0.044736280102247346,0.03840406501223334,0.09951309145654,44,0.8733333333333333,43,1,0.8733333333333333,1.0,0.0004070147054341644,0.0029485686839493008,-0.0004070147054341644,0.0004070147054341644,False,False
0.005,0.6410556116002708,0.0707697366622136,0.1295062808085607,0.13781070028307105,36,0.36666666666666664,35,1,0.36666666666666664,0.6833333333333333,0.0004067710801875254,0.0004373696858509522,0.003574626963702438,0.0004067710801875254,True,True
0.002,0.9167216423284058,0.044736280102247346,0.031190504417598852,0.08716730076418391,47,0.7466666666666666,46,1,0.7466666666666666,1.0,0.0004066263240332254,0.0022779523009390885,-0.00031807429057952215,0.0004066263240332254,False,False
0.005,0.663502069901006,0.0707697366622136,0.09028552664378624,0.1067948066696748,47,0.36666666666666664,46,1,0.36666666666666664,0.62,0.00040650400077789486,0.0009040091459367283,0.008914380528371358,0.00040650400077789486,True,True
0.005,0.6794611418226697,0.0707697366622136,0.08119072431256125,0.0709358933922829,58,0.24,57,1,0.24,0.42999999999999994,0.00042960408553443944,0.00040625337766212263,0.02136516529904581,0.00040625337766212263,True,True
0.002,0.950883224562307,0.044736280102247346,0.056925184613746536,0.15809699314045877,31,0.8099999999999999,30,1,0.8099999999999999,1.0,0.0004059817659972736,0.0012860297130291053,-0.0004059817659972736,0.0004059817659972736,False,False
0.002,0.6668160367782925,0.044736280102247346,0.7411955127427653,0.0809917220569243,57,0.3033333333333333,56,1,0.3033333333333333,0.8099999999999999,0.0010032175087729834,0.0004059684348686416,0.003127867384003017,0.0004059684348686416,True,True
0.002,0.6676534781753146,0.044736280102247346,0.21864244880530262,0.07769695072890331,57,0.6833333333333333,56,1,0.6833333333333333,0.9366666666666665,0.0004058967753863705,0.0035431465272927464,0.0005096294133568605,0.0004058967753863705,True,False
0.002,0.9026802142000588,0.044736280102247346,0.4901686505705913,0.08792186137834021,58,0.24,57,1,0.24,1.0,0.003247902611850838,0.00040558043219670947,-0.0026677965738745716,0.00040558043219670947,False,True
0.005,0.6617884535791492,0.0707697366622136,0.177758213855037,0.11540804277339256,46,0.24,45,1,0.24,0.62,0.0005274446534018225,0.000405479002631142,0.009087228958006637,0.000405479002631142,True,True
0.005,0.6681421101029901,0.0707697366622136,0.14238801239599835,0.08927542357814319,50,0.24,49,1,0.24,0.62,0.0008271929744726427,0.00040497191094148057,0.012541190746852976,0.00040497191094148057,True,True
0.005,0.8900717620247063,0.0707697366622136,0.5800272778719012,0.08808342393107266,59,0.24,58,1,0.24,0.62,0.0008149569983848175,0.00040460688569513915,0.00992390897037953,0.00040460688569513915,True,True
0.002,0.938074883139623,0.044736280102247346,0.42974409262562263,0.11661555460893694,36,0.42999999999999994,35,1,0.42999999999999994,1.0,0.00048210925456541713,0.000403704846698135,-0.00018422386041004726,0.000403704846698135,False,True
0.002,0.9358577843007398,0.044736280102247346,0.4462193946699317,0.14022206851975044,37,0.36666666666666664,36,1,0.36666666666666664,1.0,0.0007913767750908208,0.0004035981703141753,-0.000571263799821716,0.0004035981703141753,False,True
0.002,0.9005752630059498,0.044736280102247346,0.3919727144455563,0.07765483909507961,60,0.24,59,1,0.24,1.0,0.004516142013467514,0.0004032786619076527,-0.004139533529630983,0.0004032786619076527,False,True
0.002,0.901524232168789,0.044736280102247346,0.7626648489264009,0.0872215438405053,59,0.3033333333333333,58,1,0.3033333333333333,0.8733333333333333,0.001209718791158748,0.0004030565878392278,0.0014566671691690937,0.0004030565878392278,True,True
0.002,0.6449284093390603,0.044736280102247346,0.09556948211504013,0.10339006289047702,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.0024223244596945294,0.00040155904731430916,-0.0024223244596945294,0.00040155904731430916,False,True
0.002,0.6251419474896829,0.044736280102247346,0.28140970917104996,0.13577314866429113,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.000689603989633564,0.0004008407964571847,-0.0005908357083202932,0.0004008407964571847,False,True
0.005,0.9026704462122281,0.0707697366622136,0.7375294251937402,0.09500789273918687,50,0.3033333333333333,49,1,0.3033333333333333,0.62,0.0004399256317109465,0.00040061929170868066,0.008645072117556142,0.00040061929170868066,True,True
0.005,0.8995889397499794,0.0707697366622136,0.0714281005164159,0.08261304635885146,52,0.24,51,1,0.24,0.5566666666666666,0.000790859475284226,0.0003995109300863805,0.011760009669987128,0.0003995109300863805,True,True
0.002,0.9165731662286125,0.044736280102247346,0.16255841033035626,0.12838936311480956,47,0.62,46,1,0.62,1.0,0.0003983182427283418,0.001031377423176326,-0.0002231282082737112,0.0003983182427283418,False,False
0.005,0.9165180737438574,0.0707697366622136,0.014652361594727504,0.10507352551344065,42,0.36666666666666664,41,1,0.36666666666666664,0.62,0.00039811383037503714,0.0006518066177178752,0.005840711911554693,0.00039811383037503714,True,True
0.002,0.6619149930454132,0.044736280102247346,0.15499764338168356,0.09325656854153425,53,0.24,52,1,0.24,1.0,0.004046986366211904,0.00039805541765219237,-0.0038976289270411194,0.00039805541765219237,False,True
0.002,0.6279527116122472,0.044736280102247346,0.18500346110096005,0.13513361280683925,34,0.7466666666666666,33,1,0.7466666666666666,1.0,0.00039798425483597084,0.0012874186541622656,-0.00039798425483597084,0.00039798425483597084,False,False
0.002,0.6517031415780619,0.044736280102247346,0.2503729962923196,0.10255254424110086,46,0.24,45,1,0.24,1.0,0.002806279328578084,0.0003978878030603924,-0.0026974467179805553,0.0003978878030603924,False,True
0.005,0.6755050524618611,0.0707697366622136,0.24078048981998273,0.0798566264508604,55,0.3033333333333333,54,1,0.3033333333333333,0.49333333333333323,0.0003978470748907897,0.0007197639268779747,0.019258931828072538,0.0003978470748907897,True,True
0.002,0.9312570719020009,0.044736280102247346,0.43207858829017515,0.14106032401931784,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0003977554633910482,0.0006698807709466128,-6.75253534357446e-05,0.0003977554633910482,False,False
0.002,0.9159348411309547,0.044736280102247346,0.49655135619744895,0.09257044910537181,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0020708139175037396,0.00039755893588326786,-0.0017127981738707138,0.00039755893588326786,False,True
0.002,0.648847064214986,0.044736280102247346,0.11104781670373673,0.12588380317546982,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.0020150914974412172,0.00039699549082336245,-0.0020019473883176914,0.00039699549082336245,False,True
0.005,0.9056181888216839,0.0707697366622136,0.26536968953194273,0.10019840176928344,48,0.42999999999999994,47,1,0.42999999999999994,0.62,0.0003965119711680581,0.0011728493016259355,0.006336208625339262,0.0003965119711680581,True,True
0.002,0.9188709736143453,0.044736280102247346,0.6321990497069792,0.10578078228914504,46,0.5566666666666666,45,1,0.5566666666666666,0.8733333333333333,0.0003961125391998938,0.0010843938205102298,0.0006345919420743855,0.0003961125391998938,True,False
0.005,0.6632910274598796,0.0707697366622136,0.0973076256919172,0.09499059457565036,47,0.24,46,1,0.24,0.62,0.0008199558526754778,0.00039604071309710904,0.009603952414802112,0.00039604071309710904,True,True
0.002,0.6696923736236524,0.044736280102247346,0.4326787091619614,0.06692186778124815,59,0.49333333333333323,58,1,0.49333333333333323,0.7466666666666666,0.00039593430356099873,0.0014013658844635216,0.003164858353337134,0.00039593430356099873,True,True
0.002,0.6687684886044089,0.044736280102247346,0.12532203722132423,0.1086327103657102,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0007625567774483271,0.0006341846434789258,0.00039563150031509596,0.00039563150031509596,True,True
0.005,0.6616398878994345,0.0707697366622136,0.2845236107263077,0.09967555440560638,46,0.3033333333333333,45,1,0.3033333333333333,0.5566666666666666,0.00039544308959901786,0.0006659661946948745,0.011201919218839174,0.00039544308959901786,True,True
0.005,0.6740525873546115,0.0707697366622136,0.17729739998190783,0.0803117956484759,54,0.24,53,1,0.24,0.5566666666666666,0.0007149055810503625,0.0003950457411703469,0.017349745596629076,0.0003950457411703469,True,True
0.002,0.9008745793383897,0.044736280102247346,0.2999116217686128,0.06557962726401838,59,0.62,58,1,0.62,0.8733333333333333,0.0003936382184025137,0.0020595288791991693,0.0007699265356887274,0.0003936382184025137,True,False
0.002,0.9199150356992355,0.044736280102247346,0.0996034144916991,0.094804082898839,45,0.8099999999999999,44,1,0.8099999999999999,1.0,0.0003928523509322786,0.002770253137587844,-0.0003928523509322786,0.0003928523509322786,False,False
0.002,0.6280903152721703,0.044736280102247346,0.02903037555036699,0.13623357691300195,34,0.8733333333333333,33,1,0.8733333333333333,1.0,0.0003925090096053312,0.0017364998319035865,-0.0003925090096053312,0.0003925090096053312,False,False
0.002,0.907167617037924,0.044736280102247346,0.5841607696464758,0.07044487363077988,54,0.3033333333333333,53,1,0.3033333333333333,0.8733333333333333,0.0006686626315810109,0.0003924893254936575,0.0012765474981180575,0.0003924893254936575,True,True
0.002,0.9044632932138148,0.044736280102247346,0.453553025145694,0.07216164880627722,56,0.62,55,1,0.62,0.8733333333333333,0.00039231018657531254,0.002125585849530108,0.00047307416352202565,0.00039231018657531254,True,False
0.002,0.6693911007034816,0.044736280102247346,0.5032834393668134,0.06796030327826179,59,0.24,58,1,0.24,0.8099999999999999,0.0013834980913325881,0.00039203580899631134,0.002402327949514186,0.00039203580899631134,True,True
0.002,0.6430297447373126,0.044736280102247346,0.5781164630908321,0.10826178565016736,41,0.42999999999999994,40,1,0.42999999999999994,0.8099999999999999,0.0003917676557789912,0.00048294169644997194,0.0012317204626345604,0.0003917676557789912,True,True
0.002,0.6638238800787168,0.044736280102247346,0.29130653414369995,0.07881094732886736,54,0.62,53,1,0.62,0.8733333333333333,0.00039171062341892074,0.0025416602329345925,0.0007160082059615427,0.00039171062341892074,True,False
0.002,0.6398452599514454,0.044736280102247346,0.06395969429969237,0.1516370089323907,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.0003911188374935122,0.0006271239911995413,-0.0003336038191219827,0.0003911188374935122,False,False
0.002,0.6683354463855223,0.044736280102247346,0.4266926638736636,0.06760378701899232,58,0.24,57,1,0.24,0.8733333333333333,0.001301182578452403,0.00039063512510521803,0.0021327197480064354,0.00039063512510521803,True,True
0.002,0.9055978987669479,0.044736280102247346,0.1859202472185404,0.07018840153046473,55,0.62,54,1,0.62,0.9366666666666665,0.0004104318258962756,0.0018354851684767594,0.0003903336086498175,0.0003903336086498175,True,False
0.002,0.6674761713178844,0.044736280102247346,0.35311468463156787,0.07477931964131306,57,0.62,56,1,0.62,0.8099999999999999,0.0003900285176687232,0.0025570186418190765,0.0013995819437428506,0.0003900285176687232,True,False
0.005,0.6781961011484162,0.0707697366622136,0.45345053638051647,0.0915385516553875,57,0.24,56,1,0.24,0.49333333333333323,0.0005089872134460764,0.00038989486228453176,0.020867506744205476,0.00038989486228453176,True,True
0.005,0.9055677592412696,0.0707697366622136,0.27497172105713286,0.10652863096510348,48,0.36666666666666664,47,1,0.36666666666666664,0.62,0.0003897605303032079,0.0009886817163969259,0.00629801815232939,0.0003897605303032079,True,True
0.002,0.6302336032026421,0.044736280102247346,0.11590197552382656,0.12448047733262058,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0013841756916791162,0.000389409134415614,-0.0013841756916791162,0.000389409134415614,False,True
0.002,0.9184586545314335,0.044736280102247346,0.38219075062173496,0.1258030919159954,46,0.36666666666666664,45,1,0.36666666666666664,1.0,0.0010308559113872142,0.00038933511379205335,-0.0006388638251379817,0.00038933511379205335,False,True
0.005,0.6650688080644204,0.0707697366622136,0.2078057468847098,0.10723613388426369,48,0.24,47,1,0.24,0.62,0.0007325580950587806,0.0003885707248228717,0.010569791195819486,0.0003885707248228717,True,True
0.005,0.9249416577386436,0.0707697366622136,0.333922706770723,0.13302891175311754,38,0.36666666666666664,37,1,0.36666666666666664,0.7466666666666666,0.00038845820621733184,0.0005700952336963571,0.0028564021893744723,0.00038845820621733184,True,True
0.002,0.9119556690243589,0.044736280102247346,0.015369771397039001,0.1049526804446481,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.00038844589532257824,0.003549648016903428,-0.00038844589532257824,0.00038844589532257824,False,False
0.005,0.6458703467558221,0.0707697366622136,0.08933526613796329,0.13487462507816123,38,0.36666666666666664,37,1,0.36666666666666664,0.6833333333333333,0.0003883686045768718,0.0005015707294812113,0.004078821947135359,0.0003883686045768718,True,True
0.002,0.925512887043213,0.044736280102247346,0.5672068582110226,0.13051892677722843,42,0.42999999999999994,41,1,0.42999999999999994,0.8733333333333333,0.00038834767248215567,0.000497783041926898,0.0005946849493726423,0.00038834767248215567,True,True
0.002,0.9142492693483312,0.044736280102247346,0.6467216786440053,0.10675551665515307,49,0.3033333333333333,48,1,0.3033333333333333,0.9366666666666665,0.0009686919611842359,0.00044427397088363246,0.0003882563866667289,0.0003882563866667289,True,True
0.002,0.6453809691300605,0.044736280102247346,0.01621774817258235,0.1343296522523401,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.0017434957494012497,0.000387657171969194,-0.0017434957494012497,0.000387657171969194,False,True
0.002,0.6198711609409451,0.044736280102247346,0.024817777583561924,0.14874001091548672,31,0.8099999999999999,30,1,0.8099999999999999,1.0,0.00038757352462562576,0.0012173237781278703,-0.00038757352462562576,0.00038757352462562576,False,False
0.005,0.6633922473403356,0.0707697366622136,0.16739305051375267,0.09507794725155369,47,0.3033333333333333,46,1,0.3033333333333333,0.5566666666666666,0.0003871485174039702,0.0007411782377981983,0.010933246250833617,0.0003871485174039702,True,True
0.005,0.6562941724751788,0.0707697366622136,0.07506426216818099,0.11596734305371686,43,0.36666666666666664,42,1,0.36666666666666664,0.62,0.00038674305046234914,0.0008193139229338914,0.006311141207404184,0.00038674305046234914,True,True
0.005,0.932262456361928,0.0707697366622136,0.3492659615046597,0.14135438257302438,35,0.36666666666666664,34,1,0.36666666666666664,0.7466666666666666,0.00040995569396782633,0.0003864088303524919,0.0022332899684730976,0.0003864088303524919,True,True
0.002,0.6631927004892686,0.044736280102247346,0.36544872134019823,0.08134461212246356,54,0.24,53,1,0.24,1.0,0.0026349761136731887,0.0003862258248399565,-0.0014325169040027709,0.0003862258248399565,False,True
0.005,0.9039154725990604,0.0707697366622136,0.1336853012383222,0.10775421406239183,49,0.36666666666666664,48,1,0.36666666666666664,0.62,0.0003861872889145958,0.0008350896993742035,0.007878067412586405,0.0003861872889145958,True,True
0.002,0.9058305264559493,0.044736280102247346,0.6041169358686008,0.09370254910541734,55,0.62,54,1,0.62,0.8733333333333333,0.00038595481227522336,0.0019381366395003258,0.0007487318941662598,0.00038595481227522336,True,False
0.002,0.6579117008281501,0.044736280102247346,0.329363260933621,0.1025845075016837,50,0.24,49,1,0.24,1.0,0.0025650039647978316,0.0003859058506871652,-0.002090641322605385,0.0003859058506871652,False,True
0.005,0.9055176822781357,0.0707697366622136,0.3496232462293633,0.11534352051012038,48,0.3033333333333333,47,1,0.3033333333333333,0.62,0.00042187279682171777,0.0003849773398449947,0.006617448600182516,0.0003849773398449947,True,True
0.002,0.9217071761521682,0.044736280102247346,0.33729888699798855,0.11534787575739468,44,0.8099999999999999,43,1,0.8099999999999999,1.0,0.00038420319600982855,0.0024374361716231916,-0.0003834680565503313,0.00038420319600982855,False,False
0.002,0.6646147611779541,0.044736280102247346,0.7228661121054689,0.0904290015021085,55,0.42999999999999994,54,1,0.42999999999999994,0.7466666666666666,0.0003841019800939481,0.0009460192848241655,0.003246535557759654,0.0003841019800939481,True,True
0.002,0.6256511794896865,0.044736280102247346,0.10104471949752379,0.16947573285297673,33,0.49333333333333323,32,1,0.49333333333333323,1.0,0.0006150501804628067,0.0003833262302171476,-0.0006150501804628067,0.0003833262302171476,False,True
0.002,0.6509973610795485,0.044736280102247346,0.05855623620354418,0.13250376591029628,45,0.62,44,1,0.62,1.0,0.0003827407663651431,0.0010476499888923954,-0.00023953850757238998,0.0003827407663651431,False,False
0.002,0.6541398888503844,0.044736280102247346,0.19384386592801955,0.11141451009811473,47,0.7466666666666666,46,1,0.7466666666666666,1.0,0.00038221917321177326,0.0026421895886295484,-0.0002940051875469518,0.00038221917321177326,False,False
0.002,0.8997902987502129,0.044736280102247346,0.04824142224044615,0.06295811472048027,60,0.5566666666666666,59,1,0.5566666666666666,0.8099999999999999,0.0003810468321802929,0.0016981681760787402,0.001594652410283518,0.0003810468321802929,True,False
0.002,0.6663073541458236,0.044736280102247346,0.14676211981237072,0.10788103500509952,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.0015144070530906204,0.0003809903323314561,-0.0006794066549335893,0.0003809903323314561,False,True
0.002,0.9259206104774208,0.044736280102247346,0.5120128678487716,0.10536805534290321,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.0011995531081187643,0.0003807073735277917,-0.0007930853916891581,0.0003807073735277917,False,True
0.005,0.89382847369265,0.0707697366622136,0.4722856361556805,0.08542366773497306,56,0.36666666666666664,55,1,0.36666666666666664,0.62,0.0003803715171476216,0.00120641114466334,0.009061536594082539,0.0003803715171476216,True,True
0.005,0.9023680897432543,0.0707697366622136,0.36910192207780423,0.10395239526024437,50,0.36666666666666664,49,1,0.36666666666666664,0.62,0.0003798410555959934,0.0009107388726044795,0.006950378947227063,0.0003798410555959934,True,True
0.002,0.9311928795314364,0.044736280102247346,0.31028494438445675,0.1336045602095956,39,0.7466666666666666,38,1,0.7466666666666666,1.0,0.0003793009931768594,0.001673344723591881,-0.0003793009931768594,0.0003793009931768594,False,False
0.002,0.9180837059736264,0.044736280102247346,0.1315785876422483,0.11336820068119567,46,0.8733333333333333,45,1,0.8733333333333333,1.0,0.0003789407968704608,0.003230456219059716,-0.0003789407968704608,0.0003789407968704608,False,False
0.002,0.6656193872792441,0.044736280102247346,0.1908872984917549,0.08307145290564766,56,0.24,55,1,0.24,1.0,0.004188685039140067,0.0003782565311042646,-0.0037099545303079253,0.0003782565311042646,False,True
0.002,0.6680121178858811,0.044736280102247346,0.23463182976784638,0.08401519778312307,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.0041665158795543954,0.00037822970962057633,-0.0034665912270589218,0.00037822970962057633,False,True
0.002,0.6672489003354153,0.044736280102247346,0.177367328128435,0.06797833703891226,57,0.3033333333333333,56,1,0.3033333333333333,0.9366666666666665,0.0016067978973228556,0.0005079375562449487,0.00037793043489838717,0.00037793043489838717,True,True
0.005,0.6780896043209895,0.0707697366622136,0.47095433219224936,0.08676984158151907,57,0.24,56,1,0.24,0.49333333333333323,0.000670729337348638,0.00037759353256030414,0.02122165605707118,0.00037759353256030414,True,True
0.002,0.8996096068663786,0.044736280102247346,0.33220025996324265,0.09894068037442486,60,0.62,59,1,0.62,0.9366666666666665,0.00046781788300642594,0.0018212204093478012,0.00037730289723819286,0.00037730289723819286,True,False
0.002,0.6606016882174913,0.044736280102247346,0.4610786351812074,0.08336943446095124,52,0.24,51,1,0.24,1.0,0.0018538312486271798,0.00037675460306730587,-0.0001984296223782007,0.00037675460306730587,False,True
0.005,0.9184390542204898,0.0707697366622136,0.12166718245727987,0.12017690953662517,41,0.42999999999999994,40,1,0.42999999999999994,0.6833333333333333,0.00037665177402390436,0.0009096789623990136,0.003940587136404348,0.00037665177402390436,True,True
0.005,0.9165103596452449,0.0707697366622136,0.027104748288544197,0.10053243094377828,42,0.3033333333333333,41,1,0.3033333333333333,0.62,0.0003962896714528644,0.0003761432666381477,0.00643579060392963,0.0003761432666381477,True,True
0.005,0.9026539562711771,0.0707697366622136,0.28405719974571003,0.08850070772221222,50,0.24,49,1,0.24,0.6833333333333333,0.0010434542877411123,0.000376025923591068,0.007082307524420957,0.000376025923591068,True,True
0.005,0.6727464596812208,0.0707697366622136,0.24592220188154468,0.08846252480040395,53,0.3033333333333333,52,1,0.3033333333333333,0.49333333333333323,0.0003754381049655078,0.0009384759541228455,0.016270921306314415,0.0003754381049655078,True,True
0.002,0.9206328946060157,0.044736280102247346,0.1305881993396144,0.11180376666889774,45,0.24,44,1,0.24,1.0,0.0036377450069181375,0.0003752469839285683,-0.0036377450069181375,0.0003752469839285683,False,True
0.002,0.9159634192314546,0.044736280102247346,0.1588701272714363,0.10023600521297463,48,0.24,47,1,0.24,1.0,0.0042149565196680835,0.00037505159757959036,-0.0042149565196680835,0.00037505159757959036,False,True
0.002,0.641011479313702,0.044736280102247346,0.17209312528025608,0.11462269751569223,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.002329202815763807,0.0003749420770721001,-0.002329202815763807,0.0003749420770721001,False,True
0.002,0.6533211911847767,0.044736280102247346,0.12859683688408424,0.09459682387911234,47,0.24,46,1,0.24,1.0,0.003213874223059967,0.0003746060693512168,-0.003174371305424345,0.0003746060693512168,False,True
0.005,0.6481188473983475,0.0707697366622136,0.13373386902932743,0.13278899396028523,39,0.3033333333333333,38,1,0.3033333333333333,0.62,0.000374494263022369,0.00047435757527407443,0.004900708680706126,0.000374494263022369,True,True
0.005,0.8967834917041776,0.0707697366622136,0.7818818283700311,0.08573872970900243,54,0.3033333333333333,53,1,0.3033333333333333,0.5566666666666666,0.0003744839514363369,0.0004410168533373722,0.010181163886849526,0.0003744839514363369,True,True
0.002,0.6646640795769995,0.044736280102247346,0.638566557129857,0.08094283510233498,55,0.49333333333333323,54,1,0.49333333333333323,0.7466666666666666,0.00037351784576770546,0.0013072405507629599,0.002756628071208472,0.00037351784576770546,True,True
0.005,0.6769903043829386,0.0707697366622136,0.1669875048364433,0.09161658272309406,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00037278376002369465,0.0009030622773061084,0.017049308767644187,0.00037278376002369465,True,True
0.005,0.9110109569707662,0.0707697366622136,0.01554450091139022,0.10318466004977297,45,0.24,44,1,0.24,0.6833333333333333,0.0010202595014430955,0.00037270492690873695,0.006260396987196001,0.00037270492690873695,True,True
0.005,0.895365377339887,0.0707697366622136,0.28430359709310454,0.07844987364726191,55,0.24,54,1,0.24,0.62,0.0009378416188485922,0.00037264913393069543,0.010414603798309172,0.00037264913393069543,True,True
0.005,0.6652606325456766,0.0707697366622136,0.028018307497891973,0.11477683432839311,48,0.24,47,1,0.24,0.5566666666666666,0.00045483134515162597,0.0003725573787684246,0.00895673374883213,0.0003725573787684246,True,True
0.005,0.6521500415830513,0.0707697366622136,0.20758672234850722,0.11645566115735767,41,0.24,40,1,0.24,0.6833333333333333,0.000680669208753221,0.0003722884555917093,0.006396926900211091,0.0003722884555917093,True,True
0.002,0.9151990627212898,0.044736280102247346,0.46111072022798566,0.1258341013897222,48,0.42999999999999994,47,1,0.42999999999999994,0.8733333333333333,0.0003721798623628976,0.00047015220784259344,0.0006853003143726197,0.0003721798623628976,True,True
0.002,0.9278301395171712,0.044736280102247346,0.4892079790374258,0.11832414174492509,41,0.3033333333333333,40,1,0.3033333333333333,1.0,0.0013703424194092062,0.00037198790216030653,-0.0011196930859985667,0.00037198790216030653,False,True
0.002,0.9233908639903328,0.044736280102247346,0.3570213463390881,0.1328482907601183,43,0.62,42,1,0.62,1.0,0.0003719720977153659,0.000981690839289043,-0.00013274792652994888,0.0003719720977153659,False,False
0.002,0.9508937159468109,0.044736280102247346,0.03204472547249216,0.14355365873348586,31,0.8099999999999999,30,1,0.8099999999999999,1.0,0.0003719370996780323,0.0011054913832591142,-0.0003719370996780323,0.0003719370996780323,False,False
0.002,0.9085188478186117,0.044736280102247346,0.6550377356410723,0.07604892512648449,53,0.49333333333333323,52,1,0.49333333333333323,0.8099999999999999,0.0003719165685138173,0.0009087160048188206,0.001521230818659838,0.0003719165685138173,True,True
0.002,0.9190606216043088,0.044736280102247346,0.6016732775393508,0.0966655553649436,46,0.3033333333333333,45,1,0.3033333333333333,1.0,0.0011992983686161596,0.00037179996478578156,-0.0003234868716261727,0.00037179996478578156,False,True
0.002,0.6258017928039382,0.044736280102247346,0.007815235696704559,0.17279509072458588,33,0.62,32,1,0.62,1.0,0.0003710165232663411,0.0005377200287328978,-0.0003710165232663411,0.0003710165232663411,False,False
0.002,0.6351094054817342,0.044736280102247346,0.03388918970753418,0.10965933803682429,37,0.36666666666666664,36,1,0.36666666666666664,1.0,0.0010109581936598164,0.0003709560112253847,-0.00099450237424098,0.0003709560112253847,False,True
0.002,0.6375619106575383,0.044736280102247346,0.26683282886551635,0.14804125128834705,38,0.5566666666666666,37,1,0.5566666666666666,1.0,0.0003708533807644677,0.0006750290542948636,-0.00015095549234262937,0.0003708533807644677,False,False
0.002,0.6539129737619124,0.044736280102247346,0.30764730537878343,0.10377047581035402,47,0.7466666666666666,46,1,0.7466666666666666,1.0,0.00037072690440321404,0.0025207350110618477,-8.278187987715556e-05,0.00037072690440321404,False,False
0.002,0.6652506331622801,0.044736280102247346,0.1693704019093697,0.11206677984953124,55,0.49333333333333323,54,1,0.49333333333333323,0.9366666666666665,0.000600299870994192,0.0008608476030086505,0.00037024165566253717,0.00037024165566253717,True,True
0.002,0.8998594780228844,0.044736280102247346,0.6272190660904426,0.09588723739606228,60,0.49333333333333323,59,1,0.49333333333333323,0.8099999999999999,0.00037013068950726295,0.001162785623678328,0.001838378461810099,0.00037013068950726295,True,True
0.002,0.927481833654562,0.044736280102247346,0.4395693055852641,0.13182810111167428,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.001042092757152474,0.0003694519596631193,-0.0007634663279100973,0.0003694519596631193,False,True
0.005,0.8899401082870814,0.0707697366622136,0.4733929501773898,0.09346287655718541,59,0.24,58,1,0.24,0.5566666666666666,0.0005665645951294833,0.00036917543939215955,0.010755408588042444,0.00036917543939215955,True,True
0.002,0.9190534552733551,0.044736280102247346,0.32550712989193537,0.09629931078467938,46,0.24,45,1,0.24,1.0,0.002868838751621165,0.00036850644625426233,-0.0028647062056036993,0.00036850644625426233,False,True
0.002,0.9152124096595912,0.044736280102247346,0.2811940999624286,0.08623643263905749,48,0.7466666666666666,47,1,0.7466666666666666,1.0,0.0003681870833804368,0.0023505109064004747,-0.00026390314766228134,0.0003681870833804368,False,False
0.002,0.6618646158138606,0.044736280102247346,0.4657612744902283,0.08471365698990165,53,0.24,52,1,0.24,1.0,0.002181704149639379,0.00036777817418442505,-0.0006152738313288749,0.00036777817418442505,False,True
0.002,0.9056285462682582,0.044736280102247346,0.35314277876179645,0.07132418874235913,55,0.62,54,1,0.62,0.9366666666666665,0.0003676311532700129,0.0019309354051257944,0.0004057863308897739,0.0003676311532700129,True,False
0.002,0.6703976886607712,0.044736280102247346,0.7203538552409197,0.08660086495891121,60,0.24,59,1,0.24,0.8099999999999999,0.0011400221360628074,0.0003672512888801431,0.003110856158753432,0.0003672512888801431,True,True
0.005,0.8902178506838381,0.0707697366622136,0.09168429932947837,0.0793133218301728,59,0.17666666666666664,58,1,0.17666666666666664,0.5566666666666666,0.0012814206009783076,0.000367211282459943,0.015263594361046665,0.000367211282459943,True,True
0.002,0.9457212730707208,0.044736280102247346,0.17663290268516782,0.14123818875762817,33,0.36666666666666664,32,1,0.36666666666666664,1.0,0.0015598313613587429,0.0003670367667864198,-0.0015598313613587429,0.0003670367667864198,False,True
0.002,0.9337048800204335,0.044736280102247346,0.5744264612398009,0.13603292392396038,38,0.42999999999999994,37,1,0.42999999999999994,0.8733333333333333,0.00043321213009272336,0.00038357350964358375,0.0003669486486620027,0.0003669486486620027,True,True
0.002,0.6708101239367624,0.044736280102247346,0.5244556255169219,0.08344950773467202,60,0.62,59,1,0.62,0.8099999999999999,0.00036684750371643874,0.002414744994718477,0.00214344786580454,0.00036684750371643874,True,False
0.005,0.6768487270813522,0.0707697366622136,0.3791854597433081,0.0836779125732278,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.0003660275321929841,0.0008158805784164006,0.020584091367677117,0.0003660275321929841,True,True
0.002,0.9380531253031589,0.044736280102247346,0.38274984880433116,0.12214483591285337,36,0.6833333333333333,35,1,0.6833333333333333,1.0,0.0003659881849448889,0.0009748863736002179,-0.000290637299496176,0.0003659881849448889,False,False
0.002,0.9224268832386305,0.044736280102247346,0.7116837918856248,0.10457706638798174,44,0.36666666666666664,43,1,0.36666666666666664,0.8099999999999999,0.0005431499321046709,0.0003659420292988986,0.0011217002010269672,0.0003659420292988986,True,True
0.005,0.9273695689243258,0.0707697366622136,0.3685345931497302,0.1335875720471213,37,0.3033333333333333,36,1,0.3033333333333333,0.7466666666666666,0.0005558642992059638,0.0003658463540004664,0.002521010496152967,0.0003658463540004664,True,True
0.005,0.8926836887734002,0.0707697366622136,0.007118025170065265,0.08806895073361064,57,0.17666666666666664,56,1,0.17666666666666664,0.62,0.0011601010079501962,0.00036558062400653243,0.014489460121575905,0.00036558062400653243,True,True
0.002,0.9076394944455599,0.044736280102247346,0.5553731067082736,0.08291918557179062,54,0.24,53,1,0.24,1.0,0.002490607080509582,0.0003650459440839343,-0.0017626990861616667,0.0003650459440839343,False,True
0.002,0.6395190783091347,0.044736280102247346,0.19494182817951508,0.1222047407387747,39,0.8099999999999999,38,1,0.8099999999999999,1.0,0.00036464272315003663,0.002105540642422972,-0.00036464272315003663,0.00036464272315003663,False,False
0.005,0.9058411710349562,0.0707697366622136,0.703638121568397,0.09237569555915819,48,0.3033333333333333,47,1,0.3033333333333333,0.62,0.0003645871960394491,0.0003889938693003455,0.007919275380795832,0.0003645871960394491,True,True
0.002,0.9092811317412579,0.044736280102247346,0.2933123701441906,0.09570842627105734,52,0.8099999999999999,51,1,0.8099999999999999,1.0,0.00036458158527366736,0.003837952666087051,-0.0003284043240849116,0.00036458158527366736,False,False
0.002,0.666906484729404,0.044736280102247346,0.39464695153122104,0.07516358226803699,57,0.24,56,1,0.24,1.0,0.0025369478454919745,0.00036421381501643526,-0.0006084548742584355,0.00036421381501643526,False,True
0.005,0.9126752496455933,0.0707697366622136,0.4213142244812384,0.10396742322194195,44,0.42999999999999994,43,1,0.42999999999999994,0.6833333333333333,0.00036414458410694993,0.0008740661233459808,0.004729482178402697,0.00036414458410694993,True,True
0.005,0.6740307274294424,0.0707697366622136,0.5882843965430714,0.0876536935665212,54,0.24,53,1,0.24,0.49333333333333323,0.0003640916694550111,0.00047527045546323594,0.02008074926139744,0.0003640916694550111,True,True
0.002,0.9084977949384765,0.044736280102247346,0.5837989333340845,0.08660082080168058,53,0.62,52,1,0.62,0.9366666666666665,0.00046739590046403196,0.0020837553765762416,0.00036279096104721277,0.00036279096104721277,True,False
0.002,0.6349499501932553,0.044736280102247346,0.42921743070143636,0.14107185943245343,37,0.36666666666666664,36,1,0.36666666666666664,1.0,0.0006067494639798142,0.00036269510664103005,-4.165415299326738e-05,0.00036269510664103005,False,True
0.002,0.9257343786986787,0.044736280102247346,0.5587064363126205,0.12510228791234984,42,0.36666666666666664,41,1,0.36666666666666664,1.0,0.0008214857091306527,0.0003614904282581269,-8.86155385671014e-05,0.0003614904282581269,False,True
0.002,0.64311826951609,0.044736280102247346,0.5634640016869046,0.12277505961032446,41,0.42999999999999994,40,1,0.42999999999999994,0.8099999999999999,0.00036141667708401416,0.0006175718677363736,0.0009943856395891674,0.00036141667708401416,True,True
0.005,0.6358767159761604,0.0707697366622136,0.03848960628283731,0.14044414499039662,34,0.3033333333333333,33,1,0.3033333333333333,0.7466666666666666,0.00045655948987278594,0.0003609184800162143,0.0023330286872294812,0.0003609184800162143,True,True
0.005,0.9250781951352255,0.0707697366622136,0.4996113505921864,0.1286203447139839,38,0.3033333333333333,37,1,0.3033333333333333,0.6833333333333333,0.0004403330224805541,0.0003608032847591231,0.0036308033502285074,0.0003608032847591231,True,True
0.005,0.9207327094619391,0.0707697366622136,0.17387849322339902,0.11581224352094396,40,0.24,39,1,0.24,0.7466666666666666,0.0008850551159815778,0.00036059175746367035,0.0029753948669816823,0.00036059175746367035,True,True
0.002,0.9334240919772281,0.044736280102247346,0.311356277352765,0.12481551259017412,38,0.8099999999999999,37,1,0.8099999999999999,1.0,0.0003602032939492548,0.0019141823142180354,-0.0003602032939492548,0.0003602032939492548,False,False
0.005,0.8914015372762759,0.0707697366622136,0.22494136514394192,0.07303044566411165,58,0.17666666666666664,57,1,0.17666666666666664,0.5566666666666666,0.0008362680434130858,0.000359543098501006,0.013929122783546273,0.000359543098501006,True,True
0.002,0.9456097737723654,0.044736280102247346,0.40707510983582496,0.1453723340872318,33,0.62,32,1,0.62,1.0,0.0003592207642254137,0.0006949823589935968,-0.0002555087940378654,0.0003592207642254137,False,False
0.002,0.6410197108890948,0.044736280102247346,0.13089795469256177,0.11330548242346186,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.002460723435495116,0.0003589992699783236,-0.002460723435495116,0.0003589992699783236,False,True
0.002,0.9142089645822812,0.044736280102247346,0.6044830298233428,0.08975150152765841,49,0.5566666666666666,48,1,0.5566666666666666,0.9366666666666665,0.000602568399830373,0.0012024157563783272,0.0003589577083995696,0.0003589577083995696,True,False
0.005,0.8937164406920032,0.0707697366622136,0.3875929968730795,0.09859148333369076,56,0.3033333333333333,55,1,0.3033333333333333,0.5566666666666666,0.00035882517710511265,0.000581356462759462,0.00999358243673349,0.00035882517710511265,True,True
0.002,0.9096409671019481,0.044736280102247346,0.6163968192386703,0.11281601920107298,52,0.36666666666666664,51,1,0.36666666666666664,0.8099999999999999,0.000537427853974896,0.00035873669617376926,0.0014449324292757223,0.00035873669617376926,True,True
0.002,0.6687674459119646,0.044736280102247346,0.23158865224890704,0.07228390260853469,58,0.6833333333333333,57,1,0.6833333333333333,0.8733333333333333,0.00035789931157938215,0.0029283761316267654,0.0011231261728268849,0.00035789931157938215,True,False
0.002,0.6708071613395228,0.044736280102247346,0.4993202948094635,0.07974876862825432,60,0.62,59,1,0.62,0.8099999999999999,0.00035782518540993863,0.0026966081044847512,0.00203625209744369,0.00035782518540993863,True,False
0.002,0.902125658983169,0.044736280102247346,0.16992458880143127,0.06144607468898102,58,0.42999999999999994,57,1,0.42999999999999994,0.7466666666666666,0.00035768600414480545,0.0005968543809409107,0.001983463355673639,0.00035768600414480545,True,True
0.002,0.907915715094129,0.044736280102247346,0.22243891885415745,0.11043576785858293,53,0.6833333333333333,52,1,0.6833333333333333,1.0,0.00035739389840749755,0.0019422927734242435,-8.793125516419972e-05,0.00035739389840749755,False,False
0.002,0.9031441372633027,0.044736280102247346,0.030521639363845245,0.11364911099054467,57,0.49333333333333323,56,1,0.49333333333333323,0.8733333333333333,0.0003572419414764351,0.0007519289748163654,0.000518944645404457,0.0003572419414764351,True,True
0.005,0.8925063475746012,0.0707697366622136,0.08284820046370328,0.08323723756125133,57,0.36666666666666664,56,1,0.36666666666666664,0.49333333333333323,0.00035695563530333246,0.001251386643095144,0.014579542495958865,0.00035695563530333246,True,True
0.002,0.9508198876838988,0.044736280102247346,0.03428107309376243,0.17465716755726074,31,0.49333333333333323,30,1,0.49333333333333323,1.0,0.00084277005327093,0.00035677592802313527,-0.00084277005327093,0.00035677592802313527,False,True
0.002,0.9001894609740693,0.044736280102247346,0.4549971439935315,0.06433238318048841,60,0.24,59,1,0.24,1.0,0.0018024954064430928,0.0003564859928681059,-0.00028708884269414316,0.0003564859928681059,False,True
0.002,0.6676760374143503,0.044736280102247346,0.36109715484493876,0.10234837009839884,57,0.5566666666666666,56,1,0.5566666666666666,0.8099999999999999,0.0003564641582502023,0.0014687406818431632,0.0013686637794371025,0.0003564641582502023,True,False
0.005,0.8926624658656328,0.0707697366622136,0.7555686758486024,0.08574587700047157,57,0.3033333333333333,56,1,0.3033333333333333,0.5566666666666666,0.00035642250203589323,0.0006071560787338385,0.01067660522180383,0.00035642250203589323,True,True
0.002,0.6698968982006398,0.044736280102247346,0.10546789579760965,0.07066637383868826,59,0.62,58,1,0.62,0.9366666666666665,0.0007972531767719583,0.0028806259068393358,0.000356380886028258,0.000356380886028258,True,False
0.002,0.6533518483828783,0.044736280102247346,0.3827650590667377,0.10597288330252053,47,0.24,46,1,0.24,1.0,0.002138165605535219,0.00035615507970576513,-0.0016144789482050719,0.00035615507970576513,False,True
0.002,0.9339011937824888,0.044736280102247346,0.09098606850605374,0.12186852557646076,38,0.3033333333333333,37,1,0.3033333333333333,1.0,0.002620342315910653,0.00035604318966982564,-0.002620342315910653,0.00035604318966982564,False,True
0.002,0.9079535873592048,0.044736280102247346,0.326237806169764,0.09823610901974913,53,0.8099999999999999,52,1,0.8099999999999999,1.0,0.00035603164693792845,0.003395857289036115,-0.0002426149661014582,0.00035603164693792845,False,False
0.002,0.9092538616114997,0.044736280102247346,0.28177672016903305,0.10760679840272769,52,0.7466666666666666,51,1,0.7466666666666666,1.0,0.000355761849042921,0.002459179782133747,-0.00018247385723537188,0.000355761849042921,False,False
0.002,0.6670931557275828,0.044736280102247346,0.0045150403628274605,0.09375878778961094,57,0.24,56,1,0.24,1.0,0.004112544105184107,0.00035570464662511747,-0.0039270977309578715,0.00035570464662511747,False,True
0.002,0.9044876007209541,0.044736280102247346,0.2827063866579547,0.06375191534462353,56,0.42999999999999994,55,1,0.42999999999999994,0.7466666666666666,0.0003554562477165388,0.0005111429900298099,0.001595379661499949,0.0003554562477165388,True,True
0.005,0.6562097591808472,0.0707697366622136,0.05283836969586932,0.09838445961548654,43,0.24,42,1,0.24,0.5566666666666666,0.00041781217231343055,0.00035519648834274255,0.0077646062696210515,0.00035519648834274255,True,True
0.002,0.9240692787584056,0.044736280102247346,0.411526209856109,0.1173057414196366,43,0.3033333333333333,42,1,0.3033333333333333,1.0,0.0020123907806112603,0.0003547286302652851,-0.0019361221363155736,0.0003547286302652851,False,True
0.002,0.6597072625375788,0.044736280102247346,0.0472843480105554,0.11200311404740479,51,0.24,50,1,0.24,1.0,0.0023744656554361763,0.00035455280669939685,-0.0022394531311297726,0.00035455280669939685,False,True
0.005,0.8914760134081826,0.0707697366622136,0.45561338480118,0.07804037607922874,58,0.17666666666666664,57,1,0.17666666666666664,0.6833333333333333,0.0012213047729031862,0.00035450096724586033,0.009375564013460907,0.00035450096724586033,True,True
0.005,0.6681063340325339,0.0707697366622136,0.5913323440041097,0.09313210959639869,50,0.24,49,1,0.24,0.49333333333333323,0.000398532943789082,0.0003540381584275974,0.01711344970826783,0.0003540381584275974,True,True
0.002,0.9063896394415343,0.044736280102247346,0.5980385441634587,0.08750070512717242,55,0.24,54,1,0.24,1.0,0.0024079576842188388,0.00035355090670888625,-0.001482080171569356,0.00035355090670888625,False,True
0.002,0.6354391185886267,0.044736280102247346,0.16273764131802243,0.1500566053450427,37,0.6833333333333333,36,1,0.6833333333333333,1.0,0.00035328740109897926,0.0010243283011001133,-0.00033235055538111786,0.00035328740109897926,False,False
0.002,0.9239654742826373,0.044736280102247346,0.6546490284857538,0.09735004538508578,43,0.36666666666666664,42,1,0.36666666666666664,0.8099999999999999,0.0004134498742218339,0.000352848658994579,0.001081419014399566,0.000352848658994579,True,True
0.002,0.9068514572043511,0.044736280102247346,0.026913573299298846,0.07177203049111772,54,0.62,53,1,0.62,0.8733333333333333,0.0003527546287909354,0.0018603768287322616,0.0005348852988980565,0.0003527546287909354,True,False
0.002,0.6635602466510053,0.044736280102247346,0.5062056778354292,0.0716549180831797,54,0.3033333333333333,53,1,0.3033333333333333,0.7466666666666666,0.0007124731004582947,0.0003526173154848923,0.002851687034105235,0.0003526173154848923,True,True
0.002,0.659178761645534,0.044736280102247346,0.41672502366807,0.09521599732685473,51,0.24,50,1,0.24,1.0,0.0024551915121810214,0.0003524219754345344,-0.0015523579746281077,0.0003524219754345344,False,True
0.005,0.9185147624035777,0.0707697366622136,0.04215231039175658,0.10285857838590148,41,0.3033333333333333,40,1,0.3033333333333333,0.62,0.0003784735107769473,0.0003523084870584491,0.005826526677278332,0.0003523084870584491,True,True
0.002,0.6198688352108709,0.044736280102247346,0.16461754158024203,0.13528440798258334,31,0.49333333333333323,30,1,0.49333333333333323,1.0,0.00037857997777097463,0.0003512204437447008,-0.0003251025521162947,0.0003512204437447008,False,True
0.002,0.9215499832865985,0.044736280102247346,0.2732042281767964,0.1362305623251037,44,0.5566666666666666,43,1,0.5566666666666666,1.0,0.00035089049176417644,0.0007337144952779429,-9.009871214090856e-05,0.00035089049176417644,False,False
0.002,0.9220210233888687,0.044736280102247346,0.6132941206891845,0.12166961859155877,44,0.49333333333333323,43,1,0.49333333333333323,0.8733333333333333,0.0003507292308655622,0.0006630908293877764,0.0008307908638029088,0.0003507292308655622,True,True
0.005,0.8886578675436453,0.0707697366622136,0.15979325263078775,0.08907988351287464,60,0.3033333333333333,59,1,0.3033333333333333,0.49333333333333323,0.0003506058600748197,0.0008603760103700184,0.014920142511016397,0.0003506058600748197,True,True
0.002,0.9039697463615236,0.044736280102247346,0.4868110333292057,0.08464799281736218,57,0.24,56,1,0.24,1.0,0.00355432616879815,0.0003490106812355564,-0.003083041321017391,0.0003490106812355564,False,True
0.002,0.6252807009456337,0.044736280102247346,0.2839752184805803,0.13181388618159784,33,0.5566666666666666,32,1,0.5566666666666666,1.0,0.00034891478383714187,0.000570352149202488,-0.00019119731795547466,0.00034891478383714187,False,False
0.002,0.6433416650605264,0.044736280102247346,0.32559889060223907,0.11406938479856878,41,0.6833333333333333,40,1,0.6833333333333333,1.0,0.0003488468770375398,0.0017215026804010157,-0.00014846099285894182,0.0003488468770375398,False,False
0.005,0.9058765970593099,0.0707697366622136,0.20242168037158173,0.09584217887671867,48,0.24,47,1,0.24,0.6833333333333333,0.0011969910714412085,0.00034822362252147186,0.006130252332377193,0.00034822362252147186,True,True
0.002,0.6430571810008464,0.044736280102247346,0.37680742749349944,0.10540096407873994,41,0.3033333333333333,40,1,0.3033333333333333,1.0,0.001132018762267428,0.00034821337091198705,-0.0005737810788426653,0.00034821337091198705,False,True
0.005,0.8965761642571055,0.0707697366622136,0.4477285413926871,0.08398825418053277,54,0.36666666666666664,53,1,0.36666666666666664,0.62,0.0003481311123001824,0.0011481180421644146,0.008507500843236196,0.0003481311123001824,True,True
0.002,0.6389866300664362,0.044736280102247346,0.07378599840844112,0.11812260110453306,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.0026076999819133156,0.0003476649818314753,-0.0026076999819133156,0.0003476649818314753,False,True
0.002,0.9144671577138583,0.044736280102247346,0.8384223094502875,0.09944027614843991,49,0.36666666666666664,48,1,0.36666666666666664,0.7466666666666666,0.0003638317141545138,0.0003473143343120975,0.002739278948230495,0.0003473143343120975,True,True
0.002,0.9022720607499286,0.044736280102247346,0.5799447840634591,0.09675828245440399,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0011832118881319486,0.0007502274397455937,0.0003472972472118717,0.0003472972472118717,True,True
0.002,0.6698363326877117,0.044736280102247346,0.5189461044665964,0.09595462321178638,59,0.49333333333333323,58,1,0.49333333333333323,0.7466666666666666,0.0003472838687836355,0.0013667257503729624,0.002477852585146257,0.0003472838687836355,True,True
0.002,0.6255080274283099,0.044736280102247346,0.022291383015234728,0.12274726034344938,33,0.49333333333333323,32,1,0.49333333333333323,1.0,0.0005241340408102934,0.000347191512361319,-0.0005096067333129686,0.000347191512361319,False,True
0.002,0.9337763606138989,0.044736280102247346,0.5071193269207029,0.13369863868548948,38,0.36666666666666664,37,1,0.36666666666666664,1.0,0.0008005053756926713,0.0003470138691529647,-0.0003984433143857317,0.0003470138691529647,False,True
0.002,0.9167707838792988,0.044736280102247346,0.48012718223441603,0.1231308699933556,47,0.49333333333333323,46,1,0.49333333333333323,0.8733333333333333,0.0003469350148623833,0.0007935173217162579,0.0004870717587673933,0.0003469350148623833,True,True
0.002,0.9181980495034461,0.044736280102247346,0.2733371249987703,0.1299943646258239,46,0.62,45,1,0.62,1.0,0.00034691605905033175,0.0009333862540570551,-7.504225644721721e-05,0.00034691605905033175,False,False
0.005,0.8996598928937996,0.0707697366622136,0.4053823317565321,0.08634723663208325,52,0.24,51,1,0.24,0.6833333333333333,0.0011390517229274073,0.0003469119794018098,0.007021004291299924,0.0003469119794018098,True,True
0.002,0.9452442541513879,0.044736280102247346,0.0907504741319835,0.15032602549226592,33,0.8733333333333333,32,1,0.8733333333333333,1.0,0.0003468503897684919,0.0016452836825759294,-0.0003468503897684919,0.0003468503897684919,False,False
0.002,0.6350112623058879,0.044736280102247346,0.10080511650696425,0.14326952992795164,37,0.36666666666666664,36,1,0.36666666666666664,1.0,0.0017719688709562128,0.0003467149066396976,-0.0017719688709562128,0.0003467149066396976,False,True
0.002,0.9019717561316719,0.044736280102247346,0.17535281997749125,0.06834410261841921,58,0.62,57,1,0.62,0.9366666666666665,0.0005051404106376132,0.0024840525369026994,0.0003464616879576806,0.0003464616879576806,True,False
0.005,0.8912883791471847,0.0707697366622136,0.3261759122721553,0.06960336498395274,58,0.24,57,1,0.24,0.49333333333333323,0.0003459581755872564,0.000436587891262517,0.013541048252862401,0.0003459581755872564,True,True
0.005,0.8937538475928704,0.0707697366622136,0.06097105132650707,0.09214629295534292,56,0.36666666666666664,55,1,0.36666666666666664,0.49333333333333323,0.0003456718656939473,0.0010456572929437515,0.013551164917269402,0.0003456718656939473,True,True
0.002,0.8996526663703291,0.044736280102247346,0.13728236749947267,0.10529860116385095,60,0.5566666666666666,59,1,0.5566666666666666,0.8733333333333333,0.0003449139076401745,0.0012525860161334188,0.0005584183726727802,0.0003449139076401745,True,False
0.005,0.9164228330936952,0.0707697366622136,0.30830460405025345,0.11770531285553952,42,0.42999999999999994,41,1,0.42999999999999994,0.6833333333333333,0.0003448094886678267,0.0009321146548385802,0.003881390792778125,0.0003448094886678267,True,True
0.002,0.9100961867768399,0.044736280102247346,0.5499624110449387,0.0996766295235039,52,0.24,51,1,0.24,1.0,0.0020615933321594254,0.00034458684814998316,-0.0013347126356019474,0.00034458684814998316,False,True
0.002,0.9168325058715184,0.044736280102247346,0.5432160357998637,0.12271048285764757,47,0.49333333333333323,46,1,0.49333333333333323,0.8099999999999999,0.00034447847008064873,0.0006156973491983702,0.0008443817896317223,0.00034447847008064873,True,True
0.002,0.9312773188177124,0.044736280102247346,0.30266677471415765,0.12029311155415189,39,0.8099999999999999,38,1,0.8099999999999999,1.0,0.0003435536676833139,0.0021245584773061546,-0.0003435536676833139,0.0003435536676833139,False,False
0.005,0.6768713363968721,0.0707697366622136,0.5483235489872491,0.0917305723850774,56,0.24,55,1,0.24,0.49333333333333323,0.0003432821822200007,0.00047386546173800923,0.02087248304817495,0.0003432821822200007,True,True
0.002,0.9123652519866766,0.044736280102247346,0.46878302634842356,0.10041312889760476,50,0.7466666666666666,49,1,0.7466666666666666,1.0,0.0003429504181618755,0.002533019184779387,-4.518969339108909e-05,0.0003429504181618755,False,False
0.002,0.6552512214000654,0.044736280102247346,0.47582154282415157,0.0845188939045998,48,0.49333333333333323,47,1,0.49333333333333323,0.8099999999999999,0.00034287853196463057,0.0008784097078381656,0.0016543478239182381,0.00034287853196463057,True,True
0.002,0.9232852697832603,0.044736280102247346,0.230551319028324,0.1396743790823389,43,0.5566666666666666,42,1,0.5566666666666666,1.0,0.0003423992582541079,0.0007147042396550304,-0.00015967440895358432,0.0003423992582541079,False,False
0.002,0.9241818774328489,0.044736280102247346,0.5441386174929146,0.10743765507729361,43,0.3033333333333333,42,1,0.3033333333333333,1.0,0.0013336215926487477,0.0003417972138941468,-0.000848774695762133,0.0003417972138941468,False,True
0.002,0.9309139176111435,0.044736280102247346,0.011583898373916057,0.15065704994204296,39,0.6833333333333333,38,1,0.6833333333333333,1.0,0.0003415963764492282,0.0008341724276152696,-0.0003228785750313902,0.0003415963764492282,False,False
0.002,0.911644201399276,0.044736280102247346,0.7853080909369581,0.08916670756495901,51,0.3033333333333333,50,1,0.3033333333333333,0.8099999999999999,0.0007212008522987435,0.0003413091580311516,0.0017888124715761049,0.0003413091580311516,True,True
0.002,0.9020827146707027,0.044736280102247346,0.4880569280820301,0.07474097321754761,58,0.6833333333333333,57,1,0.6833333333333333,0.9366666666666665,0.0003882227604042336,0.003027409403750888,0.0003407237653480495,0.0003407237653480495,True,False
0.002,0.6656904630771042,0.044736280102247346,0.29690967039635985,0.08906607340290261,56,0.24,55,1,0.24,1.0,0.0035999726111081497,0.000339942336491317,-0.0028540369915646224,0.000339942336491317,False,True
0.005,0.901156598832179,0.0707697366622136,0.00910149062676637,0.08899320655068617,51,0.17666666666666664,50,1,0.17666666666666664,0.62,0.0011291739679145,0.00033820794846401385,0.0106187657496905,0.00033820794846401385,True,True
0.005,0.89537000224679,0.0707697366622136,0.5513996950507051,0.07808800603843198,55,0.24,54,1,0.24,0.62,0.000808166542888286,0.0003380777123856819,0.008570447405280408,0.0003380777123856819,True,True
0.005,0.8938623638961098,0.0707697366622136,0.3024996341412269,0.0759969356064426,56,0.36666666666666664,55,1,0.36666666666666664,0.5566666666666666,0.0003375675547652779,0.0008682170082951039,0.011673230760908121,0.0003375675547652779,True,True
0.005,0.6581727416045343,0.0707697366622136,0.07046423632320852,0.11065198110241654,44,0.36666666666666664,43,1,0.36666666666666664,0.62,0.00033726090520399876,0.0009550799167985558,0.006966087892313545,0.00033726090520399876,True,True
0.002,0.6683969084071401,0.044736280102247346,0.6113723388784544,0.09611479100420083,58,0.24,57,1,0.24,0.8099999999999999,0.0011010466632501376,0.00033709045119142305,0.002259964178233925,0.00033709045119142305,True,True
0.002,0.6375198821671165,0.044736280102247346,0.04105406441398227,0.11816796322937374,38,0.8733333333333333,37,1,0.8733333333333333,1.0,0.00033705898546189064,0.0022728826687799563,-0.00033705898546189064,0.00033705898546189064,False,False
0.005,0.8938939836748067,0.0707697366622136,0.5256709675966598,0.07428750265103934,56,0.3033333333333333,55,1,0.3033333333333333,0.5566666666666666,0.00033679342231453236,0.0006106913342646744,0.009837718841325284,0.00033679342231453236,True,True
0.002,0.6702976734087143,0.044736280102247346,0.10304976437014304,0.07142095639080269,60,0.17666666666666664,59,1,0.17666666666666664,1.0,0.004051207661778473,0.0003365536756270391,-0.0030453157306135495,0.0003365536756270391,False,True
0.002,0.6572483026553851,0.044736280102247346,0.009652862508068193,0.12590870823954592,49,0.62,48,1,0.62,1.0,0.0003365352841148447,0.0009416808767445282,-1.2185967304814796e-05,0.0003365352841148447,False,False
0.002,0.662486151967141,0.044736280102247346,0.57672891001485,0.10795936043909245,53,0.42999999999999994,52,1,0.42999999999999994,0.7466666666666666,0.00033619910068944444,0.0007166361401859943,0.0024259403225294074,0.00033619910068944444,True,True
0.005,0.8967172778569475,0.0707697366622136,0.27140929106000755,0.07821697132490285,54,0.24,53,1,0.24,0.62,0.0008090469089038127,0.0003359238035478076,0.010457029595726704,0.0003359238035478076,True,True
0.005,0.8950852374655551,0.0707697366622136,0.3188801891495284,0.09339472233393001,55,0.36666666666666664,54,1,0.36666666666666664,0.5566666666666666,0.00033592072257566306,0.0011279012048295612,0.009630797133276445,0.00033592072257566306,True,True
0.002,0.9155859899278409,0.044736280102247346,0.48618222407609346,0.08212352550952814,48,0.3033333333333333,47,1,0.3033333333333333,1.0,0.0010145556835126925,0.00033586482471311313,-0.00014966334707347127,0.00033586482471311313,False,True
0.005,0.8937965148440041,0.0707697366622136,0.3358957594701206,0.08464271853304933,56,0.36666666666666664,55,1,0.36666666666666664,0.5566666666666666,0.0003358451281299599,0.0013398005878627248,0.010143977777216148,0.0003358451281299599,True,True
0.005,0.6479080493931304,0.0707697366622136,0.27839740089138754,0.11828963576594648,39,0.3033333333333333,38,1,0.3033333333333333,0.62,0.000487249054291689,0.00033582254242938456,0.006571108947629377,0.00033582254242938456,True,True
0.002,0.669027542771743,0.044736280102247346,0.10287127109326563,0.10023297429627696,58,0.6833333333333333,57,1,0.6833333333333333,0.9366666666666665,0.00039003575582088407,0.002299055221786996,0.00033521740546544205,0.00033521740546544205,True,False
0.002,0.9294061485578683,0.044736280102247346,0.4154672495764487,0.11805859310618376,40,0.7466666666666666,39,1,0.7466666666666666,1.0,0.0003351402141327378,0.0016668235143640945,-0.00026647117479429986,0.0003351402141327378,False,False
0.002,0.6609965432919527,0.044736280102247346,0.3788496362926816,0.08511968965295262,52,0.5566666666666666,51,1,0.5566666666666666,0.9366666666666665,0.0007373327150483512,0.002013161638643855,0.00033504257096000353,0.00033504257096000353,True,False
0.005,0.8925115962358219,0.0707697366622136,0.572296375746938,0.08754930329123828,57,0.36666666666666664,56,1,0.36666666666666664,0.5566666666666666,0.00033492107618468694,0.0010373842032381406,0.00947745599715193,0.00033492107618468694,True,True
0.002,0.6278050063622175,0.044736280102247346,0.18265692731359565,0.15130014759904215,34,0.36666666666666664,33,1,0.36666666666666664,1.0,0.0012905661989721852,0.00033487124444222263,-0.0012905661989721852,0.00033487124444222263,False,True
0.002,0.9317387547269406,0.044736280102247346,0.16704056855403412,0.11283645963476734,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.002377796578959688,0.00033475085917330144,-0.002377796578959688,0.00033475085917330144,False,True
0.005,0.8966975953837448,0.0707697366622136,0.687419908547206,0.0800609760850482,54,0.3033333333333333,53,1,0.3033333333333333,0.5566666666666666,0.0003341801888750067,0.0005559749422870844,0.009287461617073875,0.0003341801888750067,True,True
0.005,0.9056202371567124,0.0707697366622136,0.39648103026206183,0.10071616524625654,48,0.42999999999999994,47,1,0.42999999999999994,0.62,0.0003332742568214071,0.0011503633087398973,0.005980055563265303,0.0003332742568214071,True,True
0.005,0.8950437587967295,0.0707697366622136,0.1408356246326847,0.10053443465879537,55,0.3033333333333333,54,1,0.3033333333333333,0.49333333333333323,0.0003331109047912884,0.0006124132038547889,0.011727186893739397,0.0003331109047912884,True,True
0.005,0.9057371082930736,0.0707697366622136,0.5480961904653,0.1075992070115327,48,0.24,47,1,0.24,0.6833333333333333,0.0007100225068334791,0.00033307135908126217,0.006295204848250801,0.00033307135908126217,True,True
0.002,0.6504754038655196,0.044736280102247346,0.36071624975125194,0.09220587845201755,45,0.49333333333333323,44,1,0.49333333333333323,0.9366666666666665,0.0005656087766739305,0.0010139282517491117,0.00033301795579940285,0.00033301795579940285,True,True
0.005,0.9057327038618498,0.0707697366622136,0.6137238188170903,0.1016801499196085,48,0.36666666666666664,47,1,0.36666666666666664,0.62,0.00033279021427014293,0.0007341261055883459,0.006906344450006716,0.00033279021427014293,True,True
0.005,0.8938090804180235,0.0707697366622136,0.394986903808685,0.0976829667813458,56,0.24,55,1,0.24,0.62,0.0006832870280954579,0.0003326982058920631,0.009526621837397426,0.0003326982058920631,True,True
0.002,0.6572800600105886,0.044736280102247346,0.0025283182512053307,0.09367054245554668,49,0.8733333333333333,48,1,0.8733333333333333,1.0,0.0003322775327586659,0.003934517748227383,-0.0003322775327586659,0.0003322775327586659,False,False
0.002,0.6563268777215391,0.044736280102247346,0.8101558093939182,0.09937513627755243,49,0.3033333333333333,48,1,0.3033333333333333,0.6833333333333333,0.000331824011625878,0.0003421228926543088,0.003692055323557512,0.000331824011625878,True,True
0.005,0.9204771573872189,0.0707697366622136,0.28329847076878983,0.13342965084977945,40,0.3033333333333333,39,1,0.3033333333333333,0.6833333333333333,0.0005024952596656398,0.00033115847047360974,0.0034709191088327348,0.00033115847047360974,True,True
0.002,0.9009716052228092,0.044736280102247346,0.3115668986855196,0.06129162245916802,59,0.49333333333333323,58,1,0.49333333333333323,0.7466666666666666,0.00033094391291203784,0.0008570608144455396,0.001747393208540345,0.00033094391291203784,True,True
0.005,0.897889070809861,0.0707697366622136,0.49479922743911814,0.10085342480240143,53,0.36666666666666664,52,1,0.36666666666666664,0.5566666666666666,0.000330451109057447,0.0007248072953646401,0.008355444866542336,0.000330451109057447,True,True
0.005,0.9274265404701546,0.0707697366622136,0.0527200615707799,0.1288367512442169,37,0.3033333333333333,36,1,0.3033333333333333,0.7466666666666666,0.0007474557555131936,0.00033042407986624703,0.0024627670584990106,0.00033042407986624703,True,True
0.002,0.651884406178405,0.044736280102247346,0.5801747074509721,0.10111922758643685,46,0.5566666666666666,45,1,0.5566666666666666,0.8099999999999999,0.00033019371794064953,0.0010526287864521487,0.001385840634523536,0.00033019371794064953,True,False
0.002,0.9043499767777142,0.044736280102247346,0.5098279621609031,0.10134692179202556,56,0.62,55,1,0.62,0.8733333333333333,0.0003300173358720672,0.0016426754708416733,0.0007765379484217408,0.0003300173358720672,True,False
0.002,0.6539938877637642,0.044736280102247346,0.3591702944865248,0.1220291512256843,47,0.49333333333333323,46,1,0.49333333333333323,0.9366666666666665,0.0005499189998283647,0.0007996112273599437,0.00032997559873277753,0.00032997559873277753,True,True
0.002,0.653332935059559,0.044736280102247346,0.5201605427694735,0.10546535528910016,47,0.24,46,1,0.24,1.0,0.0014268206188808225,0.0003298822056731238,-0.0001552997176665041,0.0003298822056731238,False,True
0.005,0.9124664484575418,0.0707697366622136,0.14737500151208738,0.1233007783958631,44,0.36666666666666664,43,1,0.36666666666666664,0.62,0.00032895964524635416,0.0005681158048528213,0.0054756143657295085,0.00032895964524635416,True,True
0.002,0.6448370322535892,0.044736280102247346,0.007793200542015981,0.10675465164650479,42,0.24,41,1,0.24,1.0,0.0030851590522844178,0.0003286697076808262,-0.0030851590522844178,0.0003286697076808262,False,True
0.005,0.9038612667662841,0.0707697366622136,0.01040816219910236,0.11494353507688822,49,0.3033333333333333,48,1,0.3033333333333333,0.5566666666666666,0.0003285899661680875,0.0003658306544463035,0.009448982712431131,0.0003285899661680875,True,True
0.002,0.6685594629415483,0.044736280102247346,0.39680728987753294,0.101071084462378,58,0.24,57,1,0.24,0.9366666666666665,0.001420678336792482,0.000328484265296891,0.0006400332278808907,0.000328484265296891,True,True
0.002,0.9452256372965505,0.044736280102247346,0.14907505453219164,0.12245018558529759,33,0.62,32,1,0.62,1.0,0.00032842573904816005,0.0005046761563624667,-0.00031365473143563565,0.00032842573904816005,False,False
0.005,0.9023234918605045,0.0707697366622136,0.3913688894247498,0.10839361847024495,50,0.36666666666666664,49,1,0.36666666666666664,0.5566666666666666,0.0003281688907729393,0.0006636032637018556,0.007278915420751906,0.0003281688907729393,True,True
0.005,0.9126349352402529,0.0707697366622136,0.43724903099691553,0.11971170831835794,44,0.24,43,1,0.24,0.6833333333333333,0.000621422616041283,0.0003281409000514286,0.00478237140776516,0.0003281409000514286,True,True
0.002,0.648685866939588,0.044736280102247346,0.22089935647946773,0.12181764414262534,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.0020960033292973415,0.00032801502033174564,-0.002016108476620272,0.00032801502033174564,False,True
0.002,0.6501083199216692,0.044736280102247346,0.4828360231166778,0.09788116270211444,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.0012411642645270993,0.000327626241754093,-5.556113944296293e-05,0.000327626241754093,False,True
0.005,0.6598814997757134,0.0707697366622136,0.0828600033325702,0.1128929419764329,45,0.24,44,1,0.24,0.6833333333333333,0.0009092520094106875,0.00032747298761708564,0.006975310230135351,0.00032747298761708564,True,True
0.002,0.9038507309139745,0.044736280102247346,0.6006750454738824,0.0898554006622099,57,0.24,56,1,0.24,1.0,0.0023276970955476923,0.00032711046340838407,-0.0012064067783942325,0.00032711046340838407,False,True
0.002,0.9271470482538166,0.044736280102247346,0.3702953036321785,0.14268611924381946,41,0.36666666666666664,40,1,0.36666666666666664,1.0,0.0005503845017344995,0.0003266059269774621,-0.00017027233864511202,0.0003266059269774621,False,True
0.002,0.6648036299649072,0.044736280102247346,0.5511039196211033,0.08379308600274091,55,0.62,54,1,0.62,0.8099999999999999,0.0003261967824400515,0.0019539440042443796,0.0019265624116245438,0.0003261967824400515,True,False
0.005,0.8965771869139283,0.0707697366622136,0.6749007181300439,0.09738275614448892,54,0.3033333333333333,53,1,0.3033333333333333,0.5566666666666666,0.0003261058143031175,0.0005290480235594899,0.0095899813824782,0.0003261058143031175,True,True
0.002,0.9068938035800896,0.044736280102247346,0.34209230616753167,0.07158095861842519,54,0.62,53,1,0.62,0.8733333333333333,0.0003253264131742263,0.0016627055207913937,0.0004917449244555665,0.0003253264131742263,True,False
0.005,0.91076051361923,0.0707697366622136,0.07000928484321546,0.10794646121877353,45,0.42999999999999994,44,1,0.42999999999999994,0.62,0.0003244441363900113,0.0011122696895126125,0.006245829668622815,0.0003244441363900113,True,True
0.005,0.8994556968077083,0.0707697366622136,0.2589618257104759,0.07803286514496141,52,0.3033333333333333,51,1,0.3033333333333333,0.49333333333333323,0.00032443017934725586,0.0004496646715261318,0.01069476430796194,0.00032443017934725586,True,True
0.002,0.6583377738158921,0.044736280102247346,0.4149300038648108,0.07436265103848026,50,0.36666666666666664,49,1,0.36666666666666664,0.6833333333333333,0.0003239828457211394,0.0003289754929036225,0.0027298487701788486,0.0003239828457211394,True,True
0.002,0.9095924993727905,0.044736280102247346,0.0758509492832903,0.11507123809325048,52,0.3033333333333333,51,1,0.3033333333333333,1.0,0.0017433153952244697,0.00032375838196204527,-0.0015142742484597822,0.00032375838196204527,False,True
0.002,0.9406748615139736,0.044736280102247346,0.5668796183341206,0.1296812691606709,35,0.42999999999999994,34,1,0.42999999999999994,0.8733333333333333,0.00032327880229268696,0.0003448558878488199,0.0004035168253589579,0.00032327880229268696,True,True
0.005,0.6795463925993342,0.0707697366622136,0.517809847614166,0.09262640012887871,58,0.24,57,1,0.24,0.42999999999999994,0.0003232196317549306,0.00038908096676846854,0.022286081545542204,0.0003232196317549306,True,True
0.002,0.938315094143816,0.044736280102247346,0.1520488232199667,0.1253077102601145,36,0.3033333333333333,35,1,0.3033333333333333,1.0,0.0020774596348830375,0.00032318123439818556,-0.0020774596348830375,0.00032318123439818556,False,True
0.002,0.9222585507827273,0.044736280102247346,0.3613769459584443,0.11730291991899104,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.002337004768270468,0.00032282759165792147,-0.002306812277765316,0.00032282759165792147,False,True
0.002,0.9352099225266901,0.044736280102247346,0.014509251796748363,0.16279481896132258,37,0.49333333333333323,36,1,0.49333333333333323,1.0,0.00032243371987451504,0.00035572933366536226,-0.0002561618785272748,0.00032243371987451504,False,True
0.002,0.9039107622968406,0.044736280102247346,0.4398063995650252,0.07549525860243222,57,0.24,56,1,0.24,1.0,0.003337131666738297,0.0003223445779176745,-0.0028305508735469516,0.0003223445779176745,False,True
0.002,0.6280272271044786,0.044736280102247346,0.07950256492543348,0.11987926029511024,34,0.42999999999999994,33,1,0.42999999999999994,1.0,0.0006683054833886485,0.0003221897908649384,-0.0006415183786281087,0.0003221897908649384,False,True
0.002,0.9238621804290076,0.044736280102247346,0.5726702424537208,0.09449011695000623,43,0.36666666666666664,42,1,0.36666666666666664,0.8733333333333333,0.0005552786694402301,0.0003216921893098604,0.0005292891948828094,0.0003216921893098604,True,True
0.002,0.6708111040339778,0.044736280102247346,0.09261937695962515,0.059777169385975826,60,0.24,59,1,0.24,0.7466666666666666,0.000706668301553668,0.0003216037857740068,0.0029084040474269875,0.0003216037857740068,True,True
0.005,0.656237288950036,0.0707697366622136,0.2240671776306305,0.11274028576563086,43,0.36666666666666664,42,1,0.36666666666666664,0.62,0.00032155436726297,0.0007831086133877883,0.008045699558163238,0.00032155436726297,True,True
0.002,0.9239497533819622,0.044736280102247346,0.16311811996660308,0.12183864825755318,43,0.24,42,1,0.24,1.0,0.0029452024054360208,0.00032154022260058644,-0.0029452024054360208,0.00032154022260058644,False,True
0.005,0.8927749881554652,0.0707697366622136,0.5983498769975147,0.08106593391873809,57,0.24,56,1,0.24,0.6833333333333333,0.0010958538061044281,0.000321405063471886,0.008613430282712888,0.000321405063471886,True,True
0.005,0.9074042582809227,0.0707697366622136,0.5942874947014972,0.10228795107422856,47,0.36666666666666664,46,1,0.36666666666666664,0.62,0.0003212829455963213,0.0007616737716070558,0.006447622431888722,0.0003212829455963213,True,True
0.002,0.6705138003960017,0.044736280102247346,0.6816435271199576,0.07602176218328106,60,0.49333333333333323,59,1,0.49333333333333323,0.7466666666666666,0.00032102733235185604,0.0015682390987805314,0.00368253259974141,0.00032102733235185604,True,True
0.002,0.6398616183021166,0.044736280102247346,0.0028241358561054176,0.13991093017584827,39,0.8733333333333333,38,1,0.8733333333333333,1.0,0.00032035852557158763,0.0018666264353536916,-0.00032035852557158763,0.00032035852557158763,False,False
0.005,0.6697368475422185,0.0707697366622136,0.4142956097101504,0.0834262818048803,51,0.24,50,1,0.24,0.49333333333333323,0.0003198118082706038,0.00040078507924271294,0.01824294765845241,0.0003198118082706038,True,True
0.002,0.9124726381180902,0.044736280102247346,0.49055867051694113,0.11502792616736891,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0011124641310204975,0.00031968768208743284,-0.00022259469265795864,0.00031968768208743284,False,True
0.002,0.9507683219933194,0.044736280102247346,0.23769743326976892,0.1767843630810319,31,0.49333333333333323,30,1,0.49333333333333323,1.0,0.0004764668462860977,0.00031890308012797857,-0.0004658627706350639,0.00031890308012797857,False,True
0.005,0.9205463277574389,0.0707697366622136,0.37415813106104173,0.13087337383042888,40,0.3033333333333333,39,1,0.3033333333333333,0.6833333333333333,0.0005609981715194442,0.0003187886963200902,0.003486592736627799,0.0003187886963200902,True,True
0.005,0.6681823226395606,0.0707697366622136,0.23269959141493676,0.08532276696858956,50,0.24,49,1,0.24,0.5566666666666666,0.0005824147180063172,0.0003186929858764071,0.014967384800861785,0.0003186929858764071,True,True
0.005,0.6582680325900231,0.0707697366622136,0.022355946996454688,0.11840018660264984,44,0.36666666666666664,43,1,0.36666666666666664,0.62,0.0003184556422191575,0.0007842997608573675,0.006482752959760709,0.0003184556422191575,True,True
0.005,0.6599293029157327,0.0707697366622136,0.13624459675608516,0.09518876935677764,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.0003175463365280115,0.0005474172691966068,0.009930717171925419,0.0003175463365280115,True,True
0.005,0.6769570604177442,0.0707697366622136,0.025479269987621254,0.08319844398946218,56,0.36666666666666664,55,1,0.36666666666666664,0.49333333333333323,0.00031741936560736024,0.0012049980985847986,0.0158875022489689,0.00031741936560736024,True,True
0.002,0.6658048558573761,0.044736280102247346,0.48815083746958576,0.09305444871053276,56,0.24,55,1,0.24,1.0,0.002190937369833919,0.00031673393834796154,-0.0003635726039009587,0.00031673393834796154,False,True
0.005,0.9011647155483054,0.0707697366622136,0.08512126257399251,0.08933340933449134,51,0.17666666666666664,50,1,0.17666666666666664,0.6833333333333333,0.0012249784996578163,0.00031654493492141685,0.00940747181500983,0.00031654493492141685,True,True
0.002,0.6643861546695706,0.044736280102247346,0.5858003686174729,0.08651704812867245,55,0.24,54,1,0.24,0.9366666666666665,0.0018591650982398937,0.00031651601513395147,0.0005357510132049098,0.00031651601513395147,True,True
0.005,0.8901364425464,0.0707697366622136,0.03767495534056483,0.07078952394938985,59,0.17666666666666664,58,1,0.17666666666666664,0.49333333333333323,0.0006909032242537502,0.00031634746850321655,0.01920727013938873,0.00031634746850321655,True,True
0.002,0.9124422667133179,0.044736280102247346,0.15152523284846958,0.11602649343689375,50,0.24,49,1,0.24,1.0,0.0021053758228441284,0.00031600730103018254,-0.0020182779832812426,0.00031600730103018254,False,True
0.002,0.9338351076946705,0.044736280102247346,0.5762055284474179,0.12367518410168933,38,0.49333333333333323,37,1,0.49333333333333323,0.9366666666666665,0.0003761881903155759,0.0005866413818821228,0.0003159625917429302,0.0003159625917429302,True,True
0.002,0.6226414334459816,0.044736280102247346,0.20082505240850915,0.16462960370903762,32,0.42999999999999994,31,1,0.42999999999999994,1.0,0.0007988643044309775,0.00031550469496763203,-0.0007959768135727424,0.00031550469496763203,False,True
0.002,0.9509052825035404,0.044736280102247346,0.12559722581481464,0.14729195852141488,31,0.8733333333333333,30,1,0.8733333333333333,1.0,0.0003151285026875329,0.0012362637735891238,-0.0003151285026875329,0.0003151285026875329,False,False
0.002,0.6255928737441839,0.044736280102247346,0.08677965334145936,0.15656195938916012,33,0.8733333333333333,32,1,0.8733333333333333,1.0,0.00031492950275908955,0.0013760864924851931,-0.00031492950275908955,0.00031492950275908955,False,False
0.002,0.6430703418434661,0.044736280102247346,0.2515923598475464,0.10460414161388183,41,0.3033333333333333,40,1,0.3033333333333333,1.0,0.001616312869613513,0.0003147209876027506,-0.0014377289980773156,0.0003147209876027506,False,True
0.002,0.6412095676054195,0.044736280102247346,0.06018211254990822,0.13039825264466443,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.002521388700714963,0.0003146608386989676,-0.002521388700714963,0.0003146608386989676,False,True
0.005,0.9348856292979552,0.0707697366622136,0.13013204819836438,0.13064707798339084,34,0.3033333333333333,33,1,0.3033333333333333,0.7466666666666666,0.0003683223281374837,0.00031413408916177273,0.0021861591143790336,0.00031413408916177273,True,True
0.002,0.9219495480004274,0.044736280102247346,0.6476465221187552,0.12660404395095157,44,0.36666666666666664,43,1,0.36666666666666664,0.8099999999999999,0.00036344370508935444,0.00031365332059754157,0.0013320003283618519,0.00031365332059754157,True,True
0.002,0.9158253125158585,0.044736280102247346,0.6319154079123064,0.09165769275714866,48,0.42999999999999994,47,1,0.42999999999999994,0.9366666666666665,0.0008203502976338081,0.0007313766760528827,0.00031283523715810096,0.00031283523715810096,True,True
0.002,0.9016235350688471,0.044736280102247346,0.3927109297910408,0.07306863655204207,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.0038508705655500033,0.000312815496846957,-0.003352727945297769,0.000312815496846957,False,True
0.002,0.9044344742661619,0.044736280102247346,0.15198397241903222,0.11935192595674617,56,0.42999999999999994,55,1,0.42999999999999994,0.8099999999999999,0.00031275081444145984,0.0004051082401756482,0.0006448341539820202,0.00031275081444145984,True,True
0.002,0.9250647826390214,0.044736280102247346,0.011307668738561281,0.12234033058656339,42,0.9366666666666665,41,1,0.9366666666666665,1.0,0.0003121930650487512,0.0029320491526745912,-0.0003121930650487512,0.0003121930650487512,False,False
0.002,0.6607092445996614,0.044736280102247346,0.6747916557382923,0.08677159039942503,52,0.49333333333333323,51,1,0.49333333333333323,0.7466666666666666,0.00031138839651864404,0.0010354430832471054,0.0027672272507426425,0.00031138839651864404,True,True
0.002,0.6225019837503992,0.044736280102247346,0.3035937561376039,0.14841177744970027,32,0.62,31,1,0.62,1.0,0.00031120989840368837,0.0007166452548456956,-0.00021444576562174974,0.00031120989840368837,False,False
0.002,0.9197582176063794,0.044736280102247346,0.20168534560822463,0.12485279071286759,45,0.8099999999999999,44,1,0.8099999999999999,1.0,0.00031107785821699616,0.001982623276895674,-0.00029723827852451087,0.00031107785821699616,False,False
0.002,0.9311475794486277,0.044736280102247346,0.10123212316851823,0.10144374327489851,39,0.6833333333333333,38,1,0.6833333333333333,1.0,0.00031097108746491655,0.0009881510050397098,-0.0002652963284917806,0.00031097108746491655,False,False
0.002,0.6672361389674392,0.044736280102247346,0.4184979738318712,0.0819156714513102,57,0.49333333333333323,56,1,0.49333333333333323,0.9366666666666665,0.0012576177567961975,0.0020405186721077096,0.0003103866290106844,0.0003103866290106844,True,True
0.002,0.6710505033110081,0.044736280102247346,0.3521257320486248,0.0817532837856287,60,0.6833333333333333,59,1,0.6833333333333333,0.8733333333333333,0.000309496157185585,0.003539333454806441,0.0011892635386482997,0.000309496157185585,True,False
0.002,0.6571806374020951,0.044736280102247346,0.2361404135618663,0.12474787421089699,49,0.49333333333333323,48,1,0.49333333333333323,0.8733333333333333,0.0003090137063450135,0.0007544259980165438,0.0005075133425018766,0.0003090137063450135,True,True
0.002,0.9004603813379369,0.044736280102247346,0.5697737756373279,0.07001689063813125,60,0.24,59,1,0.24,1.0,0.0025408153091645955,0.000308923788551852,-0.0012427202915767461,0.000308923788551852,False,True
0.005,0.9125560304145484,0.0707697366622136,0.4746056287997903,0.1199702483468811,44,0.36666666666666664,43,1,0.36666666666666664,0.62,0.00030887982517214954,0.0005672221203753893,0.005330739300388769,0.00030887982517214954,True,True
0.002,0.920715639121738,0.044736280102247346,0.5616810738585213,0.1087622296411301,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.0014937165210786936,0.00030846462514464053,-0.0009153640298468733,0.00030846462514464053,False,True
0.002,0.9270706947846226,0.044736280102247346,0.29157552666515063,0.13298290656315723,41,0.7466666666666666,40,1,0.7466666666666666,1.0,0.00030838130867020077,0.0016320614974660945,-0.0002898198689189133,0.00030838130867020077,False,False
0.002,0.9183038832675112,0.044736280102247346,0.11291717140353003,0.08764975790126797,46,0.7466666666666666,45,1,0.7466666666666666,1.0,0.000308182498764809,0.002033490134343821,-0.00022567431294127525,0.000308182498764809,False,False
0.005,0.8914789716329906,0.0707697366622136,0.4660756380065119,0.08256366172023256,58,0.17666666666666664,57,1,0.17666666666666664,0.6833333333333333,0.0013566684831876246,0.0003074632951581465,0.008935924358318054,0.0003074632951581465,True,True
0.002,0.9404575380427049,0.044736280102247346,0.3168712910108158,0.15002154113188226,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0011105418396288882,0.0003074001421448433,-0.0011025590623352929,0.0003074001421448433,False,True
0.005,0.6682622919647446,0.0707697366622136,0.47297804122092485,0.10065469240080373,50,0.3033333333333333,49,1,0.3033333333333333,0.49333333333333323,0.0003073883715287003,0.000595016243476351,0.015547119551923599,0.0003073883715287003,True,True
0.005,0.6741115593230395,0.0707697366622136,0.06288278401338777,0.09541713418189128,54,0.17666666666666664,53,1,0.17666666666666664,0.62,0.0010405084799346431,0.000306619757350571,0.013037696354264097,0.000306619757350571,True,True
0.005,0.9274109640229602,0.0707697366622136,0.09968854818039435,0.13177704278137772,37,0.24,36,1,0.24,0.8099999999999999,0.0007908818043719835,0.0003063286308623348,0.0021859066803614382,0.0003063286308623348,True,True
0.002,0.6562919877014435,0.044736280102247346,0.781679230987176,0.09732279494644618,49,0.3033333333333333,48,1,0.3033333333333333,0.7466666666666666,0.0004770317392220014,0.00030596857824581304,0.0032455692698285373,0.00030596857824581304,True,True
0.005,0.6681085743881329,0.0707697366622136,0.4224033960135502,0.09596828529938349,50,0.24,49,1,0.24,0.5566666666666666,0.0007519075845681164,0.00030493069974484515,0.014932808934846128,0.00030493069974484515,True,True
0.005,0.6780249965903122,0.0707697366622136,0.657977381770928,0.07880125394984495,57,0.24,56,1,0.24,0.49333333333333323,0.00040505205983920606,0.0003049218819842845,0.023601789981789717,0.0003049218819842845,True,True
0.002,0.6567789352460031,0.044736280102247346,0.5527381276701516,0.0784203088552165,49,0.3033333333333333,48,1,0.3033333333333333,0.6833333333333333,0.0003429993975960938,0.0003048391438294949,0.003042726200735066,0.0003048391438294949,True,True
0.005,0.67118098583527,0.0707697366622136,0.5281137915412232,0.08589061935890405,52,0.3033333333333333,51,1,0.3033333333333333,0.49333333333333323,0.0003047998896200879,0.0004912007011316835,0.018992936487410367,0.0003047998896200879,True,True
0.002,0.9382937699348344,0.044736280102247346,0.3605336051196619,0.13782542862868105,36,0.3033333333333333,35,1,0.3033333333333333,1.0,0.0013684103600118177,0.0003043327898043678,-0.0013555475184066307,0.0003043327898043678,False,True
0.002,0.6680852539177558,0.044736280102247346,0.7402717972743844,0.0727872809758584,58,0.24,57,1,0.24,0.7466666666666666,0.0008564538869775583,0.0003042647769662687,0.004059311988128144,0.0003042647769662687,True,True
0.005,0.6633109857987954,0.0707697366622136,0.34306350713061096,0.10612752188461018,47,0.24,46,1,0.24,0.62,0.0007295715656179841,0.0003038518083308003,0.011490590856534571,0.0003038518083308003,True,True
0.005,0.6332863426320967,0.0707697366622136,0.03113762423919544,0.1550249332291112,33,0.36666666666666664,32,1,0.36666666666666664,0.6833333333333333,0.0003038133318624507,0.00033844833800730946,0.00221542383228032,0.0003038133318624507,True,True
0.002,0.907528022429013,0.044736280102247346,0.8187585362064826,0.0816299674511481,54,0.42999999999999994,53,1,0.42999999999999994,0.7466666666666666,0.0003037551681968887,0.0007106409428012732,0.0027603868537050768,0.0003037551681968887,True,True
0.002,0.9010678391744419,0.044736280102247346,0.5828549837599541,0.06088999433716372,59,0.36666666666666664,58,1,0.36666666666666664,0.6833333333333333,0.00030341723999654027,0.0004051039160274765,0.002718509981962268,0.00030341723999654027,True,True
0.002,0.6394202795014317,0.044736280102247346,0.2078439767508596,0.1407941148135558,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.0013131472833601144,0.0003031473357301612,-0.0012632938913717735,0.0003031473357301612,False,True
0.002,0.6449694991462736,0.044736280102247346,0.43494524457304556,0.12260637273580369,42,0.3033333333333333,41,1,0.3033333333333333,1.0,0.0012064537045280827,0.0003019877717357344,-0.0005760295307185526,0.0003019877717357344,False,True
0.002,0.9182947986432451,0.044736280102247346,0.2466800886524599,0.09395047865147779,46,0.8099999999999999,45,1,0.8099999999999999,1.0,0.00030188349757550946,0.0028790296886691447,-0.00030188349757550946,0.00030188349757550946,False,False
0.002,0.6608449581629964,0.044736280102247346,0.751723564097562,0.10265662816608764,52,0.36666666666666664,51,1,0.36666666666666664,0.6833333333333333,0.0003017327944702291,0.0005036637403669761,0.003589154499555744,0.0003017327944702291,True,True
0.002,0.914382279125114,0.044736280102247346,0.7737937719052135,0.09872525091455613,49,0.42999999999999994,48,1,0.42999999999999994,0.7466666666666666,0.00030133157818665123,0.0006943111557195978,0.0020363494138421557,0.00030133157818665123,True,True
0.002,0.6696098856987863,0.044736280102247346,0.17520198539306653,0.06774188923928472,59,0.36666666666666664,58,1,0.36666666666666664,0.9366666666666665,0.0015726106224610136,0.001223120958800763,0.0003013239173877775,0.0003013239173877775,True,True
0.002,0.643069783785812,0.044736280102247346,0.37184267111255936,0.10448047229921044,41,0.3033333333333333,40,1,0.3033333333333333,1.0,0.0011322663795389292,0.0003013112163947251,-0.0005577811659576588,0.0003013112163947251,False,True
0.002,0.6304422669009806,0.044736280102247346,0.23569099201036026,0.1535118481284872,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0009393883596400075,0.0003011257480844605,-0.0008955254421801176,0.0003011257480844605,False,True
0.002,0.9406546661369428,0.044736280102247346,0.34591378941613804,0.1274255836628758,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0011586393050983567,0.0003001018591778878,-0.001138788443870727,0.0003001018591778878,False,True
0.005,0.9125971922891113,0.0707697366622136,0.3678301225056538,0.1214733277528591,44,0.24,43,1,0.24,0.6833333333333333,0.0006293583551807696,0.0002997719919812464,0.00466641761776493,0.0002997719919812464,True,True
0.002,0.9010751426009516,0.044736280102247346,0.5486231267186626,0.06040132152834572,59,0.3033333333333333,58,1,0.3033333333333333,0.7466666666666666,0.000382995628463792,0.000299201513873997,0.002575849508838714,0.000299201513873997,True,True
0.002,0.6612941171623102,0.044736280102247346,0.13617665673917123,0.12586181220475967,52,0.36666666666666664,51,1,0.36666666666666664,0.8099999999999999,0.0003443040601687478,0.0002991251434371848,0.0006841774806481246,0.0002991251434371848,True,True
0.005,0.6683904948388079,0.0707697366622136,0.3884676229173066,0.10785142848908678,50,0.3033333333333333,49,1,0.3033333333333333,0.49333333333333323,0.00029879788897240893,0.00042845800509480505,0.014610275388027462,0.00029879788897240893,True,True
0.002,0.9108578992668018,0.044736280102247346,0.3950736129993337,0.12459439829237139,51,0.36666666666666664,50,1,0.36666666666666664,0.8099999999999999,0.0003725478610647944,0.0002982584761321797,0.0007943923441263792,0.0002982584761321797,True,True
0.002,0.6636658113302669,0.044736280102247346,0.4921546680235816,0.10605226741302526,54,0.24,53,1,0.24,0.8733333333333333,0.0011164423021696116,0.0002980011988413898,0.0010447330963474148,0.0002980011988413898,True,True
0.005,0.6560654866534569,0.0707697366622136,0.08157803173303148,0.10937031163296852,43,0.24,42,1,0.24,0.6833333333333333,0.0009659069140528369,0.00029767081322995147,0.006017642654420899,0.00029767081322995147,True,True
0.002,0.9038537514391031,0.044736280102247346,0.5233748237426442,0.0735814135426152,57,0.24,56,1,0.24,1.0,0.0025376155359170764,0.0002975219753575481,-0.0016082241481119985,0.0002975219753575481,False,True
0.002,0.9009855732021054,0.044736280102247346,0.4913579729437411,0.11127398044189404,59,0.36666666666666664,58,1,0.36666666666666664,0.7466666666666666,0.00030473453966518925,0.0002973976509743643,0.0019756799518511454,0.0002973976509743643,True,True
0.002,0.6625409036813659,0.044736280102247346,0.14458449424887446,0.0756010344993632,53,0.5566666666666666,52,1,0.5566666666666666,0.9366666666666665,0.0006300081879429427,0.0018322977538797578,0.00029723068983287593,0.00029723068983287593,True,False
0.005,0.6501864870270934,0.0707697366622136,0.39383087220075347,0.12845763957246192,40,0.3033333333333333,39,1,0.3033333333333333,0.5566666666666666,0.00033835100367299195,0.0002971808502853134,0.00808666898057636,0.0002971808502853134,True,True
0.002,0.6624664324321142,0.044736280102247346,0.03311389816327115,0.06855744859435037,53,0.3033333333333333,52,1,0.3033333333333333,0.8099999999999999,0.0006705057819112875,0.0002970256763893518,0.0011747762549163246,0.0002970256763893518,True,True
0.002,0.6251339444033128,0.044736280102247346,0.06411166161924944,0.15173888533992347,33,0.36666666666666664,32,1,0.36666666666666664,1.0,0.0016431431421503194,0.0002969115497423985,-0.0016431431421503194,0.0002969115497423985,False,True
0.005,0.8927657031895958,0.0707697366622136,0.14957107060190947,0.08383172584556593,57,0.17666666666666664,56,1,0.17666666666666664,0.62,0.0013918417825071773,0.0002961906719377049,0.012199231161564612,0.0002961906719377049,True,True
0.002,0.6454136019189481,0.044736280102247346,0.20096955248783538,0.10669500697644632,42,0.8099999999999999,41,1,0.8099999999999999,1.0,0.0002961153905661037,0.0022950090799867843,-0.00025481380218450844,0.0002961153905661037,False,False
0.002,0.6689453791696548,0.044736280102247346,0.1137724348576962,0.10268817212132457,58,0.5566666666666666,57,1,0.5566666666666666,0.9366666666666665,0.0005501933330971206,0.001707027882162187,0.0002956806150334444,0.0002956806150334444,True,False
0.005,0.6696533198806948,0.0707697366622136,0.0882600839284897,0.08638235987027573,51,0.17666666666666664,50,1,0.17666666666666664,0.62,0.0009431882013986986,0.0002951714192563071,0.012733761760482687,0.0002951714192563071,True,True
0.005,0.6681497691503121,0.0707697366622136,0.5440734079531871,0.08905753801767037,50,0.3033333333333333,49,1,0.3033333333333333,0.49333333333333323,0.00029500128273441057,0.00043107244753912117,0.01753703514169564,0.00029500128273441057,True,True
0.002,0.6605596018769431,0.044736280102247346,0.8580851993323738,0.09471436890455687,52,0.3033333333333333,51,1,0.3033333333333333,0.62,0.000294813631094605,0.00033329113731492895,0.004535066351955936,0.000294813631094605,True,True
0.002,0.6506272361209003,0.044736280102247346,0.21200300865079205,0.12677563914602458,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.0014547609185295667,0.0002948078262857602,-0.0012232251663545698,0.0002948078262857602,False,True
0.005,0.8939652789711424,0.0707697366622136,0.008762016632884697,0.09200782002896198,56,0.17666666666666664,55,1,0.17666666666666664,0.62,0.00111533577155456,0.0002946884360135033,0.013520731089562971,0.0002946884360135033,True,True
0.005,0.8926365908936417,0.0707697366622136,0.17593851761846324,0.07183475081720254,57,0.17666666666666664,56,1,0.17666666666666664,0.49333333333333323,0.0005855998348231099,0.0002940799623402424,0.015112115289079535,0.0002940799623402424,True,True
0.002,0.6255789053579883,0.044736280102247346,0.19412238004565396,0.168087429014546,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.0005646080624617834,0.0002940046042331844,-0.0005207787362571282,0.0002940046042331844,False,True
0.002,0.6685238323985438,0.044736280102247346,0.483318144055418,0.0631853940607237,58,0.3033333333333333,57,1,0.3033333333333333,0.6833333333333333,0.00044271892434219386,0.0002939722884709657,0.004737498690807152,0.0002939722884709657,True,True
0.005,0.8911851604087395,0.0707697366622136,0.3307923267625314,0.08230572743991733,58,0.36666666666666664,57,1,0.36666666666666664,0.5566666666666666,0.00029390436311955233,0.0013815911812751658,0.011379576351209265,0.00029390436311955233,True,True
0.005,0.6783049479707126,0.0707697366622136,0.05772360724006126,0.08546623822049522,57,0.36666666666666664,56,1,0.36666666666666664,0.49333333333333323,0.000293672022250343,0.001221126862392103,0.016812467934823393,0.000293672022250343,True,True
0.002,0.6622868448314757,0.044736280102247346,0.5207927891251147,0.08919820205103295,53,0.62,52,1,0.62,0.8099999999999999,0.0002933611601937631,0.0020320704796191035,0.0014681606091052528,0.0002933611601937631,True,False
0.002,0.9019870279208732,0.044736280102247346,0.4922803755698067,0.08623743571899897,58,0.7466666666666666,57,1,0.7466666666666666,0.9366666666666665,0.0002929681961480977,0.003340777376946309,0.00030533900096098917,0.0002929681961480977,True,False
0.002,0.9207553365169886,0.044736280102247346,0.6388813753009582,0.10580049639984657,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.0010871063395677446,0.00029286164543146083,-3.7986125704157714e-05,0.00029286164543146083,False,True
0.002,0.6707283103634464,0.044736280102247346,0.45283266460797045,0.06152071716885159,60,0.24,59,1,0.24,0.6833333333333333,0.0006612867345503551,0.0002928000028549028,0.004572170150934723,0.0002928000028549028,True,True
0.002,0.6693719177906309,0.044736280102247346,0.5681809436774701,0.09069993672938913,59,0.24,58,1,0.24,0.9366666666666665,0.0017842825927381492,0.00029276617989507,0.0010797621100402158,0.00029276617989507,True,True
0.005,0.6728011104235216,0.0707697366622136,0.48365999123513626,0.09956519026927295,53,0.3033333333333333,52,1,0.3033333333333333,0.49333333333333323,0.0002926487334808673,0.0004689001428005425,0.017885297458057486,0.0002926487334808673,True,True
0.005,0.9075462811471969,0.0707697366622136,0.002500839014090735,0.09607349728503913,47,0.17666666666666664,46,1,0.17666666666666664,0.6833333333333333,0.0010714383359721922,0.0002925233193225571,0.007941415624552417,0.0002925233193225571,True,True
0.002,0.9088151488933043,0.044736280102247346,0.5859896024344551,0.09684185776461685,53,0.24,52,1,0.24,1.0,0.0020352412238580525,0.00029203541704301075,-0.0011186848813205027,0.00029203541704301075,False,True
0.002,0.6541475656838441,0.044736280102247346,0.15837143030532266,0.10444683919805658,47,0.8099999999999999,46,1,0.8099999999999999,1.0,0.0002918890692261392,0.003324080246383663,-0.00026776898493245183,0.0002918890692261392,False,False
0.002,0.9290405720712283,0.044736280102247346,0.051307023890454544,0.11451457661277809,40,0.9366666666666665,39,1,0.9366666666666665,1.0,0.00029176124884795665,0.0028562251301979856,-0.00029176124884795665,0.00029176124884795665,False,False
0.002,0.6507832809132313,0.044736280102247346,0.09231126377353137,0.1323889450041708,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.001130405126229669,0.0002912050166823961,-0.000962667948299573,0.0002912050166823961,False,True
0.002,0.9407042970358819,0.044736280102247346,0.16291869306248993,0.1309092461355523,35,0.3033333333333333,34,1,0.3033333333333333,1.0,0.0019845332330362584,0.0002909258208791154,-0.0019845332330362584,0.0002909258208791154,False,True
0.002,0.6626145896877783,0.044736280102247346,0.2744904760899752,0.08633621186498933,53,0.7466666666666666,52,1,0.7466666666666666,0.9366666666666665,0.00030334863520314187,0.003273126763698406,0.00029053263368856476,0.00029053263368856476,True,False
0.002,0.9316780399254233,0.044736280102247346,0.5983184147734925,0.11308010503789903,39,0.49333333333333323,38,1,0.49333333333333323,0.8733333333333333,0.00029039458013689856,0.000555988462360724,0.0006199682817730466,0.00029039458013689856,True,True
0.005,0.9126431927436499,0.0707697366622136,0.07274115773070282,0.09472715194930349,44,0.3033333333333333,43,1,0.3033333333333333,0.5566666666666666,0.00028984073295604897,0.0004617834319224693,0.00745513302426216,0.00028984073295604897,True,True
0.005,0.893873436617469,0.0707697366622136,0.08086283600240803,0.07155388372571315,56,0.24,55,1,0.24,0.42999999999999994,0.00028953797699917436,0.0003862788894002159,0.017125069779724163,0.00028953797699917436,True,True
0.005,0.681921160993732,0.0707697366622136,0.623901934430572,0.0841674537086413,60,0.3033333333333333,59,1,0.3033333333333333,0.42999999999999994,0.0002892622564894418,0.0005097480878871904,0.02475196154784207,0.0002892622564894418,True,True
0.005,0.9147362954486297,0.0707697366622136,0.7050317378394195,0.10951322258674459,43,0.3033333333333333,42,1,0.3033333333333333,0.62,0.00035085339881354055,0.0002886599920724337,0.006879997152263787,0.0002886599920724337,True,True
0.002,0.9317081320436141,0.044736280102247346,0.6308673606937968,0.11291125288888473,39,0.42999999999999994,38,1,0.42999999999999994,0.8099999999999999,0.00028857150479341903,0.0004451769642843395,0.0008506439211982749,0.00028857150479341903,True,True
0.002,0.6254417837568333,0.044736280102247346,0.04798413066792784,0.16374912367084907,33,0.36666666666666664,32,1,0.36666666666666664,1.0,0.0011666129979497522,0.00028818849507470566,-0.0011666129979497522,0.00028818849507470566,False,True
0.002,0.9122853772756213,0.044736280102247346,0.02964231981620998,0.12354296436013099,50,0.3033333333333333,49,1,0.3033333333333333,1.0,0.0010925568207325893,0.00028809964409248854,-0.0007777449522804327,0.00028809964409248854,False,True
0.005,0.658255923398386,0.0707697366622136,0.25775810059888304,0.1218553584406969,44,0.3033333333333333,43,1,0.3033333333333333,0.5566666666666666,0.0002880186663336848,0.0004526026012476303,0.009011991577187808,0.0002880186663336848,True,True
0.002,0.9128277738789242,0.044736280102247346,0.5437088587263129,0.10517551986592154,50,0.24,49,1,0.24,1.0,0.0018159266969145192,0.00028800085256846765,-0.0011141079731304794,0.00028800085256846765,False,True
0.005,0.894050969481971,0.0707697366622136,0.7737867729548132,0.07717129366617144,56,0.24,55,1,0.24,0.5566666666666666,0.0004526366152857466,0.00028797284383576504,0.010596133013230234,0.00028797284383576504,True,True
0.002,0.6555286903172864,0.044736280102247346,0.2809723115572682,0.10100715806699234,48,0.7466666666666666,47,1,0.7466666666666666,1.0,0.0002878888920214888,0.0028633452119941538,-3.170486501158012e-05,0.0002878888920214888,False,False
0.005,0.633162187790351,0.0707697366622136,0.03641663909035928,0.1480406577908953,33,0.3033333333333333,32,1,0.3033333333333333,0.7466666666666666,0.0004549353074766429,0.000287865935826444,0.0020174255609805105,0.000287865935826444,True,True
0.005,0.932268680252426,0.0707697366622136,0.4594087767266642,0.14163227664791603,35,0.36666666666666664,34,1,0.36666666666666664,0.6833333333333333,0.0002876026273262826,0.0003572099204180146,0.0030396162374054497,0.0002876026273262826,True,True
0.002,0.6371580388596185,0.044736280102247346,0.5137885600158608,0.13928068570112012,38,0.36666666666666664,37,1,0.36666666666666664,0.8733333333333333,0.0004523132960680672,0.00028751889561512786,0.0006327365682510419,0.00028751889561512786,True,True
0.002,0.90641355371897,0.044736280102247346,0.0046390114273456035,0.08237620148240679,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.00474711607332275,0.0002871704984329047,-0.004626108119830377,0.0002871704984329047,False,True
0.005,0.679540924135409,0.0707697366622136,0.3460759343033006,0.08701410443871196,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.00028705306953266376,0.0008652369724378671,0.02135532873954967,0.00028705306953266376,True,True
0.002,0.6484215295535394,0.044736280102247346,0.1918792232785688,0.09958331440017733,44,0.24,43,1,0.24,1.0,0.00250416813880897,0.0002866984971400251,-0.0024293713690591414,0.0002866984971400251,False,True
0.005,0.9057766292403292,0.0707697366622136,0.17498758379153956,0.10638977873214846,48,0.17666666666666664,47,1,0.17666666666666664,0.6833333333333333,0.0011419357426569866,0.00028656705971957764,0.006066894781201858,0.00028656705971957764,True,True
0.002,0.6612238301584727,0.044736280102247346,0.25234254641121723,0.07878125445887729,52,0.62,51,1,0.62,0.8733333333333333,0.0002862624937303259,0.0021217623550979225,0.0007646863251510253,0.0002862624937303259,True,False
0.005,0.6818903781065023,0.0707697366622136,0.18388753879664957,0.08536120697429019,60,0.17666666666666664,59,1,0.17666666666666664,0.5566666666666666,0.000996951325414292,0.00028596649288444,0.02038412284254225,0.00028596649288444,True,True
0.005,0.92744517822473,0.0707697366622136,0.05964680497853779,0.12781099659308995,37,0.24,36,1,0.24,0.8099999999999999,0.0007901198860690486,0.0002857588492296923,0.002412901355374772,0.0002857588492296923,True,True
0.002,0.9253409718547623,0.044736280102247346,0.361309269121198,0.12087774940980282,42,0.8099999999999999,41,1,0.8099999999999999,1.0,0.0002856373798528298,0.002119772101525275,-0.000263346689354708,0.0002856373798528298,False,False
0.002,0.9076519050443322,0.044736280102247346,0.8752260166559619,0.09010668270440228,54,0.3033333333333333,53,1,0.3033333333333333,0.7466666666666666,0.0005256716068100217,0.00028561367572461194,0.003196118681094136,0.00028561367572461194,True,True
0.005,0.8940652553164299,0.0707697366622136,0.7954262072802495,0.07794997821317849,56,0.24,55,1,0.24,0.5566666666666666,0.0004350675216038378,0.00028522300449153684,0.01087256910367667,0.00028522300449153684,True,True
0.005,0.9228991524305861,0.0707697366622136,0.43875523334296124,0.11709657065847455,39,0.24,38,1,0.24,0.7466666666666666,0.0006487621137224642,0.0002851838926282383,0.0032322068376596275,0.0002851838926282383,True,True
0.005,0.6581113773930868,0.0707697366622136,0.15305815625477878,0.10175609650276138,44,0.36666666666666664,43,1,0.36666666666666664,0.5566666666666666,0.00028509656075384183,0.0007816257758765703,0.008721542987699345,0.00028509656075384183,True,True
0.002,0.9026041061485123,0.044736280102247346,0.7097822110674532,0.09106643093588432,58,0.24,57,1,0.24,0.9366666666666665,0.0014537071316665137,0.0002850162360589567,0.0007628045017578871,0.0002850162360589567,True,True
0.002,0.652545502051912,0.044736280102247346,0.12034162249279752,0.1023544666475739,46,0.8733333333333333,45,1,0.8733333333333333,1.0,0.00028490407436748005,0.0033964629013392687,-0.00028490407436748005,0.00028490407436748005,False,False
0.002,0.9063886015973672,0.044736280102247346,0.5954413471737144,0.08046790277551583,55,0.24,54,1,0.24,1.0,0.0023075788784478724,0.00028474173551511054,-0.0013091896529806712,0.00028474173551511054,False,True
0.002,0.6548543746480086,0.044736280102247346,0.5831933907190627,0.10319402336602716,48,0.24,47,1,0.24,0.9366666666666665,0.001246002566221676,0.00028423283036774525,0.0005392404870629296,0.00028423283036774525,True,True
0.002,0.6507835192863428,0.044736280102247346,0.06822046949508322,0.08816332488539536,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.0002841326563901576,0.0015063173920929734,-1.8181807247524828e-05,0.0002841326563901576,False,False
0.002,0.9119956334646453,0.044736280102247346,0.24409923028737354,0.10984609322773094,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.00028396168414490316,0.0027600743155548235,-0.00022223371145691997,0.00028396168414490316,False,False
0.002,0.6548617289813232,0.044736280102247346,0.7827186176784331,0.09100409786814889,48,0.3033333333333333,47,1,0.3033333333333333,0.6833333333333333,0.0003455485945203084,0.00028389297739389206,0.0036327650284746207,0.00028389297739389206,True,True
0.002,0.904480119939789,0.044736280102247346,0.08386303761572163,0.0684153905677602,56,0.49333333333333323,55,1,0.49333333333333323,0.9366666666666665,0.0008269939688822225,0.0013555218781623774,0.00028310348925163036,0.00028310348925163036,True,True
0.002,0.6599933897526784,0.044736280102247346,0.3167987272836254,0.10586152560759629,51,0.6833333333333333,50,1,0.6833333333333333,0.9366666666666665,0.000282431645091503,0.0022485489461109573,0.000367524533193566,0.000282431645091503,True,False
0.002,0.6608098482571071,0.044736280102247346,0.5424617046190967,0.10326488307075689,52,0.24,51,1,0.24,0.9366666666666665,0.0013693040726004326,0.00028242268660441254,0.0006090058413706558,0.00028242268660441254,True,True
0.002,0.6664070748343689,0.044736280102247346,0.3778694077726671,0.11300902642777765,56,0.42999999999999994,55,1,0.42999999999999994,0.7466666666666666,0.0002822434151091209,0.0005240098552989417,0.0020470665978165126,0.0002822434151091209,True,True
0.005,0.6726701017566893,0.0707697366622136,0.12651198469887123,0.09628570219584216,53,0.17666666666666664,52,1,0.17666666666666664,0.62,0.001049715347120375,0.00028220126686607686,0.01313925233834167,0.00028220126686607686,True,True
0.002,0.630084296119613,0.044736280102247346,0.4544682874006519,0.13748209565630493,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0005994930658912733,0.0002821681262432538,-1.1742882964801543e-05,0.0002821681262432538,False,True
0.005,0.676857986168971,0.0707697366622136,0.4085887117636671,0.09331904731832297,56,0.17666666666666664,55,1,0.17666666666666664,0.49333333333333323,0.0006618732966072792,0.00028184681998394894,0.019431057826675,0.00028184681998394894,True,True
0.002,0.9110080896887047,0.044736280102247346,0.5312656708630634,0.10389843604509579,51,0.62,50,1,0.62,0.9366666666666665,0.0004246982155965103,0.0017450443332781673,0.00028161992342937343,0.00028161992342937343,True,False
0.002,0.9024237964266434,0.044736280102247346,0.5367310814103744,0.09582096209789207,58,0.24,57,1,0.24,1.0,0.002047937221771805,0.00028138274029207905,-0.000870809197307999,0.00028138274029207905,False,True
0.002,0.9223055150634698,0.044736280102247346,0.4049106446868779,0.11608343094330453,44,0.24,43,1,0.24,1.0,0.0021925399808588935,0.0002813057869143172,-0.002113830557275205,0.0002813057869143172,False,True
0.002,0.6579417360111263,0.044736280102247346,0.47991323211451103,0.08919219169447229,50,0.42999999999999994,49,1,0.42999999999999994,0.9366666666666665,0.001158280678126728,0.000963086119335356,0.0002811288886553265,0.0002811288886553265,True,True
0.002,0.6535859841739505,0.044736280102247346,0.4160426783796732,0.09074526411047144,47,0.42999999999999994,46,1,0.42999999999999994,0.9366666666666665,0.0008311733375998468,0.0009841032104556235,0.00028104512212963405,0.00028104512212963405,True,True
0.005,0.6728074043826249,0.0707697366622136,0.03180908240063123,0.0860790106967923,53,0.36666666666666664,52,1,0.36666666666666664,0.49333333333333323,0.0002806273134447766,0.001149357238572204,0.013700121895603051,0.0002806273134447766,True,True
0.002,0.6691912016160297,0.044736280102247346,0.26575467557282983,0.08550043915637484,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.00403257174038991,0.0002805375184154474,-0.0031106641370695675,0.0002805375184154474,False,True
0.002,0.9052196091636919,0.044736280102247346,0.15224229552403687,0.09281374921732753,55,0.8733333333333333,54,1,0.8733333333333333,1.0,0.00027929545108836066,0.004407955889984162,-0.00021683249831752914,0.00027929545108836066,False,False
0.005,0.6754413263339747,0.0707697366622136,0.1497785201224678,0.0918758606543577,55,0.17666666666666664,54,1,0.17666666666666664,0.5566666666666666,0.001098072049964211,0.00027920500242746994,0.015209371818577866,0.00027920500242746994,True,True
0.002,0.9202092816434709,0.044736280102247346,0.6100587264403851,0.12282137240350802,45,0.49333333333333323,44,1,0.49333333333333323,0.8099999999999999,0.0002786212735834405,0.0006290855895873404,0.0010694643798060735,0.0002786212735834405,True,True
0.002,0.9022661132681449,0.044736280102247346,0.43375596450997334,0.06295489107439635,58,0.24,57,1,0.24,0.8733333333333333,0.0008719476700377472,0.000278473456206565,0.0011292583449937455,0.000278473456206565,True,True
0.002,0.9125502185679255,0.044736280102247346,0.5988633982080377,0.07606250215247919,50,0.3033333333333333,49,1,0.3033333333333333,0.8099999999999999,0.0004937735950665452,0.0002783391114972591,0.0014266423973783315,0.0002783391114972591,True,True
0.002,0.6391532530254764,0.044736280102247346,0.46355909421004055,0.12428883521080501,39,0.5566666666666666,38,1,0.5566666666666666,0.9366666666666665,0.0003923599723638012,0.0008439772512904411,0.00027832390030889636,0.00027832390030889636,True,False
0.002,0.641205315185588,0.044736280102247346,0.5307576607951707,0.10687295075358498,40,0.42999999999999994,39,1,0.42999999999999994,0.8099999999999999,0.0002783218811245761,0.0005205663242978238,0.0011770443893168645,0.0002783218811245761,True,True
0.002,0.9151523312127602,0.044736280102247346,0.35799782976906147,0.10419983546359055,48,0.8099999999999999,47,1,0.8099999999999999,1.0,0.00027815143302063023,0.0030653563697309065,-0.00023331640629090978,0.00027815143302063023,False,False
0.002,0.6416038827694747,0.044736280102247346,0.21041571806140608,0.09594376483246599,40,0.42999999999999994,39,1,0.42999999999999994,0.8733333333333333,0.00027810346462670563,0.0003991524360497449,0.00042782018539465165,0.00027810346462670563,True,True
0.002,0.6609540222099588,0.044736280102247346,0.5855994763692709,0.10722990994473573,52,0.24,51,1,0.24,0.8099999999999999,0.0008927612053214058,0.00027792886979363635,0.0016567796377838489,0.00027792886979363635,True,True
0.002,0.9455086269725406,0.044736280102247346,0.3677069005966412,0.12824496318653406,33,0.42999999999999994,32,1,0.42999999999999994,1.0,0.0004976369195459047,0.0002777374496583006,-0.00034868504482472114,0.0002777374496583006,False,True
0.002,0.9425898039689887,0.044736280102247346,0.04603204733386139,0.11735052829199309,34,0.62,33,1,0.62,1.0,0.0002776404115013742,0.0005687595420636495,-0.00025425593092136224,0.0002776404115013742,False,False
0.002,0.9202338932286398,0.044736280102247346,0.5353909078409056,0.1180536494598821,45,0.5566666666666666,44,1,0.5566666666666666,0.9366666666666665,0.0003697149202416589,0.0011286332694698798,0.00027749327811153285,0.00027749327811153285,True,False
0.002,0.9047579978598899,0.044736280102247346,0.6847462242859825,0.08810134637561455,56,0.62,55,1,0.62,0.8099999999999999,0.0002771067171843354,0.0017896050080936253,0.001373905400612161,0.0002771067171843354,True,False
0.005,0.658092896045765,0.0707697366622136,0.5177791509073296,0.11758879956978495,44,0.24,43,1,0.24,0.5566666666666666,0.0003253897826566396,0.0002769531955527972,0.011801938122126281,0.0002769531955527972,True,True
0.002,0.940073843367871,0.044736280102247346,0.26791218850268084,0.1553459236393435,35,0.7466666666666666,34,1,0.7466666666666666,1.0,0.0002768024364310707,0.001002235868388657,-0.0002737130839192884,0.0002768024364310707,False,False
0.002,0.9376842660734556,0.044736280102247346,0.054978240922887604,0.13762263315346415,36,0.9366666666666665,35,1,0.9366666666666665,1.0,0.00027676527171651837,0.0022504436538735603,-0.00027676527171651837,0.00027676527171651837,False,False
0.002,0.9089783773623938,0.044736280102247346,0.7332585336191265,0.08834205078457821,53,0.24,52,1,0.24,0.9366666666666665,0.0012827513067252688,0.0002764520552157148,0.0006773186894095407,0.0002764520552157148,True,True
0.002,0.9200342959721809,0.044736280102247346,0.3011518341408914,0.08894183630966485,45,0.6833333333333333,44,1,0.6833333333333333,1.0,0.0002761668133497469,0.0015533519502219234,-8.205711950374809e-05,0.0002761668133497469,False,False
0.005,0.6599870783639208,0.0707697366622136,0.41195387099347397,0.11565036832620748,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.00027586274197372837,0.0004725529924264382,0.011311697236752667,0.00027586274197372837,True,True
0.002,0.6712255146557654,0.044736280102247346,0.07259585550984582,0.10183668942766437,60,0.62,59,1,0.62,0.8733333333333333,0.000275635755178313,0.0017383277804939876,0.000766951662076468,0.000275635755178313,True,False
0.005,0.6821568477882192,0.0707697366622136,0.08468528098337473,0.09619474610220338,60,0.24,59,1,0.24,0.42999999999999994,0.0002927343853372271,0.0002745697924890268,0.01896660286379967,0.0002745697924890268,True,True
0.005,0.9164869403931022,0.0707697366622136,0.6135896344947197,0.12336692698199674,42,0.3033333333333333,41,1,0.3033333333333333,0.62,0.0002745447170106015,0.0003678379094164477,0.006003771847874469,0.0002745447170106015,True,True
0.002,0.9237184597193232,0.044736280102247346,0.5819587604056934,0.09131557876420043,43,0.42999999999999994,42,1,0.42999999999999994,0.8099999999999999,0.0002744333069999278,0.00033995050068013884,0.0011236107964962957,0.0002744333069999278,True,True
0.002,0.6412026885596988,0.044736280102247346,0.149863146837687,0.1305734307146475,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.002250790626363868,0.0002743627845657757,-0.002250790626363868,0.0002743627845657757,False,True
0.002,0.8999687867639544,0.044736280102247346,0.002564994850534995,0.11600388865819448,60,0.36666666666666664,59,1,0.36666666666666664,0.7466666666666666,0.0002876619293041833,0.00027409777059288085,0.0011306135345889733,0.00027409777059288085,True,True
0.002,0.8996679073441515,0.044736280102247346,0.0277034118263553,0.1034937757841432,60,0.49333333333333323,59,1,0.49333333333333323,0.9366666666666665,0.000619353663503297,0.0012502577684422734,0.00027407742900685154,0.00027407742900685154,True,True
0.002,0.9351959501139463,0.044736280102247346,0.07136768519772607,0.16313971575425001,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.00027395566067822913,0.0003788054196036996,-0.0002037083783865676,0.00027395566067822913,False,False
0.002,0.6552304512152474,0.044736280102247346,0.6699527280805302,0.11338886348923546,48,0.42999999999999994,47,1,0.42999999999999994,0.6833333333333333,0.0002734230368054625,0.0005064540441382287,0.002588504265325289,0.0002734230368054625,True,True
0.002,0.6593144697124713,0.044736280102247346,0.4895549935424412,0.08734849623683694,51,0.36666666666666664,50,1,0.36666666666666664,0.9366666666666665,0.001312291535850941,0.0008493948962383374,0.000273148571276792,0.000273148571276792,True,True
0.005,0.6434241678417529,0.0707697366622136,0.26884307456032247,0.13535363636556855,37,0.24,36,1,0.24,0.62,0.00045667695849624477,0.00027299129355390497,0.005169227283330469,0.00027299129355390497,True,True
0.005,0.9073118420525308,0.0707697366622136,0.3508022055802792,0.11394243660836398,47,0.24,46,1,0.24,0.6833333333333333,0.0007706232502280073,0.00027288478082304856,0.0055556886897917225,0.00027288478082304856,True,True
0.005,0.9026835011322428,0.0707697366622136,0.6765152656507388,0.09737939396010939,50,0.24,49,1,0.24,0.62,0.0007327446692473193,0.00027285676264731675,0.007628377189827519,0.00027285676264731675,True,True
0.005,0.8981127874695142,0.0707697366622136,0.7020769751297682,0.0853239279791999,53,0.36666666666666664,52,1,0.36666666666666664,0.5566666666666666,0.000272262674661238,0.0007136227660093454,0.009057761479843073,0.000272262674661238,True,True
0.005,0.6713584316189222,0.0707697366622136,0.14693073524455755,0.09158107081730577,52,0.36666666666666664,51,1,0.36666666666666664,0.5566666666666666,0.00027216726438789057,0.0011268867220912229,0.013966602214037964,0.00027216726438789057,True,True
0.005,0.9109591692604785,0.0707697366622136,0.6614574142013983,0.10308091006666008,45,0.36666666666666664,44,1,0.36666666666666664,0.62,0.0002717084141140091,0.0005541677360105048,0.006751967608231537,0.0002717084141140091,True,True
0.002,0.9016506252038032,0.044736280102247346,0.1460590328202637,0.0737228307806592,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.004713315309483341,0.000271196686788033,-0.0043715516546784725,0.000271196686788033,False,True
0.002,0.9044519598470042,0.044736280102247346,0.18660998974097256,0.1131668860376352,56,0.3033333333333333,55,1,0.3033333333333333,1.0,0.0010612311847514153,0.0002710741636491338,-0.00036204547229676595,0.0002710741636491338,False,True
0.002,0.9019290058727222,0.044736280102247346,0.0536550452368083,0.06830531076200773,58,0.6833333333333333,57,1,0.6833333333333333,0.8733333333333333,0.00027098691268011765,0.0026471155612789285,0.0007764703733593391,0.00027098691268011765,True,False
0.005,0.9186678038182897,0.0707697366622136,0.1400438064340682,0.11773592372245593,41,0.24,40,1,0.24,0.8099999999999999,0.0010775934289837415,0.0002709221938441707,0.003121366365441129,0.0002709221938441707,True,True
0.005,0.9164138384427849,0.0707697366622136,0.5851455070554382,0.12717664808294482,42,0.3033333333333333,41,1,0.3033333333333333,0.62,0.00027084569350290893,0.0002927691262799708,0.005971902831183012,0.00027084569350290893,True,True
0.005,0.9227243813709206,0.0707697366622136,0.19369083173853444,0.1116607470880432,39,0.36666666666666664,38,1,0.36666666666666664,0.6833333333333333,0.00027016923206734967,0.0006128621666515533,0.0037415861788060484,0.00027016923206734967,True,True
0.005,0.905657030479465,0.0707697366622136,0.3404670294110995,0.08344744719216596,48,0.24,47,1,0.24,0.5566666666666666,0.000312007312864187,0.000270073042703107,0.008030601088373696,0.000270073042703107,True,True
0.002,0.6453236538787314,0.044736280102247346,0.46590317012123866,0.1336495430234802,42,0.3033333333333333,41,1,0.3033333333333333,0.8733333333333333,0.0005743298641519526,0.0002698766913850427,0.0005802165020716343,0.0002698766913850427,True,True
0.005,0.912453734837954,0.0707697366622136,0.3044123572217455,0.12717494033548912,44,0.24,43,1,0.24,0.62,0.0003629574813229368,0.0002692861852424118,0.005348306408028938,0.0002692861852424118,True,True
0.002,0.922144352707428,0.044736280102247346,0.7290702403097565,0.12048694906148182,44,0.36666666666666664,43,1,0.36666666666666664,0.7466666666666666,0.00026916643589571025,0.00037373105816123557,0.0018577655658227063,0.00026916643589571025,True,True
0.002,0.6455095630077571,0.044736280102247346,0.08261376910814928,0.09905276023066693,42,0.8099999999999999,41,1,0.8099999999999999,1.0,0.00026907425720778714,0.0019220320698011644,-0.00022655596695813924,0.00026907425720778714,False,False
0.002,0.6508431744526901,0.044736280102247346,0.3137027510606425,0.12806285689048869,45,0.5566666666666666,44,1,0.5566666666666666,0.9366666666666665,0.00035007169945298666,0.0009223372491138677,0.00026906457207448784,0.00026906457207448784,True,False
0.002,0.9278714194239738,0.044736280102247346,0.09530770755914902,0.11123608928321631,41,0.24,40,1,0.24,1.0,0.0031698170719988033,0.00026847979609840894,-0.0031698170719988033,0.00026847979609840894,False,True
0.002,0.6639191508106265,0.044736280102247346,0.4682699442402429,0.1106394384114149,54,0.49333333333333323,53,1,0.49333333333333323,0.7466666666666666,0.000267985669524091,0.000782149205945059,0.002062788820772599,0.000267985669524091,True,True
0.005,0.6771115380104034,0.0707697366622136,0.01146071853094538,0.10348310286111312,56,0.24,55,1,0.24,0.42999999999999994,0.0002835319042291032,0.0002669141990480692,0.014674185591990819,0.0002669141990480692,True,True
0.005,0.660065577488735,0.0707697366622136,0.30240384283661953,0.11843657771615128,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.0002668167455029653,0.0004951437524553043,0.010140421443024936,0.0002668167455029653,True,True
0.002,0.662295486927787,0.044736280102247346,0.01754545434861285,0.1057645050674537,53,0.24,52,1,0.24,1.0,0.003032220247921144,0.00026678880661193535,-0.002911981672326526,0.00026678880661193535,False,True
0.005,0.6753666475148716,0.0707697366622136,0.2653955199012796,0.08075335128750147,55,0.17666666666666664,54,1,0.17666666666666664,0.5566666666666666,0.000904447212350961,0.0002661434691129924,0.018793451768667424,0.0002661434691129924,True,True
0.002,0.9036683045291297,0.044736280102247346,0.19921533046393325,0.06919985824750102,57,0.17666666666666664,56,1,0.17666666666666664,1.0,0.0026558529368247118,0.0002660680314992819,-0.0019141569551066793,0.0002660680314992819,False,True
0.005,0.9055868906438564,0.0707697366622136,0.08871213194163298,0.10079070039251195,48,0.42999999999999994,47,1,0.42999999999999994,0.62,0.00026555836828846504,0.001256721625256643,0.007889527450619455,0.00026555836828846504,True,True
0.002,0.9380893319161816,0.044736280102247346,0.3080731009009431,0.11579863239470142,36,0.36666666666666664,35,1,0.36666666666666664,1.0,0.0009634116481423693,0.0002655149830549431,-0.0009172360297742405,0.0002655149830549431,False,True
0.002,0.6353339500040401,0.044736280102247346,0.0798196147214827,0.10516913044550494,37,0.5566666666666666,36,1,0.5566666666666666,1.0,0.0002653886243063619,0.0004912648275960039,-5.3791395331538854e-05,0.0002653886243063619,False,False
0.005,0.6598632491017603,0.0707697366622136,0.5585511614547817,0.11116667312722649,45,0.3033333333333333,44,1,0.3033333333333333,0.49333333333333323,0.0002652860858565914,0.00038677057570423053,0.012951957336759592,0.0002652860858565914,True,True
0.002,0.667469845251512,0.044736280102247346,0.03758617758182887,0.06146515431512732,57,0.3033333333333333,56,1,0.3033333333333333,0.6833333333333333,0.00033847117821059376,0.0002652721374506277,0.0029421431272204854,0.0002652721374506277,True,True
0.002,0.9352068509445522,0.044736280102247346,0.123576481122658,0.15714636976553442,37,0.6833333333333333,36,1,0.6833333333333333,1.0,0.00026498282291465957,0.0008111048237257595,-0.00025707298224126663,0.00026498282291465957,False,False
0.005,0.9058139124780389,0.0707697366622136,0.582119511799748,0.10504132545804755,48,0.24,47,1,0.24,0.6833333333333333,0.0008097381344490934,0.000264847951597024,0.006281147582606788,0.000264847951597024,True,True
0.005,0.9273511180629826,0.0707697366622136,0.24818917682599947,0.13667796877007374,37,0.24,36,1,0.24,0.8099999999999999,0.0007118649740729701,0.0002646165498150915,0.002116796549262889,0.0002646165498150915,True,True
0.002,0.9089654279193722,0.044736280102247346,0.021944167892116492,0.08535542891513706,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.0046173537333795475,0.00026461307017085905,-0.004573243082869466,0.00026461307017085905,False,True
0.002,0.628258932343234,0.044736280102247346,0.1102775179363828,0.1562797655912144,34,0.8099999999999999,33,1,0.8099999999999999,1.0,0.00026443378239408534,0.0013174325842197304,-0.00026443378239408534,0.00026443378239408534,False,False
0.002,0.9353099926836079,0.044736280102247346,0.08201007170247082,0.14049086125727683,37,0.9366666666666665,36,1,0.9366666666666665,1.0,0.0002642690147324686,0.002145310725768267,-0.0002642690147324686,0.0002642690147324686,False,False
0.002,0.9317974750561178,0.044736280102247346,0.5120286039070192,0.12593822440277008,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.0010817823785309688,0.00026426282278253045,-0.0007162426496201634,0.00026426282278253045,False,True
0.005,0.6683152307013199,0.0707697366622136,0.5613064887660134,0.10619084305970472,50,0.24,49,1,0.24,0.49333333333333323,0.0002642231058381196,0.0003252729106913015,0.016310655390839514,0.0002642231058381196,True,True
0.002,0.9005756941864997,0.044736280102247346,0.8786032061430542,0.08129357449143727,60,0.24,59,1,0.24,0.7466666666666666,0.0008315907339930061,0.0002638544049077318,0.0031572511018710036,0.0002638544049077318,True,True
0.002,0.6569932721735763,0.044736280102247346,0.12865000552735373,0.12190323247369839,49,0.24,48,1,0.24,1.0,0.0013710215141649613,0.00026361386949390304,-0.001019867196946679,0.00026361386949390304,False,True
0.002,0.9138676515891198,0.044736280102247346,0.19048812963710823,0.11936147947680706,49,0.24,48,1,0.24,1.0,0.0018601610891311859,0.00026356811524605765,-0.0017451202250635981,0.00026356811524605765,False,True
0.005,0.8901416324877544,0.0707697366622136,0.33959056867974113,0.07038583802287528,59,0.17666666666666664,58,1,0.17666666666666664,0.5566666666666666,0.0007920630520783538,0.0002629974891119959,0.012920325913497958,0.0002629974891119959,True,True
0.002,0.912645366489393,0.044736280102247346,0.3297579291294,0.11040461966327128,50,0.24,49,1,0.24,1.0,0.0024861615200426203,0.00026293681777506594,-0.0023482043830917202,0.00026293681777506594,False,True
0.005,0.6767214542397733,0.0707697366622136,0.23633434283933052,0.08671541024256504,56,0.17666666666666664,55,1,0.17666666666666664,0.5566666666666666,0.0011313287144045418,0.0002628141478732065,0.01767760244948852,0.0002628141478732065,True,True
0.002,0.6351251747850195,0.044736280102247346,0.27487176903132776,0.1135123746234088,37,0.62,36,1,0.62,1.0,0.00026275280365654,0.000890522212763862,-3.8006450215607784e-06,0.00026275280365654,False,False
0.002,0.9351990962454307,0.044736280102247346,0.012171583953128578,0.1549694324251343,37,0.7466666666666666,36,1,0.7466666666666666,1.0,0.000262436879364355,0.0010394004934073126,-0.000262436879364355,0.000262436879364355,False,False
0.005,0.9182954425190656,0.0707697366622136,0.14482745082337245,0.13175253791904035,41,0.36666666666666664,40,1,0.36666666666666664,0.62,0.00026213763860861864,0.0005496033502490319,0.004310210781599627,0.00026213763860861864,True,True
0.002,0.6371825560298168,0.044736280102247346,0.20451082887042824,0.108223215003407,38,0.3033333333333333,37,1,0.3033333333333333,1.0,0.00101930784777939,0.00026208316341199566,-0.0008462063090314522,0.00026208316341199566,False,True
0.002,0.9009365551483562,0.044736280102247346,0.3343546336645221,0.062221576121599606,59,0.5566666666666666,58,1,0.5566666666666666,0.7466666666666666,0.00026195930908162746,0.0011608553820399593,0.0015932782131813552,0.00026195930908162746,True,False
0.005,0.6542105023680111,0.0707697366622136,0.5597102512307198,0.12001851018701096,42,0.24,41,1,0.24,0.49333333333333323,0.000261945980322223,0.00028113839823811057,0.011177144916014398,0.000261945980322223,True,True
0.002,0.6412400433548058,0.044736280102247346,0.1625448939635125,0.10362548154331992,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.0014738564948027458,0.00026185632815158504,-0.001378393900240873,0.00026185632815158504,False,True
0.005,0.8967574132301398,0.0707697366622136,0.4393155868027223,0.09273521279550175,54,0.17666666666666664,53,1,0.17666666666666664,0.6833333333333333,0.0012742636451175751,0.0002613120012018309,0.007374765509406418,0.0002613120012018309,True,True
0.002,0.6638496149660368,0.044736280102247346,0.586825625701557,0.11218323294357502,54,0.36666666666666664,53,1,0.36666666666666664,0.6833333333333333,0.0002612394588898401,0.00038829314753478913,0.0031737665798847675,0.0002612394588898401,True,True
0.002,0.65627517399122,0.044736280102247346,0.42029190950532935,0.09630934341230898,49,0.24,48,1,0.24,1.0,0.0023183461791662042,0.0002610258354927081,-0.0014932421276357645,0.0002610258354927081,False,True
0.005,0.8925168111098252,0.0707697366622136,0.7297962608598145,0.0942778930856631,57,0.3033333333333333,56,1,0.3033333333333333,0.49333333333333323,0.00026064543349539165,0.00044226689898209625,0.011315227262362835,0.00026064543349539165,True,True
0.005,0.8938742987464158,0.0707697366622136,0.42581888446642197,0.0704861499640648,56,0.24,55,1,0.24,0.49333333333333323,0.00031740871117881173,0.0002605582143517833,0.011470153740524012,0.0002605582143517833,True,True
0.005,0.8996544898999832,0.0707697366622136,0.554791563218549,0.08388135412049101,52,0.24,51,1,0.24,0.6833333333333333,0.0009009650849838891,0.0002604936895255318,0.007319366704857973,0.0002604936895255318,True,True
0.002,0.9012236096510468,0.044736280102247346,0.8105206045106876,0.06357693715509694,59,0.3033333333333333,58,1,0.3033333333333333,0.62,0.0002603761554713555,0.0002642144868155662,0.004193586363670821,0.0002603761554713555,True,True
0.002,0.9361068570985615,0.044736280102247346,0.11633121621247987,0.12571686357679754,37,0.3033333333333333,36,1,0.3033333333333333,1.0,0.0025259024460115337,0.0002601995228126027,-0.0025259024460115337,0.0002601995228126027,False,True
0.005,0.668120526112169,0.0707697366622136,0.328474613143027,0.0876624255626335,50,0.17666666666666664,49,1,0.17666666666666664,0.5566666666666666,0.0007037431185412627,0.00025995925397477083,0.015399542487275564,0.00025995925397477083,True,True
0.005,0.9058285813791521,0.0707697366622136,0.40972379592646524,0.08952074991674601,48,0.24,47,1,0.24,0.6833333333333333,0.0008547221408337306,0.00025977655693372334,0.006053423527514577,0.00025977655693372334,True,True
0.005,0.6793002433000712,0.0707697366622136,0.37431251155499207,0.08201958428192763,58,0.17666666666666664,57,1,0.17666666666666664,0.5566666666666666,0.0009715168337743379,0.00025972718198155777,0.021612921815681363,0.00025972718198155777,True,True
0.002,0.9048142894823704,0.044736280102247346,0.8661208118079251,0.09752339534674831,56,0.36666666666666664,55,1,0.36666666666666664,0.62,0.0002591512351850218,0.0003736707259456862,0.004006312557616498,0.0002591512351850218,True,True
0.005,0.6410342626958565,0.0707697366622136,0.1353259607654014,0.12712719500062955,36,0.36666666666666664,35,1,0.36666666666666664,0.62,0.000259119889219019,0.0005216224331516753,0.004127539082517672,0.000259119889219019,True,True
0.005,0.6666551899739773,0.0707697366622136,0.37986289773661663,0.1054740293178856,49,0.17666666666666664,48,1,0.17666666666666664,0.5566666666666666,0.0006748969635691458,0.0002590261970786796,0.013356330893804176,0.0002590261970786796,True,True
0.002,0.9317331409052731,0.044736280102247346,0.6895777863765238,0.11180283758535253,39,0.36666666666666664,38,1,0.36666666666666664,0.7466666666666666,0.00025898766209631415,0.0002783931356839142,0.001371077871963821,0.00025898766209631415,True,True
0.002,0.6354818277857197,0.044736280102247346,0.09402361866896514,0.14515139826940093,37,0.8733333333333333,36,1,0.8733333333333333,1.0,0.00025877554099156273,0.001677359382670347,-0.00025877554099156273,0.00025877554099156273,False,False
0.005,0.8954495484893026,0.0707697366622136,0.13816315711824048,0.08364923590969263,55,0.17666666666666664,54,1,0.17666666666666664,0.62,0.0013736126001950464,0.0002587017612142076,0.011287513388034706,0.0002587017612142076,True,True
0.002,0.9512223622352973,0.044736280102247346,0.0071228375903862155,0.14624355721871346,31,0.36666666666666664,30,1,0.36666666666666664,1.0,0.001342407794571427,0.00025865893394834817,-0.001342407794571427,0.00025865893394834817,False,True
0.005,0.627385514024256,0.0707697366622136,0.04442391537777007,0.1586289840142954,31,0.36666666666666664,30,1,0.36666666666666664,0.7466666666666666,0.00025835561562443624,0.0003205465445610657,0.0018252080477705645,0.00025835561562443624,True,True
0.002,0.6606180757610457,0.044736280102247346,0.07269155023634236,0.08180686917608612,52,0.17666666666666664,51,1,0.17666666666666664,1.0,0.003469463403388021,0.0002582191647630535,-0.0032269310305794332,0.0002582191647630535,False,True
0.005,0.8964135567805334,0.0707697366622136,0.24990390968182186,0.10006433355755975,54,0.36666666666666664,53,1,0.36666666666666664,0.5566666666666666,0.000258181346160174,0.0008498184727948697,0.009907429854474485,0.000258181346160174,True,True
0.002,0.9332417469931529,0.044736280102247346,0.03315301036542011,0.10825484625921498,38,0.8099999999999999,37,1,0.8099999999999999,1.0,0.0002580967638611478,0.0014877104472886735,-0.0002580967638611478,0.0002580967638611478,False,False
0.005,0.8941065968447074,0.0707697366622136,0.5869269176735944,0.08298955701495672,56,0.17666666666666664,55,1,0.17666666666666664,0.6833333333333333,0.0011724595895755878,0.0002580555228934443,0.00815816333235665,0.0002580555228934443,True,True
0.002,0.9039127494711728,0.044736280102247346,0.8035990054651191,0.07493246725595021,57,0.24,56,1,0.24,0.8099999999999999,0.000925555600843124,0.0002578959724196162,0.0021838699128462484,0.0002578959724196162,True,True
0.005,0.6632728557947248,0.0707697366622136,0.4877510926059359,0.1047010479554454,47,0.24,46,1,0.24,0.5566666666666666,0.0005972295462531132,0.0002577449056432888,0.013270460162356624,0.0002577449056432888,True,True
0.002,0.9336898084870886,0.044736280102247346,0.2341626080374543,0.110244275847668,38,0.3033333333333333,37,1,0.3033333333333333,1.0,0.0015644252094225378,0.0002576334046079597,-0.0015644252094225378,0.0002576334046079597,False,True
0.005,0.6561453330087422,0.0707697366622136,0.5403635334714355,0.11734576908674033,43,0.24,42,1,0.24,0.5566666666666666,0.0003460109710125691,0.00025745890613229963,0.011437116401441386,0.00025745890613229963,True,True
0.002,0.6554073365156383,0.044736280102247346,0.30807296451673816,0.09055583806815809,48,0.6833333333333333,47,1,0.6833333333333333,0.9366666666666665,0.0003203397241650699,0.002217717011444871,0.00025745330648780106,0.00025745330648780106,True,False
0.005,0.9143025322872363,0.0707697366622136,0.20947810178679543,0.12923406397860296,43,0.3033333333333333,42,1,0.3033333333333333,0.62,0.00025690484143027633,0.00042062357736781075,0.005136431998952335,0.00025690484143027633,True,True
0.002,0.9481875107941109,0.044736280102247346,0.3709167004133316,0.13455623215834603,32,0.5566666666666666,31,1,0.5566666666666666,1.0,0.0002568612992071925,0.0004845512530140204,-0.00011961971172218516,0.0002568612992071925,False,False
0.002,0.9311770573107968,0.044736280102247346,0.3971857728130324,0.14118415551470312,39,0.62,38,1,0.62,1.0,0.00025619936214163973,0.0009217658639497566,-3.805624448224744e-05,0.00025619936214163973,False,False
0.005,0.6819644391541253,0.0707697366622136,0.18445528220398402,0.06733399283692845,60,0.24,59,1,0.24,0.42999999999999994,0.0002561123805057829,0.000379984350087211,0.026008168425941655,0.0002561123805057829,True,True
0.002,0.6628198741538553,0.044736280102247346,0.1428177685351441,0.11436877514404706,53,0.62,52,1,0.62,0.8733333333333333,0.0002561079099098691,0.0013544566742059413,0.00041286197405651426,0.0002561079099098691,True,False
0.002,0.9087841613897512,0.044736280102247346,0.8729168173845743,0.07859132053597072,53,0.36666666666666664,52,1,0.36666666666666664,0.62,0.0002560489555041707,0.00031038877911274436,0.0037538614504877216,0.0002560489555041707,True,True
0.002,0.6621342543614326,0.044736280102247346,0.4918115352994948,0.10149200050597809,53,0.24,52,1,0.24,1.0,0.0016997772383123833,0.0002559425268340108,-1.3733315030000906e-05,0.0002559425268340108,False,True
0.002,0.6682832327017257,0.044736280102247346,0.32831370096588475,0.09360703798384354,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.002836705738426963,0.0002551224767614667,-0.0016087555071427077,0.0002551224767614667,False,True
0.002,0.9377455355377309,0.044736280102247346,0.1477712826964606,0.11480780169815925,36,0.8099999999999999,35,1,0.8099999999999999,1.0,0.00025458718679865924,0.0012500373487253265,-0.00025458718679865924,0.00025458718679865924,False,False
0.002,0.9112550807377965,0.044736280102247346,0.5545022934665904,0.10804834473188321,51,0.24,50,1,0.24,1.0,0.0014405740474590695,0.0002544631870537443,-0.00042743115816332736,0.0002544631870537443,False,True
0.005,0.6385260914212785,0.0707697366622136,0.18731690500253803,0.13718067846833445,35,0.36666666666666664,34,1,0.36666666666666664,0.62,0.00025429151422547803,0.0004889765386043035,0.0039144071068668174,0.00025429151422547803,True,True
0.002,0.9112969361516903,0.044736280102247346,0.3727394053599058,0.07745138696363844,51,0.24,50,1,0.24,1.0,0.0018217483339987128,0.00025426726218201755,-0.0012779592197785814,0.00025426726218201755,False,True
0.002,0.6516605344061033,0.044736280102247346,0.2225711353262859,0.10131527437403992,46,0.24,45,1,0.24,1.0,0.0030863032187120527,0.0002537349903998196,-0.0030081786691429128,0.0002537349903998196,False,True
0.005,0.9027034856648841,0.0707697366622136,0.6200944470397173,0.08948704984371296,50,0.24,49,1,0.24,0.6833333333333333,0.0008202526761626886,0.00025281805383983085,0.007005221329243576,0.00025281805383983085,True,True
0.002,0.6411872027517554,0.044736280102247346,0.6275794986461084,0.1049727230808234,40,0.36666666666666664,39,1,0.36666666666666664,0.6833333333333333,0.000252589066386604,0.0002525968833247956,0.0020495262197236597,0.000252589066386604,True,True
0.005,0.9434412230983852,0.0707697366622136,0.2088078933523919,0.14714725686505656,31,0.36666666666666664,30,1,0.36666666666666664,0.7466666666666666,0.00025242094887899843,0.0002831627178779414,0.0015523414988676658,0.00025242094887899843,True,True
0.002,0.6687703748896102,0.044736280102247346,0.04573621045099609,0.10976221511184558,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0007301182976935459,0.0006192314626767125,0.00025197058453772943,0.00025197058453772943,True,True
0.005,0.9273700467360696,0.0707697366622136,0.4549618628101976,0.11754321279833063,37,0.3033333333333333,36,1,0.3033333333333333,0.6833333333333333,0.00032967134856400613,0.00025191727239387167,0.00357671103956151,0.00025191727239387167,True,True
0.005,0.9297963334119385,0.0707697366622136,0.3548760815411948,0.12237516791428715,36,0.3033333333333333,35,1,0.3033333333333333,0.7466666666666666,0.0004409621410650123,0.00025188701152671953,0.0027001028121854146,0.00025188701152671953,True,True
0.002,0.6597927213269402,0.044736280102247346,0.11956222627663489,0.11584370764171237,51,0.24,50,1,0.24,1.0,0.0017312036907767049,0.0002518612366031676,-0.0013714755579980879,0.0002518612366031676,False,True
0.002,0.9136325429504022,0.044736280102247346,0.38631530589970753,0.12523756031702457,49,0.49333333333333323,48,1,0.49333333333333323,0.8733333333333333,0.00025178930088532055,0.0006638550656124642,0.00057044276867024,0.00025178930088532055,True,True
0.002,0.9009342613791421,0.044736280102247346,0.28172641137491566,0.11271747962075564,59,0.42999999999999994,58,1,0.42999999999999994,0.8099999999999999,0.00025165493419812904,0.0005447402941464253,0.001060470671480714,0.00025165493419812904,True,True
0.002,0.6555602921474528,0.044736280102247346,0.43463370010471886,0.12704233219653402,48,0.3033333333333333,47,1,0.3033333333333333,0.8099999999999999,0.0003909557512968974,0.0002515883160587448,0.0014289962282701021,0.0002515883160587448,True,True
0.005,0.8940869128427048,0.0707697366622136,0.8798695198076892,0.08315049104804392,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00025157156627602707,0.00033983657895515215,0.012467893730016458,0.00025157156627602707,True,True
0.002,0.6605345500560973,0.044736280102247346,0.5467002074621772,0.09444549893924002,52,0.24,51,1,0.24,1.0,0.0018495771225999853,0.0002509638813379328,-7.087599821078554e-05,0.0002509638813379328,False,True
0.005,0.6666243027027614,0.0707697366622136,0.4601529209170595,0.09242049298423696,49,0.3033333333333333,48,1,0.3033333333333333,0.49333333333333323,0.00025088590982965943,0.0006322874346385939,0.015783714862923938,0.00025088590982965943,True,True
0.002,0.6524179233068339,0.044736280102247346,0.020747004374622877,0.0811591899648651,46,0.5566666666666666,45,1,0.5566666666666666,0.8733333333333333,0.00025050500332290254,0.0007157175633116547,0.0004960439788500806,0.00025050500332290254,True,False
0.005,0.9270964134236359,0.0707697366622136,0.2579309956513092,0.1464991737413858,37,0.36666666666666664,36,1,0.36666666666666664,0.6833333333333333,0.00025022212968268666,0.0003344293848269833,0.003068110357031537,0.00025022212968268666,True,True
0.002,0.6500801299907955,0.044736280102247346,0.4697065589092992,0.09817986507833423,45,0.24,44,1,0.24,1.0,0.001398842175409654,0.0002502048577400542,-0.00030722106403003647,0.0002502048577400542,False,True
0.005,0.6667945239053569,0.0707697366622136,0.09934931560404078,0.09853663780333048,49,0.42999999999999994,48,1,0.42999999999999994,0.5566666666666666,0.000250078066942281,0.0011631350602750025,0.010827389645244693,0.000250078066942281,True,True
0.002,0.6353518776204329,0.044736280102247346,0.21130654201239124,0.1441685830992167,37,0.7466666666666666,36,1,0.7466666666666666,1.0,0.0002500244411764479,0.0013572192688692693,-0.00022870151385914414,0.0002500244411764479,False,False
0.002,0.6655868973458561,0.044736280102247346,0.03961019216286354,0.08343286627489384,56,0.17666666666666664,55,1,0.17666666666666664,1.0,0.004953850806928656,0.0002493427468635845,-0.004794315729772452,0.0002493427468635845,False,True
0.002,0.9047797987743136,0.044736280102247346,0.8538775568436586,0.098269941738246,56,0.36666666666666664,55,1,0.36666666666666664,0.62,0.0002491586505320636,0.0003981503473416578,0.0039138278188801615,0.0002491586505320636,True,True
0.002,0.901482777639865,0.044736280102247346,0.6459333995135251,0.06981833704213598,59,0.24,58,1,0.24,0.9366666666666665,0.0016135933164730307,0.00041818095612928424,0.00024913179550474285,0.00024913179550474285,True,True
0.002,0.6537944230566195,0.044736280102247346,0.09776074157726486,0.12053280046665432,47,0.24,46,1,0.24,1.0,0.0021570586904896684,0.0002490820943839812,-0.0020845825831292872,0.0002490820943839812,False,True
0.005,0.9347487658094348,0.0707697366622136,0.04555522021408836,0.15403742572213877,34,0.3033333333333333,33,1,0.3033333333333333,0.7466666666666666,0.0003948200071600043,0.00024900306470117614,0.002153984103912291,0.00024900306470117614,True,True
0.005,0.9008612632937038,0.0707697366622136,0.2600194329755513,0.09269487349328162,51,0.42999999999999994,50,1,0.42999999999999994,0.5566666666666666,0.0002489977176587535,0.0013684921086232005,0.008149447878755595,0.0002489977176587535,True,True
0.005,0.6767202152111502,0.0707697366622136,0.6456745826078856,0.07810237159991343,56,0.17666666666666664,55,1,0.17666666666666664,0.42999999999999994,0.0003962555965098561,0.0002489663403573375,0.023268602223499954,0.0002489663403573375,True,True
0.005,0.6682629469238612,0.0707697366622136,0.017415437270063314,0.10493804420643411,50,0.17666666666666664,49,1,0.17666666666666664,0.62,0.0009829726817543515,0.0002489453151525731,0.009432117432651658,0.0002489453151525731,True,True
0.005,0.6633296752044627,0.0707697366622136,0.4659906633102079,0.0962902352963294,47,0.3033333333333333,46,1,0.3033333333333333,0.49333333333333323,0.00024890261100109494,0.0005723100347683757,0.014298982692285873,0.00024890261100109494,True,True
0.005,0.9205062274591692,0.0707697366622136,0.022374079492957062,0.1227073737164098,40,0.42999999999999994,39,1,0.42999999999999994,0.6833333333333333,0.000248858776554806,0.0009501288581361542,0.004240855964673823,0.000248858776554806,True,True
0.002,0.9222722565621904,0.044736280102247346,0.6565894380794842,0.10606012067264417,44,0.5566666666666666,43,1,0.5566666666666666,0.8099999999999999,0.0002483869513244472,0.000918813695439,0.0009426178965875887,0.0002483869513244472,True,False
0.005,0.9251275564138753,0.0707697366622136,0.6169185818286512,0.11876590616787422,38,0.3033333333333333,37,1,0.3033333333333333,0.62,0.0002743943511933406,0.0002481137673315206,0.005056431594204057,0.0002481137673315206,True,True
0.002,0.9240493548992599,0.044736280102247346,0.6016298627770408,0.10091402246428091,43,0.36666666666666664,42,1,0.36666666666666664,0.9366666666666665,0.0006988521664428619,0.00044915932373689913,0.00024796438122619296,0.00024796438122619296,True,True
0.005,0.9026114036175841,0.0707697366622136,0.1560911093569608,0.10168182747852504,50,0.17666666666666664,49,1,0.17666666666666664,0.6833333333333333,0.0012544021126214505,0.0002479340041684773,0.007234882396214743,0.0002479340041684773,True,True
0.002,0.647321918140505,0.044736280102247346,0.09776144775708065,0.0944696698870226,43,0.7466666666666666,42,1,0.7466666666666666,1.0,0.00024763183432108195,0.0016643715938264958,-0.0001035394822720124,0.00024763183432108195,False,False
0.005,0.672679161084705,0.0707697366622136,0.4897576267060888,0.0871660418893517,53,0.3033333333333333,52,1,0.3033333333333333,0.49333333333333323,0.000247615882970798,0.0007141448029354897,0.01907060323615523,0.000247615882970798,True,True
0.002,0.6636291160353828,0.044736280102247346,0.4416366112473723,0.06966300218513721,54,0.24,53,1,0.24,0.7466666666666666,0.0006708631190941092,0.0002475287193963937,0.0029293680147157984,0.0002475287193963937,True,True
0.002,0.9278918147621198,0.044736280102247346,0.05665022652259377,0.11417258737988258,41,0.24,40,1,0.24,1.0,0.003317418236328992,0.00024733161141029424,-0.003317418236328992,0.00024733161141029424,False,True
0.002,0.9331050168343114,0.044736280102247346,0.023046928025617246,0.13528437630827692,38,0.9366666666666665,37,1,0.9366666666666665,1.0,0.0002472610254631241,0.002405165434773116,-0.0002472610254631241,0.0002472610254631241,False,False
0.005,0.6753940368399874,0.0707697366622136,0.6854609723799836,0.07836903704751266,55,0.24,54,1,0.24,0.42999999999999994,0.0002813968704243011,0.0002466769432764417,0.022954969965906433,0.0002466769432764417,True,True
0.002,0.9002746053047713,0.044736280102247346,0.24391684536442126,0.06551537992817513,60,0.17666666666666664,59,1,0.17666666666666664,1.0,0.0027550954255283018,0.0002464304179448379,-0.0017201342991734925,0.0002464304179448379,False,True
0.005,0.6544786918567761,0.0707697366622136,0.002840951258457377,0.12591858927634594,42,0.36666666666666664,41,1,0.36666666666666664,0.62,0.0002459053861290782,0.0007053638918540829,0.005440658205267516,0.0002459053861290782,True,True
0.005,0.8968300068561985,0.0707697366622136,0.8857514949250063,0.08348446800778482,54,0.24,53,1,0.24,0.49333333333333323,0.0002458173019077304,0.00025135580762355097,0.012203969435944375,0.0002458173019077304,True,True
0.005,0.6541197015722214,0.0707697366622136,0.304005025365721,0.10784907942599613,42,0.24,41,1,0.24,0.62,0.0006291861577443262,0.0002457884113638426,0.008618574507965868,0.0002457884113638426,True,True
0.002,0.6502988266734253,0.044736280102247346,0.6503797788362323,0.11766311322235974,45,0.3033333333333333,44,1,0.3033333333333333,0.8099999999999999,0.000556811939768413,0.0002457472192443862,0.0018065670095854002,0.0002457472192443862,True,True
0.005,0.8951877687566402,0.0707697366622136,0.3493768403593135,0.07709138517041506,55,0.36666666666666664,54,1,0.36666666666666664,0.5566666666666666,0.0002456043032754946,0.0009093034751681699,0.010603478624739824,0.0002456043032754946,True,True
0.002,0.9035103106308289,0.044736280102247346,0.5996114505012134,0.09677146371876016,57,0.36666666666666664,56,1,0.36666666666666664,0.9366666666666665,0.0012653056592228954,0.0006760187059508718,0.00024554184203385627,0.00024554184203385627,True,True
0.005,0.6668715397211857,0.0707697366622136,0.08550325041555254,0.1062716571455115,49,0.36666666666666664,48,1,0.36666666666666664,0.5566666666666666,0.0002453736617759864,0.0009319396511640274,0.010356529300043927,0.0002453736617759864,True,True
0.002,0.9105668950845028,0.044736280102247346,0.17593150533948157,0.11387455206551544,51,0.7466666666666666,50,1,0.7466666666666666,1.0,0.00024535653382835697,0.0021098748400749543,-9.292741936730205e-05,0.00024535653382835697,False,False
0.005,0.8965971314394526,0.0707697366622136,0.64402786826249,0.09103405656642857,54,0.42999999999999994,53,1,0.42999999999999994,0.5566666666666666,0.0002452208472053084,0.0009428140249634759,0.008903806744467066,0.0002452208472053084,True,True
0.002,0.6348355949480625,0.044736280102247346,0.01517307699532048,0.13816993898271634,37,0.3033333333333333,36,1,0.3033333333333333,1.0,0.002359812493228574,0.0002451613035836111,-0.002359812493228574,0.0002451613035836111,False,True
0.005,0.9165383033993467,0.0707697366622136,0.6972590124972182,0.12279549133919403,42,0.3033333333333333,41,1,0.3033333333333333,0.5566666666666666,0.0002448087579121038,0.00024656604731744443,0.007108637222927404,0.0002448087579121038,True,True
0.005,0.8981878151083347,0.0707697366622136,0.8630646236165197,0.09408272597215472,53,0.24,52,1,0.24,0.49333333333333323,0.0002856689174510711,0.00024470132331151835,0.011809150843584972,0.00024470132331151835,True,True
0.002,0.906259816285886,0.044736280102247346,0.2918283493050258,0.09391927174576216,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.0042138581182820335,0.0002446116102143921,-0.004122882664324023,0.0002446116102143921,False,True
0.002,0.914516371018946,0.044736280102247346,0.8981219943196459,0.09240179785783152,49,0.3033333333333333,48,1,0.3033333333333333,0.62,0.00024716395564690634,0.0002443924922070226,0.003631750920001967,0.0002443924922070226,True,True
0.002,0.6657663172235181,0.044736280102247346,0.7712783396116003,0.08424059607797518,56,0.49333333333333323,55,1,0.49333333333333323,0.6833333333333333,0.00024375447108279668,0.0009484472971778413,0.004017709674032232,0.00024375447108279668,True,True
0.005,0.6819577813789781,0.0707697366622136,0.3008696854995532,0.07375752957140645,60,0.3033333333333333,59,1,0.3033333333333333,0.42999999999999994,0.0002436697443179485,0.0008741884460860361,0.025110194790841412,0.0002436697443179485,True,True
0.005,0.668077200449087,0.0707697366622136,0.6591145937272823,0.09432884733191763,50,0.24,49,1,0.24,0.49333333333333323,0.0003972999976791998,0.0002436358884434294,0.017469231657631996,0.0002436358884434294,True,True
0.002,0.9241554499570127,0.044736280102247346,0.40054786844187784,0.11478477785127973,43,0.24,42,1,0.24,1.0,0.0023114241039802023,0.0002435188804580347,-0.0022629078687726894,0.0002435188804580347,False,True
0.002,0.920738122623491,0.044736280102247346,0.5627425149637706,0.1085162374683468,45,0.24,44,1,0.24,1.0,0.001559334551369186,0.00024336060860102922,-0.0009785559975663222,0.00024336060860102922,False,True
0.002,0.9114031802396598,0.044736280102247346,0.6467406632540266,0.10238523100389418,51,0.3033333333333333,50,1,0.3033333333333333,0.9366666666666665,0.0011402110318541436,0.00046474995010057485,0.0002432361059561688,0.0002432361059561688,True,True
0.005,0.9227380457519015,0.0707697366622136,0.39643445047392106,0.12199015871222063,39,0.42999999999999994,38,1,0.42999999999999994,0.6833333333333333,0.00024317335042235003,0.0007984304093017402,0.003357858857438275,0.00024317335042235003,True,True
0.005,0.6782831793632347,0.0707697366622136,0.45655207622956856,0.09275930170683931,57,0.3033333333333333,56,1,0.3033333333333333,0.42999999999999994,0.00024280751553903396,0.0005929109446475718,0.021122202189817026,0.00024280751553903396,True,True
0.005,0.8912977300244207,0.0707697366622136,0.6777652467271406,0.09238820291609597,58,0.24,57,1,0.24,0.5566666666666666,0.0006026298549064734,0.00024242059984641955,0.010636901539976403,0.00024242059984641955,True,True
0.005,0.9108919170647916,0.0707697366622136,0.18493676969678044,0.0925152244496765,45,0.24,44,1,0.24,0.62,0.0005786956602797041,0.00024237685444740312,0.006675063365164179,0.00024237685444740312,True,True
0.005,0.8995742958451871,0.0707697366622136,0.5319838639809604,0.0988156969545862,52,0.17666666666666664,51,1,0.17666666666666664,0.6833333333333333,0.0009951617983399985,0.00024237392265271084,0.007095161883061012,0.00024237392265271084,True,True
0.002,0.9110668760496056,0.044736280102247346,0.5567182136820318,0.07244017800027237,51,0.3033333333333333,50,1,0.3033333333333333,0.7466666666666666,0.0004177528468015147,0.0002423444221246604,0.0015917086969993437,0.0002423444221246604,True,True
0.002,0.9426154737557336,0.044736280102247346,0.0956556807226061,0.16485769991028307,34,0.36666666666666664,33,1,0.36666666666666664,1.0,0.0010038094436579867,0.0002422972862693283,-0.0010038094436579867,0.0002422972862693283,False,True
0.002,0.9360666499362097,0.044736280102247346,0.3630602069830144,0.12104042735028749,37,0.3033333333333333,36,1,0.3033333333333333,1.0,0.0014753065469461717,0.00024221610087085584,-0.001450122764718307,0.00024221610087085584,False,True
0.002,0.6556137820256261,0.044736280102247346,0.19864149327036199,0.13187393959591848,48,0.3033333333333333,47,1,0.3033333333333333,0.8733333333333333,0.00045504331506858865,0.00024175547625402468,0.00039961195058826985,0.00024175547625402468,True,True
0.002,0.925720256406899,0.044736280102247346,0.5732490248264588,0.10386263809701583,42,0.5566666666666666,41,1,0.5566666666666666,0.8733333333333333,0.00024172516471212906,0.0009512536964502362,0.0005236250482378694,0.00024172516471212906,True,False
0.005,0.8923955384704298,0.0707697366622136,0.09473865900287975,0.09241773353460697,57,0.36666666666666664,56,1,0.36666666666666664,0.49333333333333323,0.00024171841541413333,0.0010458662900914184,0.013865105055623423,0.00024171841541413333,True,True
0.002,0.9201532502845783,0.044736280102247346,0.060094030571345186,0.12775155383255912,45,0.24,44,1,0.24,1.0,0.001944283431180905,0.0002416906494413345,-0.001939194428416537,0.0002416906494413345,False,True
0.005,0.6711828874189917,0.0707697366622136,0.07536943253929079,0.09692875404618516,52,0.17666666666666664,51,1,0.17666666666666664,0.62,0.0011754535738533575,0.00024169001149913812,0.011538602241142348,0.00024169001149913812,True,True
0.005,0.9164326936629317,0.0707697366622136,0.5517975620537706,0.12404435405687723,42,0.36666666666666664,41,1,0.36666666666666664,0.62,0.00024156268708166835,0.0004896841149811818,0.005421179922425309,0.00024156268708166835,True,True
0.005,0.6543006453210056,0.0707697366622136,0.06267019934847683,0.09848070470023626,42,0.24,41,1,0.24,0.5566666666666666,0.0003412892498119262,0.00024132099283373414,0.007839797876575341,0.00024132099283373414,True,True
0.005,0.8964857391893377,0.0707697366622136,0.6162708469779814,0.10073651208546498,54,0.3033333333333333,53,1,0.3033333333333333,0.5566666666666666,0.0002411425852857696,0.0005355134403483378,0.009527218044121122,0.0002411425852857696,True,True
0.002,0.902224865811682,0.044736280102247346,0.37491848614623297,0.1023520646406999,58,0.24,57,1,0.24,1.0,0.001842644571771881,0.0002410065019689935,-0.001006802235736313,0.0002410065019689935,False,True
0.002,0.9430631513236866,0.044736280102247346,0.13031039130003916,0.14954869546447877,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.0018414513079514617,0.00024089910943744542,-0.0018414513079514617,0.00024089910943744542,False,True
0.005,0.932209349940657,0.0707697366622136,0.005922692328179838,0.13741339797416838,35,0.42999999999999994,34,1,0.42999999999999994,0.6833333333333333,0.00023955752550658898,0.0006662703381162342,0.0025929513226393545,0.00023955752550658898,True,True
0.002,0.914326726652831,0.044736280102247346,0.8371620995284879,0.10478996603855043,49,0.36666666666666664,48,1,0.36666666666666664,0.6833333333333333,0.00023917071602136346,0.000394843440982089,0.003017017182467191,0.00023917071602136346,True,True
0.005,0.6711375888664298,0.0707697366622136,0.7232146116561031,0.09248325649352139,52,0.24,51,1,0.24,0.42999999999999994,0.0002387988299780999,0.0003411651836255764,0.01929438396942752,0.0002387988299780999,True,True
0.002,0.6279348005468749,0.044736280102247346,0.3684620649675694,0.12161132698852399,34,0.36666666666666664,33,1,0.36666666666666664,0.8733333333333333,0.0003016192692607003,0.00023846596024884034,0.0003507720992535161,0.00023846596024884034,True,True
0.005,0.6667878227503018,0.0707697366622136,0.4318242910071559,0.11081084398211555,49,0.24,48,1,0.24,0.49333333333333323,0.0003873196931263686,0.00023836051354808238,0.014244092538873451,0.00023836051354808238,True,True
0.005,0.6543137545750385,0.0707697366622136,0.05158743542705726,0.10394633843241904,42,0.36666666666666664,41,1,0.36666666666666664,0.5566666666666666,0.00023831819824352387,0.0007066372310001204,0.006814164601594761,0.00023831819824352387,True,True
0.005,0.9250472060518662,0.0707697366622136,0.5583285181819516,0.12932837015684953,38,0.36666666666666664,37,1,0.36666666666666664,0.62,0.00023828590874748706,0.0004306012205958581,0.00440000442428655,0.00023828590874748706,True,True
0.002,0.9062023230562883,0.044736280102247346,0.4993038967767359,0.09566394627827088,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.002718220961481127,0.00023821889491856,-0.002111070327747194,0.00023821889491856,False,True
0.002,0.9106602054503398,0.044736280102247346,0.20126799539997056,0.08625232147890362,51,0.8733333333333333,50,1,0.8733333333333333,1.0,0.00023812163833610494,0.003840364373633289,-0.0002096450970747147,0.00023812163833610494,False,False
0.002,0.9138499441116549,0.044736280102247346,0.6256459850102033,0.1165614199418993,49,0.49333333333333323,48,1,0.49333333333333323,0.7466666666666666,0.00023795388191764208,0.0006475926752208233,0.0015236520557270253,0.00023795388191764208,True,True
0.002,0.9092337575141285,0.044736280102247346,0.2981524262249686,0.10430558200569823,52,0.8099999999999999,51,1,0.8099999999999999,1.0,0.00023793749477038164,0.00298641454928319,-0.00012069373111291164,0.00023793749477038164,False,False
0.002,0.6539944242107226,0.044736280102247346,0.36876091396785654,0.11491815026572459,47,0.6833333333333333,46,1,0.6833333333333333,0.8733333333333333,0.0002374470548293947,0.0016852463397399866,0.0004164904673133524,0.0002374470548293947,True,False
0.002,0.9152322882536865,0.044736280102247346,0.4962576642778774,0.12751231166863083,48,0.3033333333333333,47,1,0.3033333333333333,0.8099999999999999,0.00040544872173606716,0.0002371933414408054,0.0009707763031248574,0.0002371933414408054,True,True
0.005,0.9145499345791864,0.0707697366622136,0.4246011011994209,0.12203900962531146,43,0.24,42,1,0.24,0.6833333333333333,0.0007155962246880582,0.00023718085849608935,0.0043236043884188335,0.00023718085849608935,True,True
0.002,0.6224081931220083,0.044736280102247346,0.0069503679829796,0.15548764398314344,32,0.3033333333333333,31,1,0.3033333333333333,1.0,0.0016272544808384646,0.00023668745885419178,-0.0016272544808384646,0.00023668745885419178,False,True
0.005,0.9011146819639436,0.0707697366622136,0.007727741720685249,0.08385358189068783,51,0.17666666666666664,50,1,0.17666666666666664,0.5566666666666666,0.0008801692443251516,0.00023652399071387204,0.011955253682138293,0.00023652399071387204,True,True
0.002,0.9484293069144756,0.044736280102247346,0.3267674322268562,0.15241101861163084,32,0.36666666666666664,31,1,0.36666666666666664,1.0,0.0009987023212083357,0.00023638091251746132,-0.0009976194881677898,0.00023638091251746132,False,True
0.002,0.6659323969782981,0.044736280102247346,0.5410549097878206,0.09708290279115325,56,0.24,55,1,0.24,0.9366666666666665,0.0016239863363565526,0.00023633136640613243,0.0007690225689905486,0.00023633136640613243,True,True
0.002,0.6517493100092767,0.044736280102247346,0.6776549039430664,0.1090271035523908,46,0.24,45,1,0.24,0.8099999999999999,0.0007025080246357898,0.0002362757282623686,0.0017935995733580155,0.0002362757282623686,True,True
0.005,0.8967851360345838,0.0707697366622136,0.43332557623940315,0.09159306430931065,54,0.17666666666666664,53,1,0.17666666666666664,0.6833333333333333,0.00134869848001204,0.00023610674460840364,0.007285047940771075,0.00023610674460840364,True,True
0.002,0.9065126560978549,0.044736280102247346,0.21989196367749356,0.0948236477468752,54,0.8733333333333333,53,1,0.8733333333333333,1.0,0.0002359581837707061,0.004199147764951492,-0.00018359526778747575,0.0002359581837707061,False,False
0.005,0.9248235223418185,0.0707697366622136,0.3047465855940168,0.13854257168714618,38,0.42999999999999994,37,1,0.42999999999999994,0.6833333333333333,0.00023560088611181333,0.0005567866452846007,0.0031749738900139135,0.00023560088611181333,True,True
0.002,0.9252133217081661,0.044736280102247346,0.1362348868103881,0.09934526005394805,42,0.8733333333333333,41,1,0.8733333333333333,1.0,0.00023485040355785618,0.002211685983128948,-0.00023485040355785618,0.00023485040355785618,False,False
0.002,0.9112769719429022,0.044736280102247346,0.08384017978374993,0.10755136949398567,51,0.17666666666666664,50,1,0.17666666666666664,1.0,0.003392447598258145,0.00023484093975179572,-0.003381773867314477,0.00023484093975179572,False,True
0.002,0.904996936936621,0.044736280102247346,0.4493976531492898,0.09349223559996299,56,0.17666666666666664,55,1,0.17666666666666664,1.0,0.0032342272383956904,0.00023460918928381217,-0.0027987494851614927,0.00023460918928381217,False,True
0.002,0.9044662786041222,0.044736280102247346,0.523760813441556,0.09479031656660444,56,0.62,55,1,0.62,0.9366666666666665,0.0005880489338500987,0.0021259959287171603,0.000234458567794452,0.000234458567794452,True,False
0.002,0.6662552862356975,0.044736280102247346,0.643313194363749,0.10282292061969879,56,0.42999999999999994,55,1,0.42999999999999994,0.6833333333333333,0.00023413900881967065,0.0007017849292590809,0.0034666156501380807,0.00023413900881967065,True,True
0.005,0.6501006427274864,0.0707697366622136,0.5445789320740417,0.12428498001131492,40,0.3033333333333333,39,1,0.3033333333333333,0.49333333333333323,0.00023413788999827369,0.0002828416419425256,0.00997541473698565,0.00023413788999827369,True,True
0.005,0.678208953266564,0.0707697366622136,0.5513026266712283,0.08962515411762535,57,0.3033333333333333,56,1,0.3033333333333333,0.42999999999999994,0.00023381766666898395,0.0006059035287551573,0.021889636551605626,0.00023381766666898395,True,True
0.005,0.6725899845313816,0.0707697366622136,0.7076625239077017,0.08185611862130877,53,0.24,52,1,0.24,0.42999999999999994,0.0002546936757826055,0.00023381448302536357,0.021361626091645016,0.00023381448302536357,True,True
0.002,0.6508166935201809,0.044736280102247346,0.16549834310219674,0.10163528528298374,45,0.8733333333333333,44,1,0.8733333333333333,1.0,0.00023359809497455517,0.0030140183512142016,-0.00020633085711613863,0.00023359809497455517,False,False
0.002,0.9431500463997557,0.044736280102247346,0.1265177436831209,0.145019844280596,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.0019804821702381734,0.00023315284093692955,-0.0019804821702381734,0.00023315284093692955,False,True
0.002,0.641722372001144,0.044736280102247346,0.3224018658116117,0.14707060992550533,40,0.36666666666666664,39,1,0.36666666666666664,0.9366666666666665,0.00040642333736742197,0.0002697887332045058,0.000232864139795092,0.000232864139795092,True,True
0.002,0.9334002543356531,0.044736280102247346,0.3724253781216723,0.14707494878018118,38,0.3033333333333333,37,1,0.3033333333333333,1.0,0.0008084663275506338,0.000232835333448612,-0.0006107001429288798,0.000232835333448612,False,True
0.005,0.9348301017382964,0.0707697366622136,0.21961812466836433,0.14038130000924026,34,0.42999999999999994,33,1,0.42999999999999994,0.7466666666666666,0.00023274145187817622,0.0006271954048833912,0.0019174171323922318,0.00023274145187817622,True,True
0.005,0.680870407338889,0.0707697366622136,0.018197598384797002,0.09542002500244524,59,0.17666666666666664,58,1,0.17666666666666664,0.49333333333333323,0.0005464806858895311,0.00023262909093994667,0.01681705535761332,0.00023262909093994667,True,True
0.002,0.925856219030007,0.044736280102247346,0.13326787638175522,0.12225956590276942,42,0.24,41,1,0.24,1.0,0.003150712931446242,0.00023261732147207087,-0.003150712931446242,0.00023261732147207087,False,True
0.002,0.906919598062192,0.044736280102247346,0.141830043880487,0.11849590286985565,54,0.3033333333333333,53,1,0.3033333333333333,1.0,0.0008854317018522691,0.00023215830515359304,-0.0002597761065763968,0.00023215830515359304,False,True
0.005,0.6682032756379305,0.0707697366622136,0.6694749820633983,0.10284532618057136,50,0.24,49,1,0.24,0.49333333333333323,0.00030957098382674756,0.00023208130800980175,0.01718341198252083,0.00023208130800980175,True,True
0.005,0.8915147976297497,0.0707697366622136,0.5210307394465844,0.07944554008556974,58,0.17666666666666664,57,1,0.17666666666666664,0.6833333333333333,0.0013354206146161418,0.00023168251921870583,0.008790789640095473,0.00023168251921870583,True,True
0.002,0.6563020376657617,0.044736280102247346,0.23999616248692532,0.09086709083564884,49,0.17666666666666664,48,1,0.17666666666666664,1.0,0.0030807279737844967,0.00023165500368907464,-0.0027891843953582697,0.00023165500368907464,False,True
0.005,0.9274029368280868,0.0707697366622136,0.043644490940873464,0.11903813975697171,37,0.24,36,1,0.24,0.7466666666666666,0.000586820764008655,0.00023133215216208892,0.003255706447510426,0.00023133215216208892,True,True
0.005,0.6411456805154607,0.0707697366622136,0.13152713161475915,0.1457349372081418,36,0.24,35,1,0.24,0.6833333333333333,0.00041400864638566656,0.00023122512192371605,0.003706089863588062,0.00023122512192371605,True,True
0.002,0.6415074694509142,0.044736280102247346,0.5115078894828029,0.13845486519339822,40,0.42999999999999994,39,1,0.42999999999999994,0.8099999999999999,0.0002309503531310027,0.00043228565565862036,0.0010857269601862354,0.0002309503531310027,True,True
0.002,0.6649804663351508,0.044736280102247346,0.3573336279741874,0.08500110222964433,55,0.62,54,1,0.62,0.9366666666666665,0.0008149718498075121,0.002634127115718232,0.0002309266408724337,0.0002309266408724337,True,False
0.002,0.9405429578830362,0.044736280102247346,0.4408417713590163,0.121925206054395,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.0006122328281273126,0.0002302084635790945,-0.0003138573628808812,0.0002302084635790945,False,True
0.002,0.9452141151940944,0.044736280102247346,0.14924188298959923,0.1521948088887827,33,0.9366666666666665,32,1,0.9366666666666665,1.0,0.00022977193760659282,0.0016389319245762408,-0.00022977193760659282,0.00022977193760659282,False,False
0.002,0.9222076437573945,0.044736280102247346,0.6101641707095106,0.1186529242429643,44,0.3033333333333333,43,1,0.3033333333333333,0.9366666666666665,0.0008048916397580876,0.00035958000250329306,0.00022939374451283497,0.00022939374451283497,True,True
0.005,0.9106015147687794,0.0707697366622136,0.2765168959833284,0.12272474675080321,45,0.36666666666666664,44,1,0.36666666666666664,0.5566666666666666,0.00022931979726192704,0.000542337371650388,0.005730358756207743,0.00022931979726192704,True,True
0.002,0.6612444753545378,0.044736280102247346,0.4298869513118527,0.11877554980857778,52,0.3033333333333333,51,1,0.3033333333333333,0.8099999999999999,0.0005147141284161522,0.00022926164097991772,0.0016405484329279157,0.00022926164097991772,True,True
0.002,0.6695017154609699,0.044736280102247346,0.6240658502596044,0.0779271936057962,59,0.5566666666666666,58,1,0.5566666666666666,0.7466666666666666,0.00022894491948201366,0.0019452294128319077,0.0031041880202727595,0.00022894491948201366,True,False
0.005,0.6616215637422346,0.0707697366622136,0.6774652917040925,0.1107855794412623,46,0.24,45,1,0.24,0.49333333333333323,0.00022886074976874424,0.00023258067733640512,0.014812875539538277,0.00022886074976874424,True,True
0.005,0.6542410982163696,0.0707697366622136,0.19893588106474663,0.10050025929748846,42,0.24,41,1,0.24,0.5566666666666666,0.0004071863078158269,0.00022882133073701797,0.008873451193371254,0.00022882133073701797,True,True
0.002,0.6568580834494426,0.044736280102247346,0.46118452926827613,0.07834575669980934,49,0.42999999999999994,48,1,0.42999999999999994,0.6833333333333333,0.00022877724285545043,0.0005842569563062111,0.002485903215402399,0.00022877724285545043,True,True
0.005,0.6740539817979131,0.0707697366622136,0.023790371547109893,0.07803370975465887,54,0.17666666666666664,53,1,0.17666666666666664,0.5566666666666666,0.0007939235418233432,0.00022874820219280232,0.015448321900137509,0.00022874820219280232,True,True
0.002,0.6541308451058879,0.044736280102247346,0.16092428390233207,0.13579902761319734,47,0.42999999999999994,46,1,0.42999999999999994,0.8099999999999999,0.0002286948305888363,0.000373155993053478,0.0005208307010349953,0.0002286948305888363,True,True
0.002,0.6373268454649491,0.044736280102247346,0.4171930759989909,0.10443622624300275,38,0.36666666666666664,37,1,0.36666666666666664,0.8099999999999999,0.0002727468656534705,0.00022836614213744515,0.0009968752243633208,0.00022836614213744515,True,True
0.002,0.9075355094247717,0.044736280102247346,0.2015296815583547,0.0776932806608011,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.0036744723923736256,0.00022831554995477238,-0.003503045380351382,0.00022831554995477238,False,True
0.002,0.920751402011464,0.044736280102247346,0.2987935668739891,0.09988357928422353,45,0.24,44,1,0.24,1.0,0.003148807089400723,0.00022811532307479145,-0.003148807089400723,0.00022811532307479145,False,True
0.005,0.6807022069477385,0.0707697366622136,0.6236026382804195,0.08508020212992416,59,0.3033333333333333,58,1,0.3033333333333333,0.42999999999999994,0.00022810719628879613,0.00057261183137265,0.024000455088750174,0.00022810719628879613,True,True
0.005,0.9055912518950257,0.0707697366622136,0.219105662549061,0.114289948877887,48,0.24,47,1,0.24,0.62,0.0007039516304162797,0.0002279948664303725,0.006612841012599214,0.0002279948664303725,True,True
0.005,0.6411505921441817,0.0707697366622136,0.06966013235960294,0.13978516414869843,36,0.42999999999999994,35,1,0.42999999999999994,0.6833333333333333,0.00022796459159812491,0.0006286260706312506,0.0033411582658192758,0.00022796459159812491,True,True
0.005,0.8938820148103277,0.0707697366622136,0.1281302072183817,0.09599248468825902,56,0.17666666666666664,55,1,0.17666666666666664,0.62,0.0009612131997864632,0.00022791622295335005,0.011820580667667424,0.00022791622295335005,True,True
0.005,0.9247770681496023,0.0707697366622136,0.1482114484339526,0.1407791851101503,38,0.36666666666666664,37,1,0.36666666666666664,0.62,0.000227728390416594,0.0005234222646266502,0.003275483620178488,0.000227728390416594,True,True
0.005,0.8994619181640047,0.0707697366622136,0.35165369275771763,0.10332864671168059,52,0.17666666666666664,51,1,0.17666666666666664,0.62,0.0009176466993077502,0.00022768207773476293,0.007498055542304448,0.00022768207773476293,True,True
0.002,0.9203550996967468,0.044736280102247346,0.5343995011773753,0.10269886032299033,45,0.6833333333333333,44,1,0.6833333333333333,0.9366666666666665,0.00022754678577280218,0.001715272703156769,0.00022744435763899043,0.00022744435763899043,True,False
0.005,0.9042980617991155,0.0707697366622136,0.7944698346528559,0.09326769483594942,49,0.24,48,1,0.24,0.5566666666666666,0.0003930589867949822,0.00022697975140849395,0.009370619778659509,0.00022697975140849395,True,True
0.002,0.6411554119569183,0.044736280102247346,0.5150503820683014,0.11492486751727138,40,0.5566666666666666,39,1,0.5566666666666666,0.8099999999999999,0.00022689890181751737,0.0008646416110290315,0.0008175059073263469,0.00022689890181751737,True,False
0.002,0.9101569292317708,0.044736280102247346,0.6577723113165487,0.0847130237280482,52,0.36666666666666664,51,1,0.36666666666666664,0.9366666666666665,0.001156503487171417,0.000644225967148535,0.00022639811924243813,0.00022639811924243813,True,True
0.002,0.656846732826063,0.044736280102247346,0.49456313274387825,0.10652223551629351,49,0.62,48,1,0.62,0.8099999999999999,0.00022636968804043103,0.0015698064163081988,0.0011104151522693044,0.00022636968804043103,True,False
0.002,0.9080568254988266,0.044736280102247346,0.3954473164584071,0.10988614563984175,53,0.62,52,1,0.62,0.9366666666666665,0.00040330102752448807,0.0014599243887536166,0.00022636468868798525,0.00022636468868798525,True,False
0.002,0.6577601817798532,0.044736280102247346,0.41761199771605073,0.098301554514604,50,0.17666666666666664,49,1,0.17666666666666664,1.0,0.002448434021452988,0.00022623924634230461,-0.0016111711617360495,0.00022623924634230461,False,True
0.002,0.6608222340829638,0.044736280102247346,0.5920304914222495,0.10401237967733656,52,0.24,51,1,0.24,0.8733333333333333,0.0011386374728280927,0.00022622460441924577,0.0012694716148002139,0.00022622460441924577,True,True
0.002,0.619962132255869,0.044736280102247346,0.062459466821587144,0.13149836257850508,31,0.42999999999999994,30,1,0.42999999999999994,1.0,0.0004208064338111847,0.000226167661949619,-0.0003955512279361442,0.000226167661949619,False,True
0.002,0.9198057339117733,0.044736280102247346,0.2166546954000537,0.10909735969839171,45,0.9366666666666665,44,1,0.9366666666666665,1.0,0.00022602379221465984,0.003490780196316012,-0.00022602379221465984,0.00022602379221465984,False,False
0.005,0.8953795108278035,0.0707697366622136,0.8705260765018061,0.09004046944749292,55,0.3033333333333333,54,1,0.3033333333333333,0.49333333333333323,0.0002257444882060489,0.0003390506161639257,0.012372717285368241,0.0002257444882060489,True,True
0.002,0.63708085890065,0.044736280102247346,0.5958947321114029,0.13736884799025434,38,0.3033333333333333,37,1,0.3033333333333333,0.8099999999999999,0.0003513528835980737,0.00022533922754257492,0.0012533485878907752,0.00022533922754257492,True,True
0.002,0.6415180197359961,0.044736280102247346,0.38685139925378037,0.13377386414923106,40,0.62,39,1,0.62,0.9366666666666665,0.0002591346358604525,0.0009923183378672126,0.00022527388883094535,0.00022527388883094535,True,False
0.002,0.9032782988013796,0.044736280102247346,0.6241228836017194,0.11185324401396995,57,0.3033333333333333,56,1,0.3033333333333333,0.6833333333333333,0.00026212882617436865,0.00022510561080322025,0.0027863436752964613,0.00022510561080322025,True,True
0.005,0.6805609992756271,0.0707697366622136,0.21216491335082022,0.07458210798949587,59,0.17666666666666664,58,1,0.17666666666666664,0.49333333333333323,0.0009577074569428759,0.0002249326617109928,0.02226641854407951,0.0002249326617109928,True,True
0.002,0.6564039878817233,0.044736280102247346,0.6514134820441572,0.1041064830711378,49,0.24,48,1,0.24,0.8733333333333333,0.0009719400154876582,0.00022474335062691532,0.0014991975217425494,0.00022474335062691532,True,True
0.005,0.9185556503919396,0.0707697366622136,0.44438838733559455,0.12546075700533466,41,0.24,40,1,0.24,0.7466666666666666,0.0007103078107598132,0.00022437597711704973,0.0037876408987401826,0.00022437597711704973,True,True
0.005,0.8915047760242399,0.0707697366622136,0.9180801513344758,0.07959386369530985,58,0.24,57,1,0.24,0.49333333333333323,0.0002240768602836578,0.00028539227800123464,0.013657966545573531,0.0002240768602836578,True,True
0.002,0.6577413010835379,0.044736280102247346,0.6262481589373323,0.09733310230365692,50,0.24,49,1,0.24,0.8733333333333333,0.0012915973346254218,0.000223889093449332,0.0009763906181423311,0.000223889093449332,True,True
0.002,0.6707145255875654,0.044736280102247346,0.40868146615523815,0.08467990617958779,60,0.49333333333333323,59,1,0.49333333333333323,0.9366666666666665,0.0015576551863726138,0.0018848781039112253,0.00022386239445129942,0.00022386239445129942,True,True
0.002,0.9026691160589722,0.044736280102247346,0.6816609324666686,0.08090940886332333,58,0.36666666666666664,57,1,0.36666666666666664,0.9366666666666665,0.0014128626785955211,0.0009841867315979376,0.00022369005900723987,0.00022369005900723987,True,True
0.002,0.6200120837061208,0.044736280102247346,0.057855962788559485,0.13279876230622042,31,0.6833333333333333,30,1,0.6833333333333333,1.0,0.0002230655802969532,0.0005195042568051053,-0.00021142464921093156,0.0002230655802969532,False,False
0.002,0.653998771609808,0.044736280102247346,0.3338151430940387,0.12476967476363554,47,0.42999999999999994,46,1,0.42999999999999994,0.9366666666666665,0.0006600054922556035,0.0005249246527017765,0.00022300896597701449,0.00022300896597701449,True,True
0.002,0.9258782820245405,0.044736280102247346,0.19565267751429669,0.10190035260735458,42,0.24,41,1,0.24,1.0,0.002595712466624231,0.00022298795296263603,-0.002595712466624231,0.00022298795296263603,False,True
0.005,0.9164366427888524,0.0707697366622136,0.26287798321950223,0.09820102903581267,42,0.36666666666666664,41,1,0.36666666666666664,0.5566666666666666,0.0002223794413871082,0.0004071648283937307,0.005410094167712557,0.0002223794413871082,True,True
0.002,0.6501554928451857,0.044736280102247346,0.7008047294829118,0.09817771861989731,45,0.42999999999999994,44,1,0.42999999999999994,0.6833333333333333,0.00022224275303597086,0.0005192227776528532,0.002658199638280524,0.00022224275303597086,True,True
0.002,0.9277174845516598,0.044736280102247346,0.7631182182101658,0.12581682881643985,41,0.3033333333333333,40,1,0.3033333333333333,0.6833333333333333,0.0002472272376496456,0.00022206201807583114,0.0020677652295075866,0.00022206201807583114,True,True
0.002,0.911368068223654,0.044736280102247346,0.5664778366156596,0.10520813035266526,51,0.24,50,1,0.24,1.0,0.0016651305489719143,0.00022166626419433655,-0.0007267411062910656,0.00022166626419433655,False,True
0.005,0.6501333644217853,0.0707697366622136,0.3599597130067645,0.10905417229370594,40,0.3033333333333333,39,1,0.3033333333333333,0.5566666666666666,0.00022166319885803484,0.0003611037760502133,0.009060222949259823,0.00022166319885803484,True,True
0.002,0.9033640035542548,0.044736280102247346,0.18737652389522008,0.06227456437161628,57,0.24,56,1,0.24,0.8099999999999999,0.0006326842897074365,0.00022164275691311745,0.0016011477338581535,0.00022164275691311745,True,True
0.005,0.8996861434839594,0.0707697366622136,0.392804189996199,0.08542267264481244,52,0.17666666666666664,51,1,0.17666666666666664,0.6833333333333333,0.0012288465681353155,0.00022162198044013297,0.007080459022099316,0.00022162198044013297,True,True
0.002,0.8999145591553401,0.044736280102247346,0.5184245096843483,0.11058415273523489,60,0.3033333333333333,59,1,0.3033333333333333,0.6833333333333333,0.0003035730420893788,0.00022152649579853904,0.0023114094570914206,0.00022152649579853904,True,True
0.005,0.9163084395568561,0.0707697366622136,0.44373392384281335,0.12944213120758177,42,0.36666666666666664,41,1,0.36666666666666664,0.62,0.00022152635865472882,0.0004362047821699232,0.005026328247305798,0.00022152635865472882,True,True
0.002,0.6635217131561302,0.044736280102247346,0.718548054748146,0.07280767686325386,54,0.36666666666666664,53,1,0.36666666666666664,0.62,0.0002214843239965467,0.00042337510874598295,0.004863382789001424,0.0002214843239965467,True,True
0.002,0.9059904909566313,0.044736280102247346,0.754963445046702,0.06971747982696372,55,0.3033333333333333,54,1,0.3033333333333333,0.7466666666666666,0.000435845737752696,0.00022057562643064868,0.0029503317476687685,0.00022057562643064868,True,True
0.002,0.9239207338579986,0.044736280102247346,0.15189734549064227,0.12362621805161177,43,0.24,42,1,0.24,1.0,0.002901014331021984,0.00022027838914663415,-0.002901014331021984,0.00022027838914663415,False,True
0.002,0.6709245035381074,0.044736280102247346,0.11841531082671965,0.059864170932292786,60,0.42999999999999994,59,1,0.42999999999999994,0.6833333333333333,0.00022003781254946453,0.0007984697121854898,0.0035225106496752003,0.00022003781254946453,True,True
0.005,0.6696314272056675,0.0707697366622136,0.11437904510098378,0.09549919850351109,51,0.17666666666666664,50,1,0.17666666666666664,0.62,0.0012440248459503413,0.00021961990753374515,0.011420668438046297,0.00021961990753374515,True,True
0.002,0.6566966661967008,0.044736280102247346,0.6064731588743822,0.1059518388068412,49,0.5566666666666666,48,1,0.5566666666666666,0.7466666666666666,0.00021926804349371425,0.0010889419786589327,0.0019284664706517357,0.00021926804349371425,True,False
0.005,0.9404276242748117,0.0707697366622136,0.15300735590028308,0.14716492176867518,32,0.42999999999999994,31,1,0.42999999999999994,0.7466666666666666,0.00021909202033252133,0.00048816738623556313,0.0016023218834345112,0.00021909202033252133,True,True
0.002,0.9083204686269684,0.044736280102247346,0.20646469534558345,0.0701212518775594,53,0.36666666666666664,52,1,0.36666666666666664,0.9366666666666665,0.0008168561386890927,0.0005928295180519621,0.0002187698906642211,0.0002187698906642211,True,True
0.002,0.6324705649355157,0.044736280102247346,0.42972318937669135,0.12388074607937537,36,0.3033333333333333,35,1,0.3033333333333333,1.0,0.0007176190343461228,0.00021857230743670104,-0.000117824276085307,0.00021857230743670104,False,True
0.002,0.6672313096212681,0.044736280102247346,0.774882175812735,0.09846100239297108,57,0.24,56,1,0.24,0.6833333333333333,0.0004973399409600496,0.00021840373733531036,0.004455207882172542,0.00021840373733531036,True,True
0.002,0.948191714311751,0.044736280102247346,0.32062798827321715,0.14825943956809123,32,0.7466666666666666,31,1,0.7466666666666666,1.0,0.00021807185600813896,0.0010259039967002817,-0.00021807185600813896,0.00021807185600813896,False,False
0.002,0.8995360958007604,0.044736280102247346,0.3265934062800538,0.09492601199446583,60,0.6833333333333333,59,1,0.6833333333333333,0.9366666666666665,0.0004272519290190721,0.00260073188629777,0.0002178425228346751,0.0002178425228346751,True,False
0.005,0.6712819227772697,0.0707697366622136,0.3226880874892291,0.08419164056237503,52,0.3033333333333333,51,1,0.3033333333333333,0.49333333333333323,0.00021780669709524835,0.0007630409058009744,0.017663138690405315,0.00021780669709524835,True,True
0.002,0.6484911159481397,0.044736280102247346,0.4232487033514103,0.11674720257465217,44,0.24,43,1,0.24,1.0,0.0015796373969520713,0.00021758621257360057,-0.000949224105412655,0.00021758621257360057,False,True
0.002,0.6708771421956157,0.044736280102247346,0.3298976243888587,0.08144201393144773,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0011653863966635397,0.0028659208437045018,0.00021728045992110316,0.00021728045992110316,True,False
0.002,0.658485576329277,0.044736280102247346,0.4008844417970324,0.12310537727315506,50,0.3033333333333333,49,1,0.3033333333333333,0.8099999999999999,0.0005158178186395274,0.00021700776181314443,0.0012739899820365219,0.00021700776181314443,True,True
0.005,0.9323643013448037,0.0707697366622136,0.4290319709607887,0.13674777415144226,35,0.24,34,1,0.24,0.7466666666666666,0.0005122295319662624,0.0002169716832458422,0.002525528937680248,0.0002169716832458422,True,True
0.002,0.6224092659888641,0.044736280102247346,0.4510935842782159,0.1516141553940547,32,0.49333333333333323,31,1,0.49333333333333323,0.8733333333333333,0.0002169441828988742,0.00038667482684419776,0.0003629418207321541,0.0002169441828988742,True,True
0.002,0.9076462315082505,0.044736280102247346,0.04354223799137744,0.08130849852969714,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.004446779238208388,0.0002166533089913081,-0.004337564164061622,0.0002166533089913081,False,True
0.005,0.9227294049070619,0.0707697366622136,0.34619263735963995,0.11719764106364747,39,0.42999999999999994,38,1,0.42999999999999994,0.6833333333333333,0.000216602635556019,0.000817627508817129,0.0033347062598452545,0.000216602635556019,True,True
0.005,0.9058414263517834,0.0707697366622136,0.2754675433079497,0.10425831571156531,48,0.17666666666666664,47,1,0.17666666666666664,0.7466666666666666,0.0013130266158146804,0.00021619420041016693,0.005258696173899279,0.00021619420041016693,True,True
0.005,0.6500293990946742,0.0707697366622136,0.0840711719562663,0.1135155903032321,40,0.24,39,1,0.24,0.6833333333333333,0.0008189333415420937,0.00021596243431998483,0.00491320289483053,0.00021596243431998483,True,True
0.002,0.6556841829044026,0.044736280102247346,0.1995157809718633,0.12688756212411095,48,0.49333333333333323,47,1,0.49333333333333323,0.9366666666666665,0.0004032556896013579,0.0007170400897855299,0.00021587179312340508,0.00021587179312340508,True,True
0.002,0.6465916734470627,0.044736280102247346,0.5676561909906161,0.11198326219689585,43,0.24,42,1,0.24,0.9366666666666665,0.0009920314489209247,0.00021577559186275016,0.00042612029735689447,0.00021577559186275016,True,True
0.002,0.6487478043911867,0.044736280102247346,0.4571296811036642,0.09597760681551275,44,0.5566666666666666,43,1,0.5566666666666666,0.8099999999999999,0.00021564365877471583,0.0010671516376660117,0.0010233787448985859,0.00021564365877471583,True,False
0.005,0.9027058540319246,0.0707697366622136,0.8395193835713337,0.0885766553913794,50,0.24,49,1,0.24,0.49333333333333323,0.0002721110503842957,0.00021547744312075875,0.01056977114690954,0.00021547744312075875,True,True
0.002,0.9033888908980436,0.044736280102247346,0.5849858662014042,0.07626854493686964,57,0.6833333333333333,56,1,0.6833333333333333,0.8733333333333333,0.0002146892873202334,0.002459711600158065,0.0008822669576387188,0.0002146892873202334,True,False
0.002,0.9145320691180132,0.044736280102247346,0.3969262058082975,0.09662856153234549,49,0.17666666666666664,48,1,0.17666666666666664,1.0,0.0033456627254484883,0.00021460173807578555,-0.0032725641669090954,0.00021460173807578555,False,True
0.002,0.9456348843050424,0.044736280102247346,0.17557234301186792,0.13193376010695934,33,0.3033333333333333,32,1,0.3033333333333333,1.0,0.0013578657804098793,0.00021451566899269832,-0.0013578657804098793,0.00021451566899269832,False,True
0.002,0.9019925094380972,0.044736280102247346,0.1681602907836043,0.06503999345791393,58,0.62,57,1,0.62,0.8099999999999999,0.00021429371799862318,0.0017593859718984099,0.0011917447184295396,0.00021429371799862318,True,False
0.005,0.6744101939887382,0.0707697366622136,0.019206166091702427,0.10622228870522585,54,0.3033333333333333,53,1,0.3033333333333333,0.42999999999999994,0.00021411509426982962,0.0003866815338737507,0.013358415837575483,0.00021411509426982962,True,True
0.002,0.9352663869336739,0.044736280102247346,0.01338796309950247,0.14332941595960413,37,0.9366666666666665,36,1,0.9366666666666665,1.0,0.0002138618550695499,0.0020172347102140444,-0.0002138618550695499,0.0002138618550695499,False,False
0.005,0.9434178574410754,0.0707697366622136,0.062217494807400936,0.15230909575946397,31,0.42999999999999994,30,1,0.42999999999999994,0.7466666666666666,0.00021332170429762279,0.0004079698962568646,0.0015640362163353305,0.00021332170429762279,True,True
0.002,0.6305141891870044,0.044736280102247346,0.3943036875502298,0.15478118901346985,35,0.49333333333333323,34,1,0.49333333333333323,0.9366666666666665,0.0003011983425464917,0.00040239317064730366,0.00021302874244528134,0.00021302874244528134,True,True
0.005,0.9274567290410541,0.0707697366622136,0.4504333359061778,0.12280837192832987,37,0.24,36,1,0.24,0.7466666666666666,0.0005535160383012531,0.00021291776334157302,0.00304527840934333,0.00021291776334157302,True,True
0.002,0.9059743948798875,0.044736280102247346,0.722765936717647,0.07269692396961124,55,0.49333333333333323,54,1,0.49333333333333323,0.7466666666666666,0.00021263508818969714,0.0008425540336740153,0.0024254134435784604,0.00021263508818969714,True,True
0.002,0.9066910842443123,0.044736280102247346,0.3914021297107106,0.10333682348304271,54,0.7466666666666666,53,1,0.7466666666666666,0.9366666666666665,0.00023130960242879504,0.002357558699617161,0.00021262400681021923,0.00021262400681021923,True,False
0.002,0.6281381821188902,0.044736280102247346,0.15351850891926858,0.14848050700265045,34,0.8733333333333333,33,1,0.8733333333333333,1.0,0.00021233754684197846,0.0015655189231552982,-0.00021233754684197846,0.00021233754684197846,False,False
0.005,0.9011859727252808,0.0707697366622136,0.24620332309561063,0.08798309356971243,51,0.17666666666666664,50,1,0.17666666666666664,0.6833333333333333,0.00131746452308916,0.00021196110562377585,0.007536350127139454,0.00021196110562377585,True,True
0.002,0.6662224029104143,0.044736280102247346,0.7080332624843786,0.10606683539602117,56,0.24,55,1,0.24,0.6833333333333333,0.0003584514620872684,0.00021147492602774064,0.004268399944622402,0.00021147492602774064,True,True
0.002,0.9310816752133473,0.044736280102247346,0.054344510354479895,0.1143909656317499,39,0.9366666666666665,38,1,0.9366666666666665,1.0,0.00021122909766841842,0.002606059242120966,-0.00021122909766841842,0.00021122909766841842,False,False
0.002,0.9017303906459514,0.044736280102247346,0.7187932819941126,0.07973051143449202,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.0019888613774653213,0.00021121640906912487,-9.287982520095672e-06,0.00021121640906912487,False,True
0.002,0.9455270701939411,0.044736280102247346,0.42050716509259184,0.1513513059954788,33,0.62,32,1,0.62,1.0,0.0002103567950725148,0.000731629121683917,-6.024058762692568e-05,0.0002103567950725148,False,False
0.002,0.6678564446943178,0.044736280102247346,0.07416598038397265,0.10295127834129288,57,0.62,56,1,0.62,0.9366666666666665,0.00040747654191355915,0.00211783046812325,0.00020994023524871557,0.00020994023524871557,True,False
0.002,0.9005116672256838,0.044736280102247346,0.6901237792120236,0.08434449265915946,60,0.17666666666666664,59,1,0.17666666666666664,1.0,0.0021230880107108966,0.00020973167649010506,-0.00022883750458908744,0.00020973167649010506,False,True
0.002,0.9022109598951167,0.044736280102247346,0.07215179846580987,0.06114135416008063,58,0.24,57,1,0.24,0.7466666666666666,0.000653482742723463,0.00020961281668495022,0.0020559639356590195,0.00020961281668495022,True,True
0.002,0.6644537319407835,0.044736280102247346,0.26857308266239494,0.07792942005672773,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.0031348211142253764,0.00020949488497548844,-0.0021096234975758513,0.00020949488497548844,False,True
0.002,0.6202751490394659,0.044736280102247346,0.06907213287814695,0.18407744497969653,31,0.62,30,1,0.62,1.0,0.0002093335293163392,0.00040233189519823127,-0.000198998181921181,0.0002093335293163392,False,False
0.005,0.8965507952961889,0.0707697366622136,0.4328808305609978,0.08111833313076647,54,0.42999999999999994,53,1,0.42999999999999994,0.5566666666666666,0.00020908436224249024,0.0011328808293645698,0.009009093710628083,0.00020908436224249024,True,True
0.002,0.9484328090496189,0.044736280102247346,0.04178806446740152,0.14218451349266406,32,0.3033333333333333,31,1,0.3033333333333333,1.0,0.0016041067754232834,0.0002085278615938972,-0.0016041067754232834,0.0002085278615938972,False,True
0.002,0.9136981949428982,0.044736280102247346,0.4029840133130228,0.10137910442952919,49,0.8099999999999999,48,1,0.8099999999999999,1.0,0.0002083545154818585,0.003018914106822546,-0.000100076934127778,0.0002083545154818585,False,False
0.002,0.6438953269284973,0.044736280102247346,0.04473552451131392,0.1389487913441839,41,0.8099999999999999,40,1,0.8099999999999999,1.0,0.00020810190891069384,0.0015403946004980678,-0.00020810190891069384,0.00020810190891069384,False,False
0.005,0.6616152389310044,0.0707697366622136,0.4910649991538792,0.10074966759649588,46,0.36666666666666664,45,1,0.36666666666666664,0.49333333333333323,0.00020747553236580925,0.0005959544579665799,0.013537420694067877,0.00020747553236580925,True,True
0.002,0.6658523460540722,0.044736280102247346,0.647817263996119,0.0951738620790302,56,0.24,55,1,0.24,0.8733333333333333,0.0012743660281404837,0.00020745568768520042,0.0019246918215053877,0.00020745568768520042,True,True
0.002,0.647452742177299,0.044736280102247346,0.08902220614837703,0.10980540287705295,43,0.9366666666666665,42,1,0.9366666666666665,1.0,0.00020733275356753586,0.0032325789849795023,-0.00020733275356753586,0.00020733275356753586,False,False
0.002,0.9379605576952504,0.044736280102247346,0.09203717686044646,0.11197705780997033,36,0.3033333333333333,35,1,0.3033333333333333,1.0,0.0010381189241893067,0.00020713956338361787,-0.001037603443335967,0.00020713956338361787,False,True
0.002,0.940237797073718,0.044736280102247346,0.0003786344853853075,0.15809461386814472,35,0.3033333333333333,34,1,0.3033333333333333,1.0,0.0013396119391340961,0.00020678861298226904,-0.0013396119391340961,0.00020678861298226904,False,True
0.002,0.6543428110671426,0.044736280102247346,0.034360985815054056,0.11181794626804291,47,0.8733333333333333,46,1,0.8733333333333333,1.0,0.0002063557031361215,0.0033284978387716256,-0.0002063557031361215,0.0002063557031361215,False,False
0.005,0.9228749946332228,0.0707697366622136,0.610045879911341,0.11275595080678598,39,0.24,38,1,0.24,0.62,0.000311610338316391,0.00020632061116051043,0.005216975596723589,0.00020632061116051043,True,True
0.002,0.6614912684316656,0.044736280102247346,0.16998133128201895,0.09431939826916293,52,0.8099999999999999,51,1,0.8099999999999999,1.0,0.00020565145420623068,0.003855404737768889,-3.454147735567688e-05,0.00020565145420623068,False,False
0.002,0.921760575864849,0.044736280102247346,0.5760541849859644,0.13125242149217278,44,0.42999999999999994,43,1,0.42999999999999994,0.7466666666666666,0.00020519068163828814,0.0004482391378688455,0.001194959276953653,0.00020519068163828814,True,True
0.002,0.6585116613620947,0.044736280102247346,0.1670960880891362,0.08070134980941301,50,0.6833333333333333,49,1,0.6833333333333333,0.8733333333333333,0.00020508551238266769,0.002069927940324547,0.0004823868378454889,0.00020508551238266769,True,False
0.005,0.8936735435207682,0.0707697366622136,0.28029999070607975,0.10492642662941691,56,0.24,55,1,0.24,0.49333333333333323,0.00027345905269246626,0.00020505662590253535,0.011277225301742194,0.00020505662590253535,True,True
0.002,0.923159852004717,0.044736280102247346,0.1201780647014896,0.1290220557013801,43,0.8733333333333333,42,1,0.8733333333333333,1.0,0.00020497440511065966,0.002223916114746057,-0.00020497440511065966,0.00020497440511065966,False,False
0.005,0.929696009817614,0.0707697366622136,0.11229743527323342,0.12627273571661696,36,0.42999999999999994,35,1,0.42999999999999994,0.6833333333333333,0.00020476188400319253,0.0007027592189476961,0.0027430111150236816,0.00020476188400319253,True,True
0.005,0.6634639073394478,0.0707697366622136,0.071090616390201,0.0903588156998423,47,0.36666666666666664,46,1,0.36666666666666664,0.49333333333333323,0.00020418757867475486,0.0007055801793167724,0.010860869110668301,0.00020418757867475486,True,True
0.005,0.9075602359553508,0.0707697366622136,0.3694435850930927,0.10305687125036572,47,0.17666666666666664,46,1,0.17666666666666664,0.7466666666666666,0.0013214721455421816,0.00020408310151790062,0.004560092727602092,0.00020408310151790062,True,True
0.002,0.6563388065153533,0.044736280102247346,0.07675741977055126,0.08881455480468049,49,0.17666666666666664,48,1,0.17666666666666664,1.0,0.0035619091436331534,0.00020387597860106223,-0.0034938122831146166,0.00020387597860106223,False,True
0.002,0.6524419115419688,0.044736280102247346,0.18690344891467886,0.0975120374211179,46,0.8099999999999999,45,1,0.8099999999999999,1.0,0.00020357494686594357,0.0029309113347338925,-0.00011338598653474082,0.00020357494686594357,False,False
0.005,0.9042867052665545,0.0707697366622136,0.3688629452169252,0.09819192592830477,49,0.17666666666666664,48,1,0.17666666666666664,0.7466666666666666,0.0013934102127438764,0.00020348837644332794,0.005282295298972743,0.00020348837644332794,True,True
0.002,0.6584855143257865,0.044736280102247346,0.31768875668612384,0.11758086269523922,50,0.42999999999999994,49,1,0.42999999999999994,0.9366666666666665,0.0007733878607951198,0.0006452034475305174,0.00020338430982321136,0.00020338430982321136,True,True
0.002,0.6548169393391108,0.044736280102247346,0.13582822368944622,0.09216125310109,48,0.17666666666666664,47,1,0.17666666666666664,1.0,0.0034271549200722675,0.00020338135537136583,-0.0033517016138572405,0.00020338135537136583,False,True
0.002,0.899719810042377,0.044736280102247346,0.53235038954298,0.08912365570102822,60,0.6833333333333333,59,1,0.6833333333333333,0.8733333333333333,0.0002033208890053752,0.0027239975826240954,0.0008671390128239687,0.0002033208890053752,True,False
0.002,0.6593413708980072,0.044736280102247346,0.6916379463759893,0.0877907806763007,51,0.49333333333333323,50,1,0.49333333333333323,0.6833333333333333,0.00020304285091746094,0.0009808686518153278,0.002986132894574567,0.00020304285091746094,True,True
0.002,0.9200349598736547,0.044736280102247346,0.3887477160887881,0.11079557679965861,45,0.8099999999999999,44,1,0.8099999999999999,1.0,0.0002030139860873598,0.0025662600078879255,-0.00014557722728794856,0.0002030139860873598,False,False
0.005,0.680773177124639,0.0707697366622136,0.10640372099714764,0.06684702273928544,59,0.24,58,1,0.24,0.36666666666666664,0.0002029405731842294,0.00030335367298506527,0.024419299495024433,0.0002029405731842294,True,False
0.005,0.6540950866289418,0.0707697366622136,0.3072443888464529,0.11196526799388379,42,0.17666666666666664,41,1,0.17666666666666664,0.62,0.0007602254180447781,0.0002029240295547419,0.008106957768325837,0.0002029240295547419,True,True
0.005,0.6711169903828846,0.0707697366622136,0.06740747201579159,0.08459287242983907,52,0.17666666666666664,51,1,0.17666666666666664,0.62,0.0010659057340037263,0.000202788658258823,0.01317194300993383,0.000202788658258823,True,True
0.005,0.9090157028463988,0.0707697366622136,0.3895533038185852,0.0881303731733511,46,0.3033333333333333,45,1,0.3033333333333333,0.5566666666666666,0.0002026435202232856,0.00039659040962327773,0.006864101749241214,0.0002026435202232856,True,True
0.002,0.9298441374807002,0.044736280102247346,0.0950670691540968,0.11592221954004978,40,0.24,39,1,0.24,1.0,0.0031463510470551635,0.0002024088188859909,-0.0031463510470551635,0.0002024088188859909,False,True
0.002,0.9144102246038204,0.044736280102247346,0.8371328679816908,0.10373494667722705,49,0.24,48,1,0.24,0.7466666666666666,0.00045510376354563584,0.0002022847890057731,0.0027557240404054778,0.0002022847890057731,True,True
0.005,0.8911250727652419,0.0707697366622136,0.6246632875113155,0.09765951029050027,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.0002022317614697895,0.00037293786568943745,0.011343635156767513,0.0002022317614697895,True,True
0.002,0.9238102020140473,0.044736280102247346,0.22344800761834804,0.12700813598016022,43,0.24,42,1,0.24,1.0,0.0023342690493303527,0.00020222245196459794,-0.0023342690493303527,0.00020222245196459794,False,True
0.005,0.6726976168495961,0.0707697366622136,0.4961433472668903,0.0794359741856084,53,0.3033333333333333,52,1,0.3033333333333333,0.42999999999999994,0.00020219899387472032,0.00042518988451388626,0.021094214309587047,0.00020219899387472032,True,True
0.002,0.9214331377533408,0.044736280102247346,0.14874036730752965,0.11682403938444014,44,0.9366666666666665,43,1,0.9366666666666665,1.0,0.0002019006912032908,0.0032561094867720832,-0.0002019006912032908,0.0002019006912032908,False,False
0.005,0.896487125496516,0.0707697366622136,0.7145409869190856,0.10360394175076437,54,0.24,53,1,0.24,0.49333333333333323,0.0002017019100666755,0.0002623903854335797,0.01096864263097994,0.0002017019100666755,True,True
0.002,0.6278454875463093,0.044736280102247346,0.4873051565586194,0.1523912090526298,34,0.49333333333333323,33,1,0.49333333333333323,0.8099999999999999,0.00020148815749145303,0.0003753573293629045,0.0006351212385327727,0.00020148815749145303,True,True
0.002,0.9313300626306421,0.044736280102247346,0.19178179164357873,0.10020706607939345,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.000877266448286707,0.0002009895344676,-0.000767353241516651,0.0002009895344676,False,True
0.002,0.6523033897502228,0.044736280102247346,0.40906967483379614,0.11419628331093455,46,0.6833333333333333,45,1,0.6833333333333333,0.8733333333333333,0.00020089926608976916,0.0016731524086098697,0.0005069895035013654,0.00020089926608976916,True,False
0.002,0.9005161587077637,0.044736280102247346,0.04649069722173558,0.0972585041006113,59,0.7466666666666666,58,1,0.7466666666666666,0.9366666666666665,0.00020081272227227143,0.0029771321465260243,0.00028631891166207345,0.00020081272227227143,True,False
0.002,0.6632015702168552,0.044736280102247346,0.8685415676544063,0.07909210714130167,54,0.24,53,1,0.24,0.62,0.00036864117979518076,0.00020044806294332066,0.0053019442749216,0.00020044806294332066,True,True
0.002,0.6667688900022317,0.044736280102247346,0.8192285365426054,0.07983798996364956,57,0.24,56,1,0.24,0.7466666666666666,0.000809675169462344,0.00020042679252697565,0.004223804693998339,0.00020042679252697565,True,True
0.005,0.8912497966035318,0.0707697366622136,0.31595010924992195,0.06974289603264358,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.00020030579606895299,0.0005933856356927754,0.01383883122561449,0.00020030579606895299,True,True
0.002,0.6649596209125266,0.044736280102247346,0.5480163392997512,0.06795371529449871,55,0.36666666666666664,54,1,0.36666666666666664,0.62,0.00020023994713703076,0.0004875299969962011,0.004480625929860093,0.00020023994713703076,True,True
0.005,0.6781648487840256,0.0707697366622136,0.23691190032289264,0.07080008353405112,57,0.17666666666666664,56,1,0.17666666666666664,0.42999999999999994,0.00040295591537356284,0.0002000971040393799,0.023520016010851134,0.0002000971040393799,True,True
0.005,0.8914879724842881,0.0707697366622136,0.46156485002600806,0.07516333372443201,58,0.17666666666666664,57,1,0.17666666666666664,0.62,0.001179517800464706,0.00019930214594076427,0.009672416866255836,0.00019930214594076427,True,True
0.002,0.9039411955341354,0.044736280102247346,0.8030120307260117,0.08795543604010776,57,0.24,56,1,0.24,0.8733333333333333,0.001120572336475004,0.00019910791546289873,0.0018341268866864553,0.00019910791546289873,True,True
0.005,0.6784430325189814,0.0707697366622136,0.00747618035592117,0.10306776651766884,57,0.24,56,1,0.24,0.42999999999999994,0.0001990751482023713,0.00025528410904947945,0.015479118850156562,0.0001990751482023713,True,True
0.002,0.9453125672739414,0.044736280102247346,0.23356934489896636,0.14794101428342693,33,0.8733333333333333,32,1,0.8733333333333333,1.0,0.0001988250493039654,0.0015344748496379898,-0.0001988250493039654,0.0001988250493039654,False,False
0.002,0.6429685945442757,0.044736280102247346,0.676306532030739,0.10712974841682045,41,0.3033333333333333,40,1,0.3033333333333333,0.7466666666666666,0.00038017776372495165,0.00019882223613799786,0.0020890276244313446,0.00019882223613799786,True,True
0.005,0.8941211230671414,0.0707697366622136,0.5289510658736705,0.08151256878172752,56,0.17666666666666664,55,1,0.17666666666666664,0.6833333333333333,0.0013016495887614864,0.00019833117770284278,0.008040691477863678,0.00019833117770284278,True,True
0.002,0.6600649957483866,0.044736280102247346,0.274772711951352,0.11789093089901646,51,0.62,50,1,0.62,0.8099999999999999,0.00019819206740638936,0.0011032526096550125,0.0007896952013757829,0.00019819206740638936,True,False
0.005,0.6781319713348858,0.0707697366622136,0.12771976465644544,0.09101408614269549,57,0.17666666666666664,56,1,0.17666666666666664,0.5566666666666666,0.0010901552094107635,0.00019758474521389317,0.01651892429661399,0.00019758474521389317,True,True
0.005,0.9250881261511561,0.0707697366622136,0.58267990523498,0.12259687503174851,38,0.36666666666666664,37,1,0.36666666666666664,0.62,0.00019753210495628226,0.000434485975596938,0.004655138925778725,0.00019753210495628226,True,True
0.002,0.6711131431581001,0.044736280102247346,0.37019302605322707,0.09964957235446102,60,0.5566666666666666,59,1,0.5566666666666666,0.7466666666666666,0.00019730753628987563,0.0014536257655300825,0.0020904078358308285,0.00019730753628987563,True,False
0.002,0.6691077550734649,0.044736280102247346,0.6840025137926403,0.07438643941227324,59,0.17666666666666664,58,1,0.17666666666666664,0.8099999999999999,0.0015024231522217221,0.00019705562264701168,0.0026445243460171694,0.00019705562264701168,True,True
0.005,0.6792819747134661,0.0707697366622136,0.09299639740815636,0.07758420781184087,58,0.17666666666666664,57,1,0.17666666666666664,0.5566666666666666,0.001213163150588746,0.0001964728846209153,0.018562862487501025,0.0001964728846209153,True,True
0.005,0.8915143509012219,0.0707697366622136,0.3361020515101016,0.07741068065573432,58,0.17666666666666664,57,1,0.17666666666666664,0.62,0.001391608882870772,0.00019602041709115863,0.010569953412342669,0.00019602041709115863,True,True
0.005,0.6579094165362016,0.0707697366622136,0.5781916270833073,0.10621519194517046,44,0.24,43,1,0.24,0.5566666666666666,0.00042550213654528573,0.0001958701393657584,0.01278713190588863,0.0001958701393657584,True,True
0.002,0.9217155014483266,0.044736280102247346,0.48602210895851194,0.1287154970698427,44,0.62,43,1,0.62,0.8733333333333333,0.00019586697523871823,0.0008862630152013369,0.0005098689979457159,0.00019586697523871823,True,False
0.005,0.91080049195344,0.0707697366622136,0.4837060369700836,0.09042396313604474,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.00019542530171893556,0.00034312966668347596,0.006494171740998771,0.00019542530171893556,True,True
0.005,0.6522190710097736,0.0707697366622136,0.4578058585465251,0.11983714266938011,41,0.36666666666666664,40,1,0.36666666666666664,0.5566666666666666,0.00019519474532622258,0.00048686945044812077,0.00955714391278505,0.00019519474532622258,True,True
0.002,0.9050054360142163,0.044736280102247346,0.4210806008274346,0.07329923048610464,56,0.17666666666666664,55,1,0.17666666666666664,1.0,0.0028105219046013646,0.0001951800398466684,-0.002170583105905869,0.0001951800398466684,False,True
0.005,0.6479471640358739,0.0707697366622136,0.4931321218212284,0.12518667829071833,39,0.3033333333333333,38,1,0.3033333333333333,0.5566666666666666,0.0001950979409901568,0.0003679539858854321,0.00894002774135564,0.0001950979409901568,True,True
0.005,0.9038984461060052,0.0707697366622136,0.05912510941858627,0.10436622532450669,49,0.42999999999999994,48,1,0.42999999999999994,0.5566666666666666,0.00019474377521670833,0.0011766651879423621,0.008772236564326566,0.00019474377521670833,True,True
0.005,0.9091077268123917,0.0707697366622136,0.7168619493110714,0.11131795354079813,46,0.36666666666666664,45,1,0.36666666666666664,0.5566666666666666,0.00019439922588888132,0.0004184166982298072,0.008148461418651063,0.00019439922588888132,True,True
0.005,0.6564200311105118,0.0707697366622136,0.2148296909288266,0.12543492526650266,43,0.36666666666666664,42,1,0.36666666666666664,0.5566666666666666,0.00019427570588044686,0.0005125039275499698,0.008084868022543771,0.00019427570588044686,True,True
0.002,0.6675759764822812,0.044736280102247346,0.2642263117573722,0.10337943727062143,57,0.42999999999999994,56,1,0.42999999999999994,0.9366666666666665,0.0010690795734092568,0.0009559127641156497,0.0001939448010477539,0.0001939448010477539,True,True
0.002,0.6709979227053052,0.044736280102247346,0.31131549917423884,0.10835263439356885,60,0.49333333333333323,59,1,0.49333333333333323,0.6833333333333333,0.000193430522945606,0.0006431251281057287,0.0022757187704434685,0.000193430522945606,True,True
0.002,0.9107443068564458,0.044736280102247346,0.061085494048808205,0.125823190730977,51,0.5566666666666666,50,1,0.5566666666666666,0.8733333333333333,0.00019323939344352163,0.0007139024782650966,0.00034089335148050306,0.00019323939344352163,True,False
0.005,0.6384180918942295,0.0707697366622136,0.3139541577878735,0.1328168677407632,35,0.24,34,1,0.24,0.62,0.0003893266692000869,0.00019322206921476844,0.0051705492110339585,0.00019322206921476844,True,True
0.005,0.674123000458109,0.0707697366622136,0.757455089231193,0.09735068596163496,54,0.24,53,1,0.24,0.42999999999999994,0.00023184486144857118,0.00019250081588556074,0.020554866798800572,0.00019250081588556074,True,True
0.002,0.9000548369801552,0.044736280102247346,0.6335398305004016,0.09730636577922211,60,0.24,59,1,0.24,0.8733333333333333,0.0011667829883613798,0.000192407997827364,0.0012046048737469393,0.000192407997827364,True,True
0.005,0.8914529183942165,0.0707697366622136,0.11995073328198336,0.08630961099884595,58,0.17666666666666664,57,1,0.17666666666666664,0.62,0.0014069386537267073,0.00019233482024085108,0.013124644396072152,0.00019233482024085108,True,True
0.005,0.8926355639928103,0.0707697366622136,0.8909076334359431,0.0919372406427465,57,0.24,56,1,0.24,0.49333333333333323,0.00019225255316575576,0.00024029225782147383,0.013745338275838589,0.00019225255316575576,True,True
0.002,0.6612773400140134,0.044736280102247346,0.056428612447910954,0.12486218846844135,52,0.3033333333333333,51,1,0.3033333333333333,0.9366666666666665,0.0005715035727073679,0.00022421182163427644,0.00019222106120488877,0.00019222106120488877,True,True
0.002,0.9182179754419634,0.044736280102247346,0.02205744507834099,0.09310233527452776,46,0.8733333333333333,45,1,0.8733333333333333,1.0,0.00019176890266714563,0.003067114500251896,-0.00019176890266714563,0.00019176890266714563,False,False
0.005,0.9165084904020692,0.0707697366622136,0.23108490576280696,0.12465230667835947,42,0.17666666666666664,41,1,0.17666666666666664,0.7466666666666666,0.0008988998793048647,0.0001916911774931627,0.0035588063065930867,0.0001916911774931627,True,True
0.005,0.8915042641782449,0.0707697366622136,0.46861711152455204,0.07617435644297685,58,0.17666666666666664,57,1,0.17666666666666664,0.6833333333333333,0.0012657479432496572,0.00019166680603824546,0.009405549579101521,0.00019166680603824546,True,True
0.005,0.654135812356091,0.0707697366622136,0.059604624733555205,0.1050700658441807,42,0.17666666666666664,41,1,0.17666666666666664,0.6833333333333333,0.0008292872693997213,0.00019162516390727963,0.006091702336619123,0.00019162516390727963,True,True
0.002,0.641548803795505,0.044736280102247346,0.00978086915172706,0.14188009745739222,40,0.24,39,1,0.24,1.0,0.0016369324686279182,0.00019144213427762374,-0.0016369324686279182,0.00019144213427762374,False,True
0.005,0.9321920176738059,0.0707697366622136,0.3047026515007201,0.13929339670890248,35,0.49333333333333323,34,1,0.49333333333333323,0.6833333333333333,0.00019113784390268875,0.0006712984651376045,0.00228503795360775,0.00019113784390268875,True,True
0.002,0.9207609178124069,0.044736280102247346,0.13891483583078085,0.10787944564838547,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.003992415684740658,0.00019090136867296807,-0.003992415684740658,0.00019090136867296807,False,True
0.002,0.6223343264431217,0.044736280102247346,0.08543754721895522,0.15024051630456903,32,0.3033333333333333,31,1,0.3033333333333333,1.0,0.0016085117851151235,0.00019086007418694725,-0.0016085117851151235,0.00019086007418694725,False,True
0.005,0.9376929500970026,0.0707697366622136,0.461617781798017,0.1402400716707826,33,0.3033333333333333,32,1,0.3033333333333333,0.6833333333333333,0.0003101567411910156,0.00019072762233430336,0.002763201421741727,0.00019072762233430336,True,True
0.005,0.6782284897468951,0.0707697366622136,0.2679263304515574,0.07979001151312222,57,0.36666666666666664,56,1,0.36666666666666664,0.42999999999999994,0.00019057756677839013,0.00105034711309408,0.021092788035113684,0.00019057756677839013,True,True
0.002,0.6670287261999462,0.044736280102247346,0.5510457226567781,0.09321721603346546,57,0.17666666666666664,56,1,0.17666666666666664,0.9366666666666665,0.0018936837741007004,0.00019033057253489978,0.000568999885635399,0.00019033057253489978,True,True
0.002,0.6510401420029267,0.044736280102247346,0.10806171923182505,0.12016450371221288,45,0.8733333333333333,44,1,0.8733333333333333,1.0,0.0001895921393721843,0.0025625651438131647,-0.00018328263600173275,0.0001895921393721843,False,False
0.002,0.6594084361085668,0.044736280102247346,0.06399414529775811,0.10485136619855163,51,0.17666666666666664,50,1,0.17666666666666664,1.0,0.0036489834477782274,0.00018957525458779698,-0.003604295762332951,0.00018957525458779698,False,True
0.002,0.6625646150788761,0.044736280102247346,0.5923449616194939,0.11296855633467551,53,0.42999999999999994,52,1,0.42999999999999994,0.6833333333333333,0.00018946600070556945,0.0004840746713490166,0.0030989393918419137,0.00018946600070556945,True,True
0.002,0.6195869921211201,0.044736280102247346,0.08226738549013776,0.1439295892659278,31,0.3033333333333333,30,1,0.3033333333333333,1.0,0.0012099363475071758,0.00018942089589254178,-0.0012099363475071758,0.00018942089589254178,False,True
0.002,0.9034333094533,0.044736280102247346,0.5132245709229368,0.10267811010587678,57,0.24,56,1,0.24,1.0,0.0014783040870843455,0.0001893436135789592,-0.00012558645622150937,0.0001893436135789592,False,True
0.005,0.9057818230213437,0.0707697366622136,0.5536535947645097,0.10749688364815045,48,0.17666666666666664,47,1,0.17666666666666664,0.6833333333333333,0.0008529634581183913,0.00018923126103403604,0.0061758851993014615,0.00018923126103403604,True,True
0.002,0.903968372474439,0.044736280102247346,0.023352841000415122,0.09315305292306028,56,0.8099999999999999,55,1,0.8099999999999999,1.0,0.0001891471843708051,0.004298010371430054,-4.851516060984067e-05,0.0001891471843708051,False,False
0.005,0.6743812505011801,0.0707697366622136,0.34394378186014385,0.10669059667131904,54,0.24,53,1,0.24,0.42999999999999994,0.0001890368385786105,0.0002475755428239032,0.017541735666930573,0.0001890368385786105,True,True
0.002,0.6394392147388944,0.044736280102247346,0.5962412599921383,0.141894251516087,39,0.36666666666666664,38,1,0.36666666666666664,0.6833333333333333,0.0001889034743820857,0.0002468790578808029,0.0017125145613827836,0.0001889034743820857,True,True
0.005,0.9054573873557337,0.0707697366622136,0.085915640175978,0.1135593860634967,48,0.36666666666666664,47,1,0.36666666666666664,0.5566666666666666,0.00018863652390489137,0.0007526683336603419,0.008079512307278512,0.00018863652390489137,True,True
0.002,0.6637275842882996,0.044736280102247346,0.5099872624237264,0.06876160497047057,54,0.36666666666666664,53,1,0.36666666666666664,0.62,0.0001885329778276492,0.00046888748583555253,0.004167285758695375,0.0001885329778276492,True,True
0.002,0.9007520134897725,0.044736280102247346,0.409444903763684,0.07538036103744274,59,0.8099999999999999,58,1,0.8099999999999999,0.9366666666666665,0.00018845285669824626,0.004002441221551059,0.0003021372573394624,0.00018845285669824626,True,False
0.005,0.9091510723661976,0.0707697366622136,0.6489420305897342,0.09860348782310878,46,0.42999999999999994,45,1,0.42999999999999994,0.5566666666666666,0.00018833978500251412,0.0006725734796188566,0.006942487038251853,0.00018833978500251412,True,True
0.005,0.6665029770152243,0.0707697366622136,0.7707008202109379,0.0923648910920184,49,0.24,48,1,0.24,0.42999999999999994,0.00018827429807916182,0.00022478286776663373,0.0183211633972066,0.00018827429807916182,True,True
0.002,0.9233708329187286,0.044736280102247346,0.3417788886604948,0.12602241185031024,43,0.8099999999999999,42,1,0.8099999999999999,1.0,0.00018825103984556032,0.0018467264311354042,-0.00012032682335133248,0.00018825103984556032,False,False
0.005,0.8924806310319753,0.0707697366622136,0.1468913174407046,0.08018834788444726,57,0.36666666666666664,56,1,0.36666666666666664,0.49333333333333323,0.00018809790453550092,0.0013693446449397721,0.014077200510375283,0.00018809790453550092,True,True
0.002,0.9111681466246713,0.044736280102247346,0.5776673050090521,0.10713280961748622,51,0.42999999999999994,50,1,0.42999999999999994,0.9366666666666665,0.0009341701218167246,0.0007067994349021029,0.00018788839280372267,0.00018788839280372267,True,True
0.002,0.670793290582747,0.044736280102247346,0.20417504109260917,0.11682471951712568,60,0.3033333333333333,59,1,0.3033333333333333,0.6833333333333333,0.00022320003865251376,0.00018779267504682968,0.0019876873699059623,0.00018779267504682968,True,True
0.005,0.9347495273551636,0.0707697366622136,0.14865607832773384,0.14783033716059374,34,0.49333333333333323,33,1,0.49333333333333323,0.6833333333333333,0.0001875514931321546,0.0006232288542210297,0.001998095983217738,0.0001875514931321546,True,True
0.002,0.6625726805767679,0.044736280102247346,0.24616876077384722,0.12508974672678633,53,0.3033333333333333,52,1,0.3033333333333333,0.7466666666666666,0.0002903771825629059,0.00018740676737885945,0.0013440346088088855,0.00018740676737885945,True,True
0.005,0.6619587111310575,0.0707697366622136,0.23773488271497914,0.12339087718201895,46,0.24,45,1,0.24,0.49333333333333323,0.00018707218910327429,0.0002696272373156273,0.010482313308750732,0.00018707218910327429,True,True
0.002,0.6564806870697969,0.044736280102247346,0.7333339416231323,0.08735327350925358,49,0.42999999999999994,48,1,0.42999999999999994,0.6833333333333333,0.0001864297555303841,0.0005831115755709543,0.003528959803120397,0.0001864297555303841,True,True
0.002,0.6418084903931764,0.044736280102247346,0.0550038918099769,0.15210175828554112,40,0.3033333333333333,39,1,0.3033333333333333,1.0,0.0005850428906248684,0.00018629622466036103,-0.00044378725390463187,0.00018629622466036103,False,True
0.002,0.6569587385402305,0.044736280102247346,0.2917275947173162,0.12132699287470258,49,0.24,48,1,0.24,1.0,0.0011112408328175756,0.00018626030099389829,-0.0002493504362288232,0.00018626030099389829,False,True
0.005,0.9092590066196975,0.0707697366622136,0.8247738666096202,0.10476230175692239,46,0.3033333333333333,45,1,0.3033333333333333,0.49333333333333323,0.0001862032427353757,0.0002828742419004561,0.009645809231126545,0.0001862032427353757,True,True
0.002,0.9456676183083589,0.044736280102247346,0.5698843733341855,0.13394551913054475,33,0.42999999999999994,32,1,0.42999999999999994,0.8099999999999999,0.00018596486748268735,0.00025763653250331054,0.000664141674948776,0.00018596486748268735,True,True
0.005,0.6360025989244532,0.0707697366622136,0.05058918676946495,0.14559994558807215,34,0.42999999999999994,33,1,0.42999999999999994,0.6833333333333333,0.00018575613534512798,0.0005925603220806589,0.0026401260914482405,0.00018575613534512798,True,True
0.002,0.899743796872736,0.044736280102247346,0.39141720221773163,0.06521141773396946,60,0.6833333333333333,59,1,0.6833333333333333,0.8099999999999999,0.00018559699355869262,0.0023416285482042577,0.00107216018867448,0.00018559699355869262,True,False
0.002,0.9512856837861838,0.044736280102247346,0.2961450137913558,0.15395624558745616,31,0.3033333333333333,30,1,0.3033333333333333,1.0,0.001032259851864524,0.00018543736924635153,-0.001032259851864524,0.00018543736924635153,False,True
0.002,0.9148925953380076,0.044736280102247346,0.04307496886383279,0.11988280805894092,48,0.8099999999999999,47,1,0.8099999999999999,1.0,0.00018522331938334633,0.0021571549981168965,-0.00012864016441984104,0.00018522331938334633,False,False
0.002,0.6635158327166616,0.044736280102247346,0.6655777321472033,0.09477795665709506,54,0.5566666666666666,53,1,0.5566666666666666,0.7466666666666666,0.00018483023288899677,0.0012616560420875503,0.0028437120105798135,0.00018483023288899677,True,False
0.005,0.9204254466090178,0.0707697366622136,0.04650062647752568,0.12862596631141174,40,0.42999999999999994,39,1,0.42999999999999994,0.62,0.00018471909376549688,0.000867496149280573,0.004204602874412216,0.00018471909376549688,True,True
0.002,0.6491261247066107,0.044736280102247346,0.4141291734388505,0.13269108519728856,44,0.49333333333333323,43,1,0.49333333333333323,0.8099999999999999,0.00018460858696589392,0.0006196307851621044,0.0009847756179068882,0.00018460858696589392,True,True
0.005,0.6754110649038266,0.0707697366622136,0.0830540864773302,0.07692669570136432,55,0.17666666666666664,54,1,0.17666666666666664,0.5566666666666666,0.0008342524140592479,0.00018437932244148937,0.01724873070566976,0.00018437932244148937,True,True
0.002,0.6566407380620403,0.044736280102247346,0.6297387089327462,0.1041416260551833,49,0.5566666666666666,48,1,0.5566666666666666,0.7466666666666666,0.0001842880057746252,0.0010872029814835015,0.002106445086450658,0.0001842880057746252,True,False
0.002,0.6586071557738126,0.044736280102247346,0.3557748460406056,0.11792169463357466,50,0.5566666666666666,49,1,0.5566666666666666,0.8099999999999999,0.00018428415175326477,0.0010681696695189387,0.0010149814514000446,0.00018428415175326477,True,False
0.005,0.8940422068899474,0.0707697366622136,0.8412332464386147,0.07536305326726009,56,0.24,55,1,0.24,0.49333333333333323,0.00030776092355432505,0.00018421458157042594,0.011926385104075149,0.00018421458157042594,True,True
0.002,0.6694322404322164,0.044736280102247346,0.8597715434213093,0.09089695039252646,59,0.36666666666666664,58,1,0.36666666666666664,0.62,0.00018388754380392196,0.0005129471548107478,0.0056732246929415975,0.00018388754380392196,True,True
0.002,0.6685209009959207,0.044736280102247346,0.3280183899425643,0.10097544835071907,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.0018117013130881064,0.00018386474924190157,-0.00019258346178558654,0.00018386474924190157,False,True
0.002,0.6625358146167942,0.044736280102247346,0.26060403429618484,0.08248672394656917,53,0.6833333333333333,52,1,0.6833333333333333,0.9366666666666665,0.0005487455220572642,0.0027557464587197877,0.0001838363336134023,0.0001838363336134023,True,False
0.005,0.9109068635673317,0.0707697366622136,0.745129421081972,0.11302674670985324,45,0.3033333333333333,44,1,0.3033333333333333,0.5566666666666666,0.00018382929498653782,0.00035584888772326526,0.00835789524905505,0.00018382929498653782,True,True
0.002,0.9199997524637392,0.044736280102247346,0.32243005774870626,0.1344321452231715,45,0.3033333333333333,44,1,0.3033333333333333,1.0,0.0007724369814382974,0.00018365033612354566,-0.0003422897609891706,0.00018365033612354566,False,True
0.002,0.6327670765444458,0.044736280102247346,0.4940514830211457,0.1465843388780138,36,0.49333333333333323,35,1,0.49333333333333323,0.8099999999999999,0.00018355251716180225,0.0004668789899410376,0.000752120277040418,0.00018355251716180225,True,True
0.005,0.892755064217923,0.0707697366622136,0.2561086801257662,0.08697834552899482,57,0.17666666666666664,56,1,0.17666666666666664,0.6833333333333333,0.0015000306248126518,0.00018354960546266246,0.010249901865750713,0.00018354960546266246,True,True
0.002,0.9008969690411,0.044736280102247346,0.466790894534935,0.09655352607364309,59,0.49333333333333323,58,1,0.49333333333333323,0.9366666666666665,0.0008461560049378143,0.0015368176795795268,0.00018330875015223934,0.00018330875015223934,True,True
0.005,0.6796081059131868,0.0707697366622136,0.10169544565775214,0.09708267095569473,58,0.17666666666666664,57,1,0.17666666666666664,0.49333333333333323,0.0005614447186154673,0.00018323121054296217,0.017288352225166562,0.00018323121054296217,True,True
0.002,0.9172943704206395,0.044736280102247346,0.7740709489677313,0.11278901180046984,47,0.24,46,1,0.24,0.7466666666666666,0.00047644759887409296,0.00018300387709136926,0.0021549729735115607,0.00018300387709136926,True,True
0.005,0.6618841345590211,0.0707697366622136,0.46598679422134776,0.12149883447140222,46,0.24,45,1,0.24,0.49333333333333323,0.00021294340015369704,0.0001828893160268668,0.012917349157639521,0.0001828893160268668,True,True
0.002,0.9205455551732388,0.044736280102247346,0.6077790963073271,0.09192153450265672,45,0.24,44,1,0.24,0.9366666666666665,0.0008582221332135955,0.00018281024476627286,0.0003527767405850991,0.00018281024476627286,True,True
0.002,0.9309013966878179,0.044736280102247346,0.10592327722327062,0.15869306550163859,39,0.5566666666666666,38,1,0.5566666666666666,1.0,0.00018262293199906713,0.0003416671890443989,-8.444594969437462e-06,0.00018262293199906713,False,False
0.002,0.6694359659907048,0.044736280102247346,0.40517954748806023,0.0759119207002525,59,0.42999999999999994,58,1,0.42999999999999994,0.9366666666666665,0.0017717130274156748,0.0016048287170256756,0.0001824084808003674,0.0001824084808003674,True,True
0.002,0.8999138562657516,0.044736280102247346,0.008432948781700313,0.1150435035947865,60,0.42999999999999994,59,1,0.42999999999999994,0.7466666666666666,0.00018238082669388354,0.0004384284014911807,0.0012010123593756185,0.00018238082669388354,True,True
0.002,0.9318605971025107,0.044736280102247346,0.006922687076266449,0.122292211767336,39,0.24,38,1,0.24,1.0,0.0030337208295942533,0.0001823326792364425,-0.0030337208295942533,0.0001823326792364425,False,True
0.005,0.9161848381975213,0.0707697366622136,0.24906030606684465,0.13728818048662578,42,0.24,41,1,0.24,0.5566666666666666,0.00018558215024537197,0.00018209013420144814,0.0052489274067547,0.00018209013420144814,True,True
0.005,0.6806658077081466,0.0707697366622136,0.6625560891020303,0.06911422088091795,59,0.17666666666666664,58,1,0.17666666666666664,0.36666666666666664,0.0002096815215519927,0.0001820079822023198,0.027764191071829678,0.0001820079822023198,True,False
0.002,0.6447949062729177,0.044736280102247346,0.6223154243346521,0.11640820519588901,42,0.24,41,1,0.24,0.8733333333333333,0.0007174388532993004,0.0001819889864993945,0.0010772151686628518,0.0001819889864993945,True,True
0.005,0.6818956837631887,0.0707697366622136,0.5874973298668537,0.06985258273951232,60,0.24,59,1,0.24,0.36666666666666664,0.0001817598812578728,0.0003929566105288465,0.028028271164219697,0.0001817598812578728,True,False
0.002,0.6332149728835175,0.044736280102247346,0.29889170656768166,0.1631194458232179,36,0.42999999999999994,35,1,0.42999999999999994,0.8733333333333333,0.00018151918806986087,0.0002778247480147702,0.0003262469025077629,0.00018151918806986087,True,True
0.002,0.9101863367153291,0.044736280102247346,0.4221583183528194,0.08140366860800452,52,0.17666666666666664,51,1,0.17666666666666664,1.0,0.0028236682396846568,0.00018097704601429963,-0.0024794767349777713,0.00018097704601429963,False,True
0.002,0.9140621320477575,0.044736280102247346,0.5118510906336821,0.08020533290021928,49,0.36666666666666664,48,1,0.36666666666666664,0.9366666666666665,0.0008545707924428774,0.0004492140043660997,0.000180658649663207,0.000180658649663207,True,True
0.002,0.903424600614508,0.044736280102247346,0.5704381661151151,0.09533440472918352,57,0.49333333333333323,56,1,0.49333333333333323,0.9366666666666665,0.0010473016155152924,0.0012276331051060553,0.00018059713088770004,0.00018059713088770004,True,True
0.002,0.9056293985594789,0.044736280102247346,0.543126514008418,0.11527739481452903,55,0.42999999999999994,54,1,0.42999999999999994,0.6833333333333333,0.00018031910580311417,0.000419124159719785,0.0020319632957496803,0.00018031910580311417,True,True
0.002,0.907250807138617,0.044736280102247346,0.8928510621830188,0.10351318001904392,54,0.3033333333333333,53,1,0.3033333333333333,0.62,0.00023417744362207597,0.00018004900860668562,0.0045065296922725245,0.00018004900860668562,True,True
0.002,0.6632414664331501,0.044736280102247346,0.9185871039071609,0.09510168082799508,54,0.24,53,1,0.24,0.62,0.0002813265993614923,0.0001800171157358338,0.005571450035189931,0.0001800171157358338,True,True
0.002,0.925138426011149,0.044736280102247346,0.26786982646561697,0.1489222059666374,42,0.36666666666666664,41,1,0.36666666666666664,0.9366666666666665,0.00029321251137687764,0.0001943527729242106,0.00017968383061323608,0.00017968383061323608,True,True
0.002,0.653461561931735,0.044736280102247346,0.11643849350008403,0.08799935726230403,47,0.17666666666666664,46,1,0.17666666666666664,1.0,0.0024639778268074988,0.00017962197289451607,-0.0022592000804976687,0.00017962197289451607,False,True
0.005,0.6767981298360093,0.0707697366622136,0.5918302415077249,0.07877701397632167,56,0.3033333333333333,55,1,0.3033333333333333,0.42999999999999994,0.00017923584387605657,0.0005614594696499257,0.023168826875358563,0.00017923584387605657,True,True
0.002,0.6703267634863218,0.044736280102247346,0.011837140725633933,0.06947614008378193,60,0.17666666666666664,59,1,0.17666666666666664,1.0,0.003969347225477646,0.0001791869141750483,-0.003032057955478562,0.0001791869141750483,False,True
0.005,0.9227043703586714,0.0707697366622136,0.0095825237106814,0.11780112230568597,39,0.42999999999999994,38,1,0.42999999999999994,0.62,0.00017917433323837905,0.0009041515207977935,0.004285412826833135,0.00017917433323837905,True,True
0.005,0.8887243772503448,0.0707697366622136,0.10309592401795735,0.0759419707359045,60,0.36666666666666664,59,1,0.36666666666666664,0.49333333333333323,0.00017907437415964325,0.0013508602787479825,0.017510741786233654,0.00017907437415964325,True,True
0.002,0.6409422136346701,0.044736280102247346,0.6085230981063798,0.11644770994132485,40,0.24,39,1,0.24,0.8733333333333333,0.0006245949158647816,0.00017904324866784585,0.0010370762368931755,0.00017904324866784585,True,True
0.002,0.661890330276832,0.044736280102247346,0.9150444855567637,0.09339402438826423,53,0.36666666666666664,52,1,0.36666666666666664,0.5566666666666666,0.00017872343211599255,0.0003109154764870912,0.005448610220780703,0.00017872343211599255,True,True
0.002,0.9005969289454457,0.044736280102247346,0.1086515046490173,0.10002789312707591,59,0.6833333333333333,58,1,0.6833333333333333,0.9366666666666665,0.000367523289526632,0.0023240523916975707,0.0001785459478458241,0.0001785459478458241,True,False
0.002,0.6624972957778842,0.044736280102247346,0.697084225743992,0.11354875141582438,53,0.3033333333333333,52,1,0.3033333333333333,0.62,0.0002555565240680623,0.00017812028860584358,0.0040883944839136405,0.00017812028860584358,True,True
0.002,0.6626471204064055,0.044736280102247346,0.30787670277515206,0.09751369790211048,53,0.6833333333333333,52,1,0.6833333333333333,0.9366666666666665,0.0004591526417730664,0.0027383671583715943,0.00017809945493808116,0.00017809945493808116,True,False
0.002,0.6491358488718764,0.044736280102247346,0.0536161419200675,0.13860637765423164,44,0.3033333333333333,43,1,0.3033333333333333,1.0,0.0008824522691539619,0.00017806806418700036,-0.0006921244421797708,0.00017806806418700036,False,True
0.005,0.6681582026441278,0.0707697366622136,0.7306939127480455,0.09933655121991974,50,0.3033333333333333,49,1,0.3033333333333333,0.42999999999999994,0.00017802998224103868,0.0003284573779384318,0.017887748519912976,0.00017802998224103868,True,True
0.002,0.9274110165606834,0.044736280102247346,0.5497500585822263,0.09761425606900115,41,0.49333333333333323,40,1,0.49333333333333323,0.8099999999999999,0.00017766048032225024,0.0005013045066322003,0.0008737711996654441,0.00017766048032225024,True,True
0.002,0.6465763574563564,0.044736280102247346,0.35359225901043334,0.11145617138302491,43,0.24,42,1,0.24,1.0,0.002087079699784087,0.0001774532752790754,-0.0018031697483010384,0.0001774532752790754,False,True
0.002,0.9100062159408017,0.044736280102247346,0.8730527717610285,0.10353963428207767,52,0.24,51,1,0.24,0.6833333333333333,0.00033660047383319886,0.0001772229316942483,0.0037483284788548585,0.0001772229316942483,True,True
0.002,0.6648787054219375,0.044736280102247346,0.5226363837984748,0.07844884589570594,55,0.62,54,1,0.62,0.7466666666666666,0.00017720029916920481,0.001916481230371465,0.002298446926598965,0.00017720029916920481,True,False
0.005,0.9025788198689805,0.0707697366622136,0.7337839363494092,0.0969121741656292,50,0.36666666666666664,49,1,0.36666666666666664,0.5566666666666666,0.000176971999656391,0.0006556850252799727,0.008922603415131838,0.000176971999656391,True,True
0.002,0.6473698846081791,0.044736280102247346,0.09800290491969985,0.09986003752949979,43,0.8733333333333333,42,1,0.8733333333333333,1.0,0.0001769506433064469,0.0025002951329184267,-0.00016308639555346875,0.0001769506433064469,False,False
0.002,0.6325326105114297,0.044736280102247346,0.44185405554314666,0.12302515257087168,36,0.36666666666666664,35,1,0.36666666666666664,0.9366666666666665,0.0005047837344471505,0.00036432299157010373,0.0001767553607654479,0.0001767553607654479,True,True
0.005,0.9296578328407024,0.0707697366622136,0.4579008257652137,0.1423861326647229,36,0.36666666666666664,35,1,0.36666666666666664,0.62,0.0001766912933809532,0.0004419072044384036,0.003446081481432335,0.0001766912933809532,True,True
0.005,0.9009593021059952,0.0707697366622136,0.6481858895591635,0.09632728589172054,51,0.42999999999999994,50,1,0.42999999999999994,0.5566666666666666,0.00017662037831378766,0.0009058775056501695,0.00819390440887892,0.00017662037831378766,True,True
0.002,0.9201519623831542,0.044736280102247346,0.19737613986030006,0.1284001953971731,45,0.24,44,1,0.24,1.0,0.001761192006556055,0.00017659631301440766,-0.0017163398607867833,0.00017659631301440766,False,True
0.002,0.6410247027193094,0.044736280102247346,0.03564338434303332,0.12481526656438313,40,0.24,39,1,0.24,1.0,0.0030457280396661503,0.00017621246586147825,-0.0030457280396661503,0.00017621246586147825,False,True
0.002,0.6491692993028597,0.044736280102247346,0.29090520509102025,0.129892487813705,44,0.62,43,1,0.62,0.9366666666666665,0.0002848262300941249,0.0010639477619542167,0.00017602829843520044,0.00017602829843520044,True,False
0.005,0.6699200351313611,0.0707697366622136,0.2669840440255824,0.09952794011855816,51,0.36666666666666664,50,1,0.36666666666666664,0.49333333333333323,0.00017539080428282628,0.000980095353313464,0.014262901176532868,0.00017539080428282628,True,True
0.005,0.6615701459182325,0.0707697366622136,0.5054197021056455,0.10903963421106212,46,0.17666666666666664,45,1,0.17666666666666664,0.5566666666666666,0.0005911089546079646,0.00017532506706427215,0.012690478197281443,0.00017532506706427215,True,True
0.005,0.9321990706998574,0.0707697366622136,0.015020591039157843,0.1354359183421591,35,0.49333333333333323,34,1,0.49333333333333323,0.6833333333333333,0.00017515307091970443,0.0007261076256694038,0.0026604813472329548,0.00017515307091970443,True,True
0.002,0.6619134372519624,0.044736280102247346,0.30008106104657123,0.08046533451693406,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.0027759365975345185,0.0001749964782638699,-0.0017839082174088323,0.0001749964782638699,False,True
0.005,0.6699782004434447,0.0707697366622136,0.16849457828086686,0.11082127127030823,51,0.17666666666666664,50,1,0.17666666666666664,0.49333333333333323,0.00043674275421556945,0.00017494162116273146,0.012773657158693871,0.00017494162116273146,True,True
0.005,0.9074983464076302,0.0707697366622136,0.8097071339348467,0.09098124160764594,47,0.24,46,1,0.24,0.49333333333333323,0.00017482263937988496,0.00020579500967565477,0.009765053767848258,0.00017482263937988496,True,True
0.002,0.671166295550005,0.044736280102247346,0.22082847441524692,0.07541114218048696,60,0.7466666666666666,59,1,0.7466666666666666,0.8733333333333333,0.00017475869839520537,0.004158835967924437,0.001016869531078426,0.00017475869839520537,True,False
0.002,0.6465974470914366,0.044736280102247346,0.7391928972666525,0.11346877816162974,43,0.24,42,1,0.24,0.7466666666666666,0.00042781310428025997,0.00017434821533775642,0.0024631876524907727,0.00017434821533775642,True,True
0.005,0.6560867210945104,0.0707697366622136,0.28731393937581545,0.101505776057294,43,0.17666666666666664,42,1,0.17666666666666664,0.62,0.0006049003006026595,0.00017430047682240102,0.009679249021089038,0.00017430047682240102,True,True
0.002,0.6253731406767324,0.044736280102247346,0.2147311535331266,0.14065471250983638,33,0.8099999999999999,32,1,0.8099999999999999,1.0,0.00017419278767094435,0.0012679386897351016,-0.00017419278767094435,0.00017419278767094435,False,False
0.002,0.9107641389869463,0.044736280102247346,0.32801681711646075,0.0855922254190318,51,0.8099999999999999,50,1,0.8099999999999999,1.0,0.00017392119813108703,0.00339655554151185,-6.799169224999533e-05,0.00017392119813108703,False,False
0.002,0.6484144983704119,0.044736280102247346,0.7729397323532918,0.1002468199079796,44,0.36666666666666664,43,1,0.36666666666666664,0.62,0.00017385631521266723,0.0003212113420223944,0.0033440643407192513,0.00017385631521266723,True,True
0.002,0.9044892960944148,0.044736280102247346,0.21318734655237997,0.11142720628950427,56,0.24,55,1,0.24,1.0,0.0013573845150796984,0.00017377981087125186,-0.0007150178210973844,0.00017377981087125186,False,True
0.002,0.6708379636547347,0.044736280102247346,0.46973988672017686,0.06219499967256601,60,0.42999999999999994,59,1,0.42999999999999994,0.62,0.00017349896089538725,0.0008683459657182488,0.004944063721216334,0.00017349896089538725,True,True
0.005,0.8965324040756639,0.0707697366622136,0.06980398879816264,0.10269536331914546,54,0.17666666666666664,53,1,0.17666666666666664,0.5566666666666666,0.0007398941429286881,0.0001734700827681081,0.011504409988366902,0.0001734700827681081,True,True
0.005,0.6615585537584867,0.0707697366622136,0.5307064940787172,0.09400722579175681,46,0.17666666666666664,45,1,0.17666666666666664,0.49333333333333323,0.0003781273962693346,0.00017346480065542699,0.0148556170063529,0.00017346480065542699,True,True
0.002,0.6280754742449838,0.044736280102247346,0.07205940223380342,0.11746434562032727,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.0005998866788046565,0.00017312257150442874,-0.0005272194236037863,0.00017312257150442874,False,True
0.005,0.6560859926768176,0.0707697366622136,0.3537575212137206,0.10151073251676974,43,0.17666666666666664,42,1,0.17666666666666664,0.5566666666666666,0.0005399479326802558,0.00017306768054918938,0.010520152359797648,0.00017306768054918938,True,True
0.002,0.6677382929626318,0.044736280102247346,0.13597496893360447,0.07461940445826619,57,0.7466666666666666,56,1,0.7466666666666666,0.8733333333333333,0.00017292169703285416,0.0035689117273076587,0.000704626838531911,0.00017292169703285416,True,False
0.005,0.6710764369740505,0.0707697366622136,0.48034532870720603,0.08787971103136902,52,0.17666666666666664,51,1,0.17666666666666664,0.5566666666666666,0.0007814362998638509,0.00017278867427120744,0.017748170846160573,0.00017278867427120744,True,True
0.002,0.6579184235320634,0.044736280102247346,0.467696627635427,0.08266787297954067,50,0.17666666666666664,49,1,0.17666666666666664,0.9366666666666665,0.001430594089894672,0.00017252908276425735,0.0004888276199137242,0.00017252908276425735,True,True
0.002,0.9139240501226885,0.044736280102247346,0.23920680594953847,0.07560164202631045,49,0.24,48,1,0.24,1.0,0.0009077489817789879,0.00017237093482709272,-0.00010239975956663396,0.00017237093482709272,False,True
0.002,0.6526208243293529,0.044736280102247346,0.17170522408862834,0.1144575291353939,46,0.8733333333333333,45,1,0.8733333333333333,1.0,0.00017201770805762832,0.00277628065603875,-0.00011980062738754811,0.00017201770805762832,False,False
0.005,0.6632440058421543,0.0707697366622136,0.1777774791709791,0.1043586949772359,47,0.17666666666666664,46,1,0.17666666666666664,0.6833333333333333,0.0011382924432476581,0.0001718455405098691,0.009236579838644208,0.0001718455405098691,True,True
0.002,0.6255932560025266,0.044736280102247346,0.032758286415592495,0.11919855150683731,33,0.36666666666666664,32,1,0.36666666666666664,1.0,0.0003680035086992572,0.00017158843332869798,-0.000269376921674727,0.00017158843332869798,False,True
0.002,0.9377593440347095,0.044736280102247346,0.19961986254188555,0.11738086817780673,36,0.8733333333333333,35,1,0.8733333333333333,1.0,0.00017155054027360886,0.001493046473968481,-0.00017155054027360886,0.00017155054027360886,False,False
0.002,0.6368970824201763,0.044736280102247346,0.6575796013502812,0.1304439211117001,38,0.3033333333333333,37,1,0.3033333333333333,0.7466666666666666,0.00035190064057918924,0.00017148503483132554,0.0016149011022649124,0.00017148503483132554,True,True
0.002,0.6674493507407268,0.044736280102247346,0.6624399379378166,0.10071421210188825,57,0.49333333333333323,56,1,0.49333333333333323,0.6833333333333333,0.00017134282754974848,0.0007724931100709196,0.0037990236236078966,0.00017134282754974848,True,True
0.002,0.6428816503784022,0.044736280102247346,0.5958308539165027,0.11510369490443215,41,0.24,40,1,0.24,0.8733333333333333,0.0007603257742801513,0.00017121462513294402,0.0008138825022442108,0.00017121462513294402,True,True
0.005,0.645683102830577,0.0707697366622136,0.259276551845767,0.11590211465646943,38,0.24,37,1,0.24,0.62,0.00046625621333131004,0.0001711534651072117,0.006438672587281873,0.0001711534651072117,True,True
0.005,0.6740036561026505,0.0707697366622136,0.8031870538865982,0.09014915325379218,54,0.24,53,1,0.24,0.42999999999999994,0.00017105218707504088,0.0003003097029070018,0.021056224603796803,0.00017105218707504088,True,True
0.005,0.9404578570219043,0.0707697366622136,0.3735722430773194,0.1406650300109975,32,0.36666666666666664,31,1,0.36666666666666664,0.6833333333333333,0.00017093938851972035,0.00029289802295045326,0.0023384582914881026,0.00017093938851972035,True,True
0.005,0.8912942211228984,0.0707697366622136,0.7774979605623683,0.08835422830166025,58,0.36666666666666664,57,1,0.36666666666666664,0.49333333333333323,0.0001709212668784152,0.0006317500195806891,0.01175889588580189,0.0001709212668784152,True,True
0.002,0.9182964005661277,0.044736280102247346,0.24934162218152497,0.08968060026213867,46,0.8099999999999999,45,1,0.8099999999999999,1.0,0.0001708833904877394,0.0023616248251182707,-0.00010498894112136322,0.0001708833904877394,False,False
0.002,0.9203911102781615,0.044736280102247346,0.557422693742035,0.11065110484497401,45,0.62,44,1,0.62,0.9366666666666665,0.0004206759982987598,0.0013237035760718418,0.00017079080347787008,0.00017079080347787008,True,False
0.002,0.9189729913702606,0.044736280102247346,0.2667584162225822,0.0914107253344679,46,0.17666666666666664,45,1,0.17666666666666664,1.0,0.0027200608998247684,0.00017076316015789963,-0.002692575747125658,0.00017076316015789963,False,True
0.002,0.6277933761269499,0.044736280102247346,0.1812936016430213,0.15289998228037108,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.001399627796954675,0.0001707129820399783,-0.001399627796954675,0.0001707129820399783,False,True
0.005,0.8981741668560648,0.0707697366622136,0.42902545774657286,0.09560870127202714,53,0.17666666666666664,52,1,0.17666666666666664,0.6833333333333333,0.0013090198509340338,0.00017069481124963975,0.006971547535274371,0.00017069481124963975,True,True
0.002,0.9174888246034252,0.044736280102247346,0.041693950707538265,0.1062686934886434,47,0.17666666666666664,46,1,0.17666666666666664,1.0,0.004225515089517963,0.00017026391880637287,-0.004225515089517963,0.00017026391880637287,False,True
0.002,0.6607891032111274,0.044736280102247346,0.6140643386523532,0.07693097780770294,52,0.24,51,1,0.24,0.7466666666666666,0.0007762368793734732,0.00017017650517280047,0.0028695624892962,0.00017017650517280047,True,True
0.005,0.8927461430917734,0.0707697366622136,0.47254331457251814,0.0877559483065316,57,0.17666666666666664,56,1,0.17666666666666664,0.6833333333333333,0.0013862784158598866,0.00017007878280408291,0.008451389593505484,0.00017007878280408291,True,True
0.002,0.6433364699043986,0.044736280102247346,0.3317235421757754,0.0994256784365482,41,0.42999999999999994,40,1,0.42999999999999994,0.9366666666666665,0.0005399311161542729,0.0005913588985097466,0.00017002314335670503,0.00017002314335670503,True,True
0.005,0.9323847676180312,0.0707697366622136,0.1847994299825101,0.13550554609150817,35,0.24,34,1,0.24,0.8099999999999999,0.000798624826171486,0.00016986885340823535,0.0015311500726649379,0.00016986885340823535,True,True
0.002,0.6492044903363825,0.044736280102247346,0.22639410364712273,0.12220668113020056,44,0.8099999999999999,43,1,0.8099999999999999,1.0,0.00016981059525306171,0.002099633201218054,-6.290366770429832e-05,0.00016981059525306171,False,False
0.002,0.6506060640050154,0.044736280102247346,0.38482187045679933,0.08821980710627254,45,0.5566666666666666,44,1,0.5566666666666666,0.7466666666666666,0.00016977400553826785,0.0008848379014789504,0.001259311704795891,0.00016977400553826785,True,False
0.005,0.6635977643798006,0.0707697366622136,0.22846006984496017,0.11930711991882205,47,0.17666666666666664,46,1,0.17666666666666664,0.5566666666666666,0.000402799452637786,0.0001694955257818349,0.010706387023965692,0.0001694955257818349,True,True
0.002,0.6324223541296411,0.044736280102247346,0.388858955531584,0.12607295897277343,36,0.24,35,1,0.24,1.0,0.0009653550772499806,0.0001693352613462041,-0.0005877004183273247,0.0001693352613462041,False,True
0.002,0.9290024662128148,0.044736280102247346,0.21002942532657837,0.12506427892272062,40,0.9366666666666665,39,1,0.9366666666666665,1.0,0.0001690528310264296,0.0027271234408116638,-0.0001690528310264296,0.0001690528310264296,False,False
0.002,0.9384007769368844,0.044736280102247346,0.170675065857566,0.13041945114941197,36,0.24,35,1,0.24,1.0,0.0023578121278361856,0.0001689365094125557,-0.0023578121278361856,0.0001689365094125557,False,True
0.002,0.6621907923702779,0.044736280102247346,0.19488275322909976,0.10359751920663754,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.0029625215827283483,0.0001688061524177118,-0.002592416304418215,0.0001688061524177118,False,True
0.005,0.6541284242011403,0.0707697366622136,0.6223704825225091,0.11177174274129795,42,0.3033333333333333,41,1,0.3033333333333333,0.49333333333333323,0.00016863984058652364,0.00031749428883151223,0.01230824852666868,0.00016863984058652364,True,True
0.002,0.909286192114353,0.044736280102247346,0.06076671212507824,0.11894355867223357,52,0.62,51,1,0.62,0.9366666666666665,0.0002249393898239721,0.001236570466266257,0.00016836534315977454,0.00016836534315977454,True,False
0.005,0.9125969082251384,0.0707697366622136,0.03970787890245313,0.12294126318736803,44,0.17666666666666664,43,1,0.17666666666666664,0.6833333333333333,0.0007435298813762587,0.0001683348158869761,0.005679866095044331,0.0001683348158869761,True,True
0.005,0.8937915440436373,0.0707697366622136,0.32413221336320963,0.10008804505477178,56,0.17666666666666664,55,1,0.17666666666666664,0.5566666666666666,0.0006889100837859146,0.0001683092456328839,0.010132467738568268,0.0001683092456328839,True,True
0.002,0.6375480208221839,0.044736280102247346,0.07054393542499046,0.1179088365772123,38,0.9366666666666665,37,1,0.9366666666666665,1.0,0.00016822392822056422,0.002351884024567877,-0.00016822392822056422,0.00016822392822056422,False,False
0.002,0.9141571429066161,0.044736280102247346,0.6873764868458951,0.08530450773463226,49,0.5566666666666666,48,1,0.5566666666666666,0.7466666666666666,0.00016799962371826787,0.0009083297726386056,0.0016592814404132728,0.00016799962371826787,True,False
0.002,0.9295255070185485,0.044736280102247346,0.5278735475653891,0.11107924784047392,40,0.6833333333333333,39,1,0.6833333333333333,0.8733333333333333,0.0001676137162827168,0.0010863950688407274,0.0003182733540567552,0.0001676137162827168,True,False
0.002,0.663662917428423,0.044736280102247346,0.6017797631781543,0.0703639769984568,54,0.42999999999999994,53,1,0.42999999999999994,0.62,0.0001672927916078944,0.0005102405348676964,0.004466367275765524,0.0001672927916078944,True,True
0.005,0.6564554410737925,0.0707697366622136,0.16417176501978326,0.12671189450558804,43,0.36666666666666664,42,1,0.36666666666666664,0.5566666666666666,0.00016722233268704948,0.0005158232540583484,0.007647533900872891,0.00016722233268704948,True,True
0.002,0.902823759430205,0.044736280102247346,0.5419786240112703,0.08482071002616726,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.0033463909447471346,0.00016707977739717088,-0.0025999721382175675,0.00016707977739717088,False,True
0.002,0.6572723668296295,0.044736280102247346,0.10323284015745346,0.12412069319084189,49,0.62,48,1,0.62,0.9366666666666665,0.00023415009463238578,0.0011355848748081357,0.00016685158887344792,0.00016685158887344792,True,False
0.002,0.6328461454260114,0.044736280102247346,0.17247420937267266,0.1114134118148649,36,0.3033333333333333,35,1,0.3033333333333333,1.0,0.0007022586520614978,0.0001666771117707946,-0.0005007609605804218,0.0001666771117707946,False,True
0.002,0.6429160124530845,0.044736280102247346,0.5249898467657521,0.10943286919256436,41,0.24,40,1,0.24,0.9366666666666665,0.0009353089462892841,0.0001666618944719438,0.00027081969093584104,0.0001666618944719438,True,True
0.005,0.6696448715216393,0.0707697366622136,0.7360264207573269,0.0844654255804535,51,0.17666666666666664,50,1,0.17666666666666664,0.42999999999999994,0.00023189099542689055,0.00016633716958042223,0.020190417242090888,0.00016633716958042223,True,True
0.002,0.906403175073029,0.044736280102247346,0.5295312849022772,0.08951659012001377,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.0030830933524186714,0.00016622178932061617,-0.0025058575930900742,0.00016622178932061617,False,True
0.002,0.9512768858950397,0.044736280102247346,0.04156346646397105,0.14835310247462596,31,0.3033333333333333,30,1,0.3033333333333333,1.0,0.0015094698628421738,0.00016603598522386395,-0.0015094698628421738,0.00016603598522386395,False,True
0.002,0.9337081514087844,0.044736280102247346,0.6196560318217699,0.1122763339572651,38,0.49333333333333323,37,1,0.49333333333333323,0.7466666666666666,0.00016602636455552707,0.00042002246564066756,0.001019052003113766,0.00016602636455552707,True,True
0.005,0.6384269879778823,0.0707697366622136,0.4746075085986155,0.1384505382283211,35,0.24,34,1,0.24,0.5566666666666666,0.00025418971170636955,0.00016595897707742414,0.006887186898887608,0.00016595897707742414,True,True
0.005,0.8951368106354937,0.0707697366622136,0.02627490653654295,0.10172704427797745,55,0.17666666666666664,54,1,0.17666666666666664,0.5566666666666666,0.0006599580198959287,0.00016583300806550995,0.012898851569845887,0.00016583300806550995,True,True
0.002,0.6326604160193415,0.044736280102247346,0.5792848460680684,0.146187054161404,36,0.3033333333333333,35,1,0.3033333333333333,0.8099999999999999,0.0003062641084945268,0.00016572523570206854,0.0011675998820631893,0.00016572523570206854,True,True
0.005,0.6410798471968671,0.0707697366622136,0.10930303474766925,0.12203382142120964,36,0.36666666666666664,35,1,0.36666666666666664,0.62,0.0001654168607142688,0.0004753161326069556,0.0044523605388225905,0.0001654168607142688,True,True
0.002,0.641601864095677,0.044736280102247346,0.1841179351461287,0.0983365614065975,40,0.5566666666666666,39,1,0.5566666666666666,0.9366666666666665,0.0002454009813915453,0.0007450798733350352,0.00016509526333190715,0.00016509526333190715,True,False
0.002,0.6281987800846983,0.044736280102247346,0.12216170544046419,0.14977143077105182,34,0.9366666666666665,33,1,0.9366666666666665,1.0,0.00016461427766431482,0.0016668799184937537,-0.00016461427766431482,0.00016461427766431482,False,False
0.002,0.9133563606724403,0.044736280102247346,0.09319225576955956,0.10402737192638674,49,0.9366666666666665,48,1,0.9366666666666665,1.0,0.00016453012275569108,0.0040302342429069955,-0.00016453012275569108,0.00016453012275569108,False,False
0.005,0.9376183774803382,0.0707697366622136,0.46985089966828825,0.14782358885276292,33,0.36666666666666664,32,1,0.36666666666666664,0.62,0.00016450901960136062,0.00034252920988970734,0.0029622812774819786,0.00016450901960136062,True,True
0.002,0.6449604530472767,0.044736280102247346,0.42850635900232265,0.10006708223055662,42,0.24,41,1,0.24,1.0,0.0010265523174179676,0.0001644747577115757,-2.5597515876363795e-05,0.0001644747577115757,False,True
0.005,0.9090235777060668,0.0707697366622136,0.4260823978388667,0.09664218259522682,46,0.42999999999999994,45,1,0.42999999999999994,0.62,0.00016426214061210928,0.0010304617296428775,0.005747853819812825,0.00016426214061210928,True,True
0.002,0.9033179423407706,0.044736280102247346,0.7395255186618804,0.10405799531791873,57,0.42999999999999994,56,1,0.42999999999999994,0.62,0.0001640783472127121,0.0005060795695212639,0.0033448536541667634,0.0001640783472127121,True,True
0.005,0.6435048133921724,0.0707697366622136,0.19290940473138368,0.1315514057309944,37,0.42999999999999994,36,1,0.42999999999999994,0.62,0.00016374092635398956,0.0006802289535817887,0.004784498895485597,0.00016374092635398956,True,True
0.002,0.9129140883519214,0.044736280102247346,0.6391194912500905,0.10361510759553547,50,0.17666666666666664,49,1,0.17666666666666664,1.0,0.0014546315359581768,0.0001637067458784636,-0.00018369384156036698,0.0001637067458784636,False,True
0.002,0.9087772780637275,0.044736280102247346,0.6551858407356312,0.07750180077293142,53,0.17666666666666664,52,1,0.17666666666666664,0.9366666666666665,0.001291862457934478,0.00016369633241439949,0.0004485753064119587,0.00016369633241439949,True,True
0.002,0.6250784247518789,0.044736280102247346,0.27715862726738594,0.1510842729261236,33,0.3033333333333333,32,1,0.3033333333333333,1.0,0.0010693290982393526,0.00016363707830332287,-0.0010264076436245603,0.00016363707830332287,False,True
0.005,0.9144813738038846,0.0707697366622136,0.08740512880108138,0.10470678780531303,43,0.42999999999999994,42,1,0.42999999999999994,0.62,0.00016334719211611533,0.0010595481650878017,0.005756029819916962,0.00016334719211611533,True,True
0.002,0.9032244190018065,0.044736280102247346,0.43233285225301676,0.10447283145787564,57,0.42999999999999994,56,1,0.42999999999999994,0.9366666666666665,0.000904402465537676,0.0008326312142957818,0.00016297601166508744,0.00016297601166508744,True,True
0.005,0.934831752101389,0.0707697366622136,0.319958429900483,0.12879472638684505,34,0.42999999999999994,33,1,0.42999999999999994,0.62,0.0001626140861552461,0.0003830675048669945,0.0025801705703576185,0.0001626140861552461,True,True
0.002,0.6250823895668506,0.044736280102247346,0.3424382496580531,0.1513398799126691,33,0.3033333333333333,32,1,0.3033333333333333,1.0,0.0008261231444883452,0.00016253162877002202,-0.0006516271958258715,0.00016253162877002202,False,True
0.002,0.6555844644012617,0.044736280102247346,0.07109229521107127,0.08029914787013656,48,0.6833333333333333,47,1,0.6833333333333333,0.8733333333333333,0.00016247755413555998,0.0013955613953830425,0.0005009930644494977,0.00016247755413555998,True,False
0.002,0.6368344223258253,0.044736280102247346,0.14395679535775158,0.12209459294668062,38,0.24,37,1,0.24,1.0,0.00242636143716138,0.0001621561439352851,-0.00242636143716138,0.0001621561439352851,False,True
0.002,0.9401384388509494,0.044736280102247346,0.12851826263667898,0.11075435715083251,35,0.36666666666666664,34,1,0.36666666666666664,1.0,0.00044279869141079266,0.00016211803850833345,-0.00033001543988551985,0.00016211803850833345,False,True
0.002,0.9100458447190094,0.044736280102247346,0.4174232103147386,0.07775573462525763,52,0.17666666666666664,51,1,0.17666666666666664,1.0,0.0022187835239866303,0.0001620527570378938,-0.0016717649814908596,0.0001620527570378938,False,True
0.002,0.6706028233877301,0.044736280102247346,0.6648106229262917,0.07045817438273055,60,0.5566666666666666,59,1,0.5566666666666666,0.6833333333333333,0.0001615382275486148,0.0014494923293790003,0.004355222556606431,0.0001615382275486148,True,False
0.005,0.9229404937778258,0.0707697366622136,0.5523182788022127,0.12232908354306424,39,0.24,38,1,0.24,0.6833333333333333,0.0006150967899875843,0.00016151582314337216,0.004054290900108722,0.00016151582314337216,True,True
0.005,0.6560969938429762,0.0707697366622136,0.2995331232649563,0.11627031269991929,43,0.17666666666666664,42,1,0.17666666666666664,0.62,0.0008156161616476957,0.0001614445880566369,0.008230081355282859,0.0001614445880566369,True,True
0.002,0.6354599373550045,0.044736280102247346,0.3434491644705592,0.15776442568336627,37,0.49333333333333323,36,1,0.49333333333333323,0.8099999999999999,0.00016139612784702324,0.0003342189358486346,0.0004966740686345886,0.00016139612784702324,True,True
0.002,0.9482769454180284,0.044736280102247346,0.04823551010610463,0.16196867130306317,32,0.3033333333333333,31,1,0.3033333333333333,1.0,0.001533710171789975,0.00016129685642715414,-0.001533710171789975,0.00016129685642715414,False,True
0.005,0.8886215293953367,0.0707697366622136,0.5110301271208652,0.09135897508909788,60,0.36666666666666664,59,1,0.36666666666666664,0.49333333333333323,0.00016123030552738768,0.0007808467169209698,0.011460626493086448,0.00016123030552738768,True,True
0.005,0.8968485440040782,0.0707697366622136,0.5825471810388785,0.0830240386484444,54,0.17666666666666664,53,1,0.17666666666666664,0.6833333333333333,0.0011378391330438657,0.0001609776420510143,0.007627667086827705,0.0001609776420510143,True,True
0.005,0.9433877721160463,0.0707697366622136,0.08364969997133903,0.14270005208784045,31,0.36666666666666664,30,1,0.36666666666666664,0.6833333333333333,0.00016087165488430692,0.0002748852968026079,0.0019455741176105468,0.00016087165488430692,True,True
0.005,0.6635382835108583,0.0707697366622136,0.2694576551568137,0.10929196285700721,47,0.36666666666666664,46,1,0.36666666666666664,0.49333333333333323,0.0001608472584305103,0.0008504244160002265,0.011185120492796689,0.0001608472584305103,True,True
0.005,0.9164727330475397,0.0707697366622136,0.5929393711029333,0.09724807692690059,42,0.3033333333333333,41,1,0.3033333333333333,0.5566666666666666,0.00016077187723632686,0.0001994647130864836,0.006432997420868923,0.00016077187723632686,True,True
0.002,0.9457090009994497,0.044736280102247346,0.49802195190688814,0.1516655705621131,33,0.3033333333333333,32,1,0.3033333333333333,1.0,0.0005367169024382368,0.00016076120076636722,-0.0001116329575263695,0.00016076120076636722,False,True
0.002,0.9355143994445323,0.044736280102247346,0.3439296664128378,0.14113683798701784,37,0.8099999999999999,36,1,0.8099999999999999,1.0,0.00016061200345303498,0.001426785817490443,-0.0001330596809661606,0.00016061200345303498,False,False
0.005,0.68177471452055,0.0707697366622136,0.45077055772491414,0.08111196567989676,60,0.17666666666666664,59,1,0.17666666666666664,0.49333333333333323,0.0009582362548297718,0.0001604941777045939,0.02383108617717262,0.0001604941777045939,True,True
0.005,0.9026292054158457,0.0707697366622136,0.8255704156839392,0.10223509385526207,50,0.24,49,1,0.24,0.5566666666666666,0.0003437782011792572,0.00016033731857764048,0.010622156219023767,0.00016033731857764048,True,True
0.002,0.6602939049205245,0.044736280102247346,0.025511570718925278,0.10805702320127669,51,0.8099999999999999,50,1,0.8099999999999999,1.0,0.00016024468475659402,0.0030812758616976126,-8.07143562606099e-05,0.00016024468475659402,False,False
0.005,0.6502251088218132,0.0707697366622136,0.1770862519801129,0.11893574504202312,40,0.42999999999999994,39,1,0.42999999999999994,0.62,0.00016016601419429702,0.0008557795174338692,0.006127947620556821,0.00016016601419429702,True,True
0.002,0.9097734595812161,0.044736280102247346,0.5378095233894225,0.08494108985056063,52,0.62,51,1,0.62,0.9366666666666665,0.00048733142591886276,0.002102734508785697,0.0001600542039416773,0.0001600542039416773,True,False
0.005,0.63853963914738,0.0707697366622136,0.11987590292632193,0.12261313269205218,35,0.24,34,1,0.24,0.62,0.00030673331311165526,0.0001599451976743358,0.004338550535952088,0.0001599451976743358,True,True
0.002,0.9456391347424391,0.044736280102247346,0.47959938311846817,0.14334159701789115,33,0.62,32,1,0.62,0.9366666666666665,0.00015956565452799395,0.000627118966436726,0.00016069026738838255,0.00015956565452799395,True,False
0.005,0.8927001627865607,0.0707697366622136,0.012232348991550786,0.07279373415755012,57,0.17666666666666664,56,1,0.17666666666666664,0.49333333333333323,0.0007811540066524196,0.00015951074585462407,0.017923146689473268,0.00015951074585462407,True,True
0.002,0.9271563097169925,0.044736280102247346,0.23799476514826248,0.09804595027266816,41,0.7466666666666666,40,1,0.7466666666666666,1.0,0.00015939170858450232,0.00143020458865563,-9.661279997606197e-05,0.00015939170858450232,False,False
0.005,0.6809281206800858,0.0707697366622136,0.24412357629565573,0.09894842519270441,59,0.17666666666666664,58,1,0.17666666666666664,0.42999999999999994,0.00027058952559522203,0.00015911304073357125,0.02044056408523398,0.00015911304073357125,True,True
0.002,0.9010989971082646,0.044736280102247346,0.1872511497603592,0.11819591689811154,59,0.3033333333333333,58,1,0.3033333333333333,0.8099999999999999,0.00033824387646002555,0.00015910217393042534,0.000989591934099029,0.00015910217393042534,True,True
0.005,0.9298836268681071,0.0707697366622136,0.09312480561827388,0.12743174952588582,36,0.17666666666666664,35,1,0.17666666666666664,0.8099999999999999,0.0007977799943410133,0.00015874726978638428,0.0021122266775767387,0.00015874726978638428,True,True
0.005,0.9087978550063771,0.0707697366622136,0.14278932721278723,0.12223950015227175,46,0.36666666666666664,45,1,0.36666666666666664,0.5566666666666666,0.00015835932083569816,0.0005009259672344082,0.006889304883731217,0.00015835932083569816,True,True
0.002,0.6433285006991032,0.044736280102247346,0.3686350797496558,0.11390674909242024,41,0.7466666666666666,40,1,0.7466666666666666,0.9366666666666665,0.00016938628979494574,0.001677146136082494,0.0001583386652173806,0.0001583386652173806,True,False
0.005,0.9124431206104165,0.0707697366622136,0.4408091522845075,0.12488038992342002,44,0.36666666666666664,43,1,0.36666666666666664,0.5566666666666666,0.0001582695913947698,0.0005075254280966982,0.0057221396830667935,0.0001582695913947698,True,True
0.002,0.6636365758436507,0.044736280102247346,0.06637243515199784,0.10623045183132006,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.0027073674964085597,0.00015801033875740452,-0.002416550114952501,0.00015801033875740452,False,True
0.005,0.9107850283822158,0.0707697366622136,0.5859996387982436,0.1202397477500781,45,0.24,44,1,0.24,0.62,0.000455894043258498,0.0001576766353806649,0.006580096837726412,0.0001576766353806649,True,True
0.002,0.6563229902694179,0.044736280102247346,0.8000052263606857,0.10175423567983821,49,0.24,48,1,0.24,0.6833333333333333,0.0005264819362976186,0.00015729165449726614,0.003405038247140229,0.00015729165449726614,True,True
0.002,0.6583277385467416,0.044736280102247346,0.2182478149969167,0.08019697583380843,50,0.49333333333333323,49,1,0.49333333333333323,0.9366666666666665,0.0007534431618128032,0.0013000016112531677,0.00015644763798985768,0.00015644763798985768,True,True
0.005,0.9147712772184727,0.0707697366622136,0.4027309313308318,0.10626342817181432,43,0.17666666666666664,42,1,0.17666666666666664,0.7466666666666666,0.0010825119631696115,0.00015639513806073215,0.003628880426526018,0.00015639513806073215,True,True
0.002,0.6587230791269559,0.044736280102247346,0.1753024614232372,0.10130937354563548,50,0.8099999999999999,49,1,0.8099999999999999,1.0,0.000156271070977516,0.0035263856028008864,-3.877986712276211e-05,0.000156271070977516,False,False
0.002,0.9191359830653303,0.044736280102247346,0.3095408134032527,0.09764778955516946,46,0.17666666666666664,45,1,0.17666666666666664,1.0,0.0033075509675137135,0.00015625648608145811,-0.0033075509675137135,0.00015625648608145811,False,True
0.002,0.9479881028641871,0.044736280102247346,0.19043853473842814,0.13475720417286569,32,0.8733333333333333,31,1,0.8733333333333333,1.0,0.000156059722677461,0.0011031798658309193,-0.000156059722677461,0.000156059722677461,False,False
0.002,0.6451696868593267,0.044736280102247346,0.6150637464072493,0.09477839396998444,42,0.3033333333333333,41,1,0.3033333333333333,0.6833333333333333,0.00025750456110430926,0.00015595454554792214,0.002537220123451216,0.00015595454554792214,True,True
0.002,0.9255822637619042,0.044736280102247346,0.2054150316490205,0.09379220822495835,42,0.24,41,1,0.24,1.0,0.0013544767168173354,0.00015577610262337426,-0.001246133877731147,0.00015577610262337426,False,True
0.002,0.9072034831811672,0.044736280102247346,0.6811801306865123,0.10499993689165069,54,0.24,53,1,0.24,0.8733333333333333,0.0008984677929684961,0.0001557302509319359,0.001425304766589364,0.0001557302509319359,True,True
0.002,0.9353825336371202,0.044736280102247346,0.43266958690142565,0.15546310659370272,37,0.49333333333333323,36,1,0.49333333333333323,0.8733333333333333,0.00015572048600300925,0.00039555336382416186,0.00040610408944260687,0.00015572048600300925,True,True
0.005,0.9123647438516346,0.0707697366622136,0.12260335524145309,0.12997769281908322,44,0.3033333333333333,43,1,0.3033333333333333,0.49333333333333323,0.00015551517631252825,0.00033055031904079697,0.006281983917112635,0.00015551517631252825,True,True
0.002,0.9167514139591765,0.044736280102247346,0.5501175913011114,0.13234477956346027,47,0.3033333333333333,46,1,0.3033333333333333,0.6833333333333333,0.0002316724811401848,0.00015549918561020724,0.0016630311775737794,0.00015549918561020724,True,True
0.002,0.9184923485750838,0.044736280102247346,0.36264641117194957,0.08262348209949723,46,0.42999999999999994,45,1,0.42999999999999994,0.9366666666666665,0.0005129381316201866,0.0005392972579283561,0.00015546268256461603,0.00015546268256461603,True,True
0.002,0.6636581251970678,0.044736280102247346,0.41031661000004926,0.09340242332579628,54,0.5566666666666666,53,1,0.5566666666666666,0.9366666666666665,0.000971308377854096,0.001954166800210812,0.00015540130481342913,0.00015540130481342913,True,False
0.002,0.6250103972685905,0.044736280102247346,0.24006841430668724,0.14020609982219318,33,0.24,32,1,0.24,1.0,0.001220046845974459,0.00015465449967792195,-0.0012061523764607227,0.00015465449967792195,False,True
0.002,0.6614362962056742,0.044736280102247346,0.2820472665337289,0.10244355140481762,52,0.7466666666666666,51,1,0.7466666666666666,0.8733333333333333,0.00015459527560461716,0.0027610899570632763,0.0003868874249791701,0.00015459527560461716,True,False
0.005,0.9108953051596421,0.0707697366622136,0.2658552769675596,0.11601167091585686,45,0.17666666666666664,44,1,0.17666666666666664,0.7466666666666666,0.0010603347991272804,0.00015455159917321165,0.004416829637728755,0.00015455159917321165,True,True
0.002,0.6684848410504038,0.044736280102247346,0.04338128920718629,0.09997703927385641,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.0028288857351258753,0.00015451968877423734,-0.0023047463751796103,0.00015451968877423734,False,True
0.002,0.650627097723784,0.044736280102247346,0.44985845962576027,0.08320173119993052,45,0.3033333333333333,44,1,0.3033333333333333,0.6833333333333333,0.0002804569724401515,0.00015408938293711647,0.0023353001175987686,0.00015408938293711647,True,True
0.002,0.9188170359034724,0.044736280102247346,0.12206670078489082,0.11713373001431014,46,0.17666666666666664,45,1,0.17666666666666664,1.0,0.0032341706292724074,0.0001539466190783953,-0.0032341706292724074,0.0001539466190783953,False,True
0.002,0.9088812802013079,0.044736280102247346,0.13456377384165366,0.09578882160129644,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.004769412983083283,0.00015387882313019227,-0.004769412983083283,0.00015387882313019227,False,True
0.002,0.658623814078153,0.044736280102247346,0.2306105727517743,0.11792939883613113,50,0.5566666666666666,49,1,0.5566666666666666,0.9366666666666665,0.0004766299754362211,0.0011289320097430725,0.0001535051779320186,0.0001535051779320186,True,False
0.002,0.6391686284967153,0.044736280102247346,0.6365878920062914,0.13447613806659622,39,0.24,38,1,0.24,0.7466666666666666,0.0003687732534171769,0.0001534633447380917,0.001589176271296312,0.0001534633447380917,True,True
0.002,0.6578233494160076,0.044736280102247346,0.42019833997748335,0.08513988962532935,50,0.17666666666666664,49,1,0.17666666666666664,1.0,0.0019391469281510555,0.0001533555519885197,-0.0005806526349038048,0.0001533555519885197,False,True
0.005,0.9009224143005083,0.0707697366622136,0.6737520900673822,0.10091176695753058,51,0.36666666666666664,50,1,0.36666666666666664,0.5566666666666666,0.00015332718750473898,0.0007211982417740902,0.008791310348279527,0.00015332718750473898,True,True
0.002,0.6662954257245355,0.044736280102247346,0.35318559446264736,0.11084729559410711,56,0.24,55,1,0.24,0.8733333333333333,0.0009045616864264867,0.000153211885226623,0.0010930528239922537,0.000153211885226623,True,True
0.002,0.9075454346301141,0.044736280102247346,0.4434406227436395,0.09550717086097334,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.0033025864404449996,0.0001532103240143951,-0.002977080105302241,0.0001532103240143951,False,True
0.002,0.6686461779812917,0.044736280102247346,0.14559748758371427,0.10825299003411117,58,0.17666666666666664,57,1,0.17666666666666664,1.0,0.0012806069275775515,0.0001530898907208672,-8.611760290384218e-05,0.0001530898907208672,False,True
0.002,0.9142833177785614,0.044736280102247346,0.6168356387396849,0.0957679337692947,49,0.49333333333333323,48,1,0.49333333333333323,0.9366666666666665,0.000773975459425485,0.001140679404287065,0.00015300740318054644,0.00015300740318054644,True,True
0.002,0.6677497414882673,0.044736280102247346,0.22452571697529344,0.08102679263325192,57,0.7466666666666666,56,1,0.7466666666666666,0.8733333333333333,0.00015295941599024945,0.0040555369571045295,0.0006093737900840447,0.00015295941599024945,True,False
0.002,0.6331115471237022,0.044736280102247346,0.44293418531433926,0.1601771699173493,36,0.36666666666666664,35,1,0.36666666666666664,0.7466666666666666,0.00015257724253846732,0.00020446734258100976,0.0009219587693172887,0.00015257724253846732,True,True
0.002,0.9234938338986246,0.044736280102247346,0.4144495692019661,0.08563447353811951,43,0.42999999999999994,42,1,0.42999999999999994,0.7466666666666666,0.00015254367853035754,0.00026010714902082864,0.000966387114940714,0.00015254367853035754,True,True
0.002,0.9184502310514233,0.044736280102247346,0.5540766090475744,0.12851033256663508,46,0.24,45,1,0.24,0.8099999999999999,0.0005166058189782617,0.00015225181597978786,0.0009259360453785146,0.00015225181597978786,True,True
0.002,0.6686357019177327,0.044736280102247346,0.5552200409564422,0.10724741907324667,58,0.24,57,1,0.24,0.7466666666666666,0.0005382315794209937,0.0001520136273425554,0.0032522487036727903,0.0001520136273425554,True,True
0.005,0.9205178083288732,0.0707697366622136,0.39005252768726567,0.10261191507421964,40,0.36666666666666664,39,1,0.36666666666666664,0.5566666666666666,0.00015186635972810983,0.00031125217307722793,0.004805061504373723,0.00015186635972810983,True,True
0.002,0.6643565600602261,0.044736280102247346,0.9545881837785846,0.08788214385435641,55,0.24,54,1,0.24,0.62,0.0002943346579446178,0.00015166615891366777,0.006017848491627443,0.00015166615891366777,True,True
0.005,0.9376904041002188,0.0707697366622136,0.032305203288221715,0.13789971456899677,33,0.24,32,1,0.24,0.7466666666666666,0.0005397503850246852,0.00015156469424997438,0.0018890285062584929,0.00015156469424997438,True,True
0.005,0.932183585298307,0.0707697366622136,0.5831422942238805,0.14955177710064332,35,0.24,34,1,0.24,0.5566666666666666,0.0001805656192173558,0.00015153236768899228,0.004686098033007276,0.00015153236768899228,True,True
0.005,0.681816924938951,0.0707697366622136,0.7698816454789427,0.07357991656583385,60,0.24,59,1,0.24,0.36666666666666664,0.00015130933984626566,0.0003649588493557557,0.02653186843509089,0.00015130933984626566,True,False
0.002,0.9095467910583527,0.044736280102247346,0.49134130932462367,0.12708104593756453,52,0.3033333333333333,51,1,0.3033333333333333,0.6833333333333333,0.0001507479970989188,0.0001531184547913225,0.001960789254515256,0.0001507479970989188,True,True
0.002,0.9165813097642646,0.044736280102247346,0.1968897245840389,0.1329341037529195,47,0.62,46,1,0.62,0.8733333333333333,0.0001507436064736395,0.0007530239651764726,0.0002191605751247397,0.0001507436064736395,True,False
0.005,0.9072197950320338,0.0707697366622136,0.721461019458809,0.11843860486510764,47,0.24,46,1,0.24,0.49333333333333323,0.0001506923225651136,0.00018155893513089604,0.009435197203221668,0.0001506923225651136,True,True
0.002,0.6229160949509446,0.044736280102247346,0.03046307328277039,0.1260964106663157,32,0.6833333333333333,31,1,0.6833333333333333,1.0,0.00015061073295737765,0.000537941397451369,-0.00012423975831088983,0.00015061073295737765,False,False
0.002,0.9138637577996245,0.044736280102247346,0.6337603010381964,0.12069492415738654,49,0.24,48,1,0.24,0.8099999999999999,0.0004719807822253921,0.0001506089543210625,0.0016626771957522159,0.0001506089543210625,True,True
0.002,0.9480141048867107,0.044736280102247346,0.1325524972956258,0.17119428583290586,32,0.3033333333333333,31,1,0.3033333333333333,1.0,0.0010245320974965216,0.00015040779968897172,-0.0010245320974965216,0.00015040779968897172,False,True
0.005,0.6618595844926496,0.0707697366622136,0.2846922571484086,0.12090976236559758,46,0.17666666666666664,45,1,0.17666666666666664,0.5566666666666666,0.00041536175533420067,0.0001499784545917867,0.010631282711356358,0.0001499784545917867,True,True
0.005,0.6581336860010835,0.0707697366622136,0.3682592920049312,0.11216683765039308,44,0.36666666666666664,43,1,0.36666666666666664,0.5566666666666666,0.00014986960108019501,0.000762155303674388,0.010379084061679431,0.00014986960108019501,True,True
0.002,0.9310051989175727,0.044736280102247346,0.18475912892377766,0.1557449062585878,39,0.3033333333333333,38,1,0.3033333333333333,1.0,0.0005217953756253031,0.00014982976260699847,-0.00036555230972315413,0.00014982976260699847,False,True
0.002,0.669119949198837,0.044736280102247346,0.9404094942639273,0.07333153395679574,59,0.24,58,1,0.24,0.62,0.0003830485984161106,0.00014980781381647974,0.006625708130347519,0.00014980781381647974,True,True
0.005,0.9024289526039173,0.0707697366622136,0.37643942370446704,0.08113256555048602,50,0.36666666666666664,49,1,0.36666666666666664,0.49333333333333323,0.000149356100592165,0.0005682745711352669,0.008646803224242175,0.000149356100592165,True,True
0.002,0.90976927893705,0.044736280102247346,0.32342594221479015,0.11032658137160467,52,0.17666666666666664,51,1,0.17666666666666664,1.0,0.0022055480805544514,0.00014908807452908014,-0.0019101028291123546,0.00014908807452908014,False,True
0.002,0.6433069232764317,0.044736280102247346,0.34152903333471135,0.09896392322734075,41,0.36666666666666664,40,1,0.36666666666666664,0.9366666666666665,0.0006360113106589602,0.00042649721093826107,0.00014884425253142673,0.00014884425253142673,True,True
0.005,0.6766815573528351,0.0707697366622136,0.21814698913880465,0.07915919906644683,56,0.11333333333333333,55,1,0.11333333333333333,0.5566666666666666,0.0010715084500085717,0.00014868395246705796,0.01901453545902535,0.00014868395246705796,True,True
0.005,0.6581268076265003,0.0707697366622136,0.45778296262834417,0.11463535348511392,44,0.36666666666666664,43,1,0.36666666666666664,0.49333333333333323,0.0001486599184050962,0.0005992703916388039,0.011324084481928355,0.0001486599184050962,True,True
0.005,0.6796097818909083,0.0707697366622136,0.22582606859461746,0.09756322800482756,58,0.17666666666666664,57,1,0.17666666666666664,0.49333333333333323,0.0005043277575100602,0.0001477065702009843,0.019130839839828925,0.0001477065702009843,True,True
0.005,0.6793542675926012,0.0707697366622136,0.482309182473142,0.07222113022265406,58,0.17666666666666664,57,1,0.17666666666666664,0.42999999999999994,0.0005309789278286666,0.0001476552961721834,0.02554785784454727,0.0001476552961721834,True,True
0.005,0.6792901527011894,0.0707697366622136,0.6755350285142765,0.07527856488685791,58,0.17666666666666664,57,1,0.17666666666666664,0.42999999999999994,0.00047427701875673537,0.00014743669124734168,0.024943293513546145,0.00014743669124734168,True,True
0.002,0.9164115890941184,0.044736280102247346,0.008961648767071492,0.1155952060250021,47,0.8733333333333333,46,1,0.8733333333333333,1.0,0.0001474288833691463,0.0030120812439874737,-0.0001474288833691463,0.0001474288833691463,False,False
0.002,0.6652576856877558,0.044736280102247346,0.13222664869229228,0.11763643418463414,55,0.5566666666666666,54,1,0.5566666666666666,0.7466666666666666,0.00014717787854052518,0.0007558354747271567,0.0009847283352131435,0.00014717787854052518,True,False
0.002,0.658269955496159,0.044736280102247346,0.4407629172719594,0.09275394128083249,50,0.6833333333333333,49,1,0.6833333333333333,0.8099999999999999,0.00014695545254380846,0.002295019075581565,0.0009171194588109114,0.00014695545254380846,True,False
0.005,0.9248635729154283,0.0707697366622136,0.11055701463140788,0.14208725542230058,38,0.24,37,1,0.24,0.6833333333333333,0.0005508697882984712,0.00014676936044723954,0.003089529584581825,0.00014676936044723954,True,True
0.005,0.8993636550021518,0.0707697366622136,0.30025519480119384,0.0880451508381568,52,0.42999999999999994,51,1,0.42999999999999994,0.5566666666666666,0.00014654311258473796,0.0014175446431213116,0.008676046571074621,0.00014654311258473796,True,True
0.002,0.6450203194745863,0.044736280102247346,0.7481417624554284,0.1257919493048736,42,0.24,41,1,0.24,0.6833333333333333,0.0002609312253974794,0.00014623612708841873,0.0028504530034292506,0.00014623612708841873,True,True
0.002,0.9484860441912055,0.044736280102247346,0.6488210112689083,0.14754363840906654,32,0.36666666666666664,31,1,0.36666666666666664,0.7466666666666666,0.00016679177905948208,0.000146207641141174,0.0011149364939804585,0.000146207641141174,True,True
0.005,0.8978699210335451,0.0707697366622136,0.09692791312492066,0.10782608754714323,53,0.17666666666666664,52,1,0.17666666666666664,0.5566666666666666,0.0005086949656552609,0.0001461334129961515,0.010889721113214281,0.0001461334129961515,True,True
0.002,0.9309555436134803,0.044736280102247346,0.2700181178109929,0.15767068437644027,39,0.42999999999999994,38,1,0.42999999999999994,0.9366666666666665,0.00023259218815384472,0.00020878558757838716,0.00014609281125535877,0.00014609281125535877,True,True
0.005,0.9125965825613666,0.0707697366622136,0.11023262787743149,0.09516091711646535,44,0.36666666666666664,43,1,0.36666666666666664,0.5566666666666666,0.00014603524965181878,0.0006548984565192539,0.007166243992012274,0.00014603524965181878,True,True
0.005,0.9297541774780816,0.0707697366622136,0.1240273759349073,0.14240303048692277,36,0.17666666666666664,35,1,0.17666666666666664,0.8099999999999999,0.0007433456041056608,0.00014589424912417562,0.0019636732402773045,0.00014589424912417562,True,True
0.005,0.9090789788374207,0.0707697366622136,0.5595207106966003,0.09930752100054584,46,0.42999999999999994,45,1,0.42999999999999994,0.62,0.00014579608144178621,0.0009252199276085298,0.006142693513552222,0.00014579608144178621,True,True
0.005,0.6770055975191136,0.0707697366622136,0.5603687726200788,0.10042671588994215,56,0.17666666666666664,55,1,0.17666666666666664,0.42999999999999994,0.0002848243031066735,0.00014550027444513715,0.020925900172105504,0.00014550027444513715,True,True
0.002,0.9016352180455725,0.044736280102247346,0.39864333397960766,0.07208678521178026,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.0038006778759277263,0.000145240430370507,-0.003247921007529473,0.000145240430370507,False,True
0.002,0.9182523524532349,0.044736280102247346,0.12123052014000124,0.1397077710157543,46,0.42999999999999994,45,1,0.42999999999999994,0.9366666666666665,0.00028054300486951035,0.0003092938156150568,0.00014455831654096744,0.00014455831654096744,True,True
0.002,0.9335830841738683,0.044736280102247346,0.0933026597192865,0.14234048421210885,38,0.24,37,1,0.24,1.0,0.002110528280457889,0.00014422566428740294,-0.002110528280457889,0.00014422566428740294,False,True
0.005,0.9294614860497017,0.0707697366622136,0.18952094015333626,0.15125010144568712,36,0.36666666666666664,35,1,0.36666666666666664,0.62,0.00014372524335255158,0.00037862832335491304,0.0029376370400534023,0.00014372524335255158,True,True
0.005,0.9040036787007898,0.0707697366622136,0.7043297727975788,0.10868473432490007,49,0.36666666666666664,48,1,0.36666666666666664,0.49333333333333323,0.0001437080085187981,0.0004580411770468212,0.0090596093469713,0.0001437080085187981,True,True
0.002,0.9313195135012301,0.044736280102247346,0.6407878420316943,0.14398076386526193,39,0.3033333333333333,38,1,0.3033333333333333,0.7466666666666666,0.0002457287297707425,0.0001435532743253201,0.0014340624040219223,0.0001435532743253201,True,True
0.005,0.6742004373892156,0.0707697366622136,0.05346350877226017,0.07239212752671778,54,0.17666666666666664,53,1,0.17666666666666664,0.42999999999999994,0.0002746528328616488,0.00014336526683330234,0.018686276808827472,0.00014336526683330234,True,True
0.005,0.6501094288447151,0.0707697366622136,0.46335460830355785,0.11844782970085095,40,0.36666666666666664,39,1,0.36666666666666664,0.49333333333333323,0.00014315477850187537,0.0005004924725946123,0.009323383638629525,0.00014315477850187537,True,True
0.005,0.891192160453655,0.0707697366622136,0.8442861473330675,0.097537288005848,58,0.24,57,1,0.24,0.42999999999999994,0.00014925895687319484,0.00014314793852898526,0.014150589534559863,0.00014314793852898526,True,True
0.002,0.9205589444151013,0.044736280102247346,0.25565966323086864,0.0920071596634956,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.00242181981708108,0.00014300785748062777,-0.0023836107012987196,0.00014300785748062777,False,True
0.005,0.6599228156300683,0.0707697366622136,0.5950557229202862,0.11398114058983042,45,0.3033333333333333,44,1,0.3033333333333333,0.49333333333333323,0.00014289995398355067,0.0003935049062295837,0.013433809544801336,0.00014289995398355067,True,True
0.002,0.6412752439152576,0.044736280102247346,0.27351015609210305,0.1341021581428406,40,0.24,39,1,0.24,1.0,0.0015794447946731807,0.0001420377911320346,-0.001454942320794067,0.0001420377911320346,False,True
0.002,0.6614245562221442,0.044736280102247346,0.16192088184797765,0.08587503104849391,52,0.8099999999999999,51,1,0.8099999999999999,0.9366666666666665,0.0001419570852542866,0.0036758975530267663,0.0001562054996790543,0.0001419570852542866,True,False
0.005,0.9059050976805962,0.0707697366622136,0.5654843529293663,0.09181840749877605,48,0.17666666666666664,47,1,0.17666666666666664,0.6833333333333333,0.0009088479680822195,0.00014192160800405572,0.00607890527491327,0.00014192160800405572,True,True
0.002,0.9012280779652662,0.044736280102247346,0.5722636977873976,0.06306206036055899,59,0.17666666666666664,58,1,0.17666666666666664,0.8733333333333333,0.0010145837424897536,0.00014186773671648258,0.001410559526493736,0.00014186773671648258,True,True
0.002,0.9297046484033401,0.044736280102247346,0.17371688027821194,0.10691379699521497,40,0.24,39,1,0.24,1.0,0.002419105331016532,0.00014184320472789092,-0.002419105331016532,0.00014184320472789092,False,True
0.002,0.6437187296000136,0.044736280102247346,0.22836718576203097,0.1319907571453107,41,0.8099999999999999,40,1,0.8099999999999999,1.0,0.000141819366624238,0.001721785503338859,-6.567245382188124e-05,0.000141819366624238,False,False
0.002,0.9207312140308297,0.044736280102247346,0.3156938697310494,0.09747601253665224,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.002920457654660248,0.0001418121594850565,-0.002920457654660248,0.0001418121594850565,False,True
0.005,0.905707719467703,0.0707697366622136,0.06696758447714406,0.08386795023340833,48,0.17666666666666664,47,1,0.17666666666666664,0.5566666666666666,0.00044934330499169704,0.00014171033832823882,0.010709280854907207,0.00014171033832823882,True,True
0.002,0.927785994134914,0.044736280102247346,0.6416624252521587,0.1241528493142031,41,0.24,40,1,0.24,0.9366666666666665,0.0007410178684491334,0.00014166320410205144,0.000448067413410348,0.00014166320410205144,True,True
0.002,0.6510038942241081,0.044736280102247346,0.04694390128086485,0.13828023198212877,45,0.62,44,1,0.62,0.9366666666666665,0.0001416158284478766,0.0007144067877433152,0.000160389293053067,0.0001416158284478766,True,False
0.005,0.8938225602967523,0.0707697366622136,0.4601913438419182,0.06927900589728098,56,0.3033333333333333,55,1,0.3033333333333333,0.42999999999999994,0.0001413587642923633,0.0002999470181269488,0.011681031666261393,0.0001413587642923633,True,True
0.005,0.661925520743706,0.0707697366622136,0.0729621835482331,0.11535515295337485,46,0.42999999999999994,45,1,0.42999999999999994,0.5566666666666666,0.0001410995209032115,0.0008701141207904777,0.008381315816190761,0.0001410995209032115,True,True
0.005,0.9163233555770448,0.0707697366622136,0.4694794055841449,0.13227745005492447,42,0.24,41,1,0.24,0.62,0.0003550248986130799,0.00014102509976490516,0.005302181147450095,0.00014102509976490516,True,True
0.005,0.8912596951689493,0.0707697366622136,0.6104140049455969,0.06885073320339434,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.00014056506381912242,0.000461118663306933,0.011142558822425354,0.00014056506381912242,True,True
0.005,0.9374125029195638,0.0707697366622136,0.1383746822931166,0.15746602210807173,33,0.42999999999999994,32,1,0.42999999999999994,0.6833333333333333,0.00013962345569013045,0.0004737806724132386,0.0019875024364758363,0.00013962345569013045,True,True
0.002,0.9040321252695523,0.044736280102247346,1.0240371402585575,0.07870102696448125,57,0.24,56,1,0.24,0.5566666666666666,0.00022003288345606812,0.00013945239486829063,0.005935394287638194,0.00013945239486829063,True,True
0.002,0.9093786028146836,0.044736280102247346,0.0799363791094348,0.07668987525947069,52,0.7466666666666666,51,1,0.7466666666666666,0.9366666666666665,0.00013922776984101669,0.0025104681470265893,0.00026001528986232397,0.00013922776984101669,True,False
0.002,0.9134434797981194,0.044736280102247346,0.2269913847989282,0.09977247178714256,49,0.9366666666666665,48,1,0.9366666666666665,1.0,0.00013908032349072236,0.004067562365745189,-0.00013908032349072236,0.00013908032349072236,False,False
0.005,0.9248169608526762,0.0707697366622136,0.5277362876671025,0.142353757046139,38,0.36666666666666664,37,1,0.36666666666666664,0.5566666666666666,0.0001387390804094985,0.0002731034768872906,0.004896551225917337,0.0001387390804094985,True,True
0.005,0.9144816299217108,0.0707697366622136,0.3387626805294171,0.12577380513961772,43,0.17666666666666664,42,1,0.17666666666666664,0.6833333333333333,0.0006989667373123237,0.00013871147560020843,0.004334626704241317,0.00013871147560020843,True,True
0.002,0.6701569969116086,0.044736280102247346,0.48815547332311826,0.07843882778053735,60,0.17666666666666664,59,1,0.17666666666666664,1.0,0.0030968638770809617,0.00013857689582124188,-0.0007766251368778659,0.00013857689582124188,False,True
0.002,0.9457722309273144,0.044736280102247346,0.3865070137014749,0.1478215711005875,33,0.24,32,1,0.24,1.0,0.0009986976508496801,0.00013846344862054882,-0.0009399926568648172,0.00013846344862054882,False,True
0.005,0.9226416642091285,0.0707697366622136,0.16455105994771474,0.1041917537161644,39,0.3033333333333333,38,1,0.3033333333333333,0.5566666666666666,0.00013794687660954305,0.0002602323859413152,0.0050686494450135865,0.00013794687660954305,True,True
0.005,0.8902779303068007,0.0707697366622136,0.3761844513822494,0.07637892737662452,59,0.11333333333333333,58,1,0.11333333333333333,0.62,0.00146454168848363,0.0001379380409026714,0.010504183629188143,0.0001379380409026714,True,True
0.002,0.9296280295344588,0.044736280102247346,0.6436285747246977,0.12411470124398623,40,0.5566666666666666,39,1,0.5566666666666666,0.7466666666666666,0.00013778965445456945,0.0007052418447662969,0.0010198926323894473,0.00013778965445456945,True,False
0.002,0.6534374218028576,0.044736280102247346,0.14316854271553325,0.08831934641804298,47,0.17666666666666664,46,1,0.17666666666666664,1.0,0.0024806712618853704,0.00013773353157139909,-0.002241323454839193,0.00013773353157139909,False,True
0.002,0.9032266738068111,0.044736280102247346,0.5378549797753397,0.08622053912796594,57,0.7466666666666666,56,1,0.7466666666666666,0.8733333333333333,0.00013754309386119186,0.003154653682609192,0.0005964010579198837,0.00013754309386119186,True,False
0.002,0.6684347173549217,0.044736280102247346,0.7792889681109002,0.06508349167509148,58,0.3033333333333333,57,1,0.3033333333333333,0.5566666666666666,0.00013745409628096894,0.000297848507854836,0.006776010612829753,0.00013745409628096894,True,True
0.002,0.9251607483814981,0.044736280102247346,0.14431326448268258,0.10367379641986707,42,0.9366666666666665,41,1,0.9366666666666665,1.0,0.00013739432136341504,0.0028482115339258664,-0.00013739432136341504,0.00013739432136341504,False,False
0.002,0.6330217900812125,0.044736280102247346,0.09745337270602802,0.12286079185776226,36,0.9366666666666665,35,1,0.9366666666666665,1.0,0.0001373240509259339,0.0019096127219740805,-0.0001373240509259339,0.0001373240509259339,False,False
0.002,0.9426704936351998,0.044736280102247346,0.22738538177713036,0.16417817489290848,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.0009004089793663791,0.00013725022450816036,-0.0008946758367920189,0.00013725022450816036,False,True
0.002,0.649182839458424,0.044736280102247346,0.2776400734045929,0.12529635439488346,44,0.7466666666666666,43,1,0.7466666666666666,0.9366666666666665,0.00013721912164058376,0.0016496139773018313,0.0001420748527540792,0.00013721912164058376,True,False
0.002,0.9082899213661992,0.044736280102247346,0.3075182833782475,0.1144892652383041,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.0014323686884678906,0.00013709697871732004,-0.0008715288913599481,0.00013709697871732004,False,True
0.005,0.6727719981224051,0.0707697366622136,0.31746523081524347,0.07746600234821034,53,0.3033333333333333,52,1,0.3033333333333333,0.42999999999999994,0.00013701275097889018,0.0004963582304423208,0.020279599709312444,0.00013701275097889018,True,True
0.002,0.6697287119095683,0.044736280102247346,0.4668833275694273,0.07366148202495389,59,0.62,58,1,0.62,0.7466666666666666,0.00013692700286695557,0.0025968152778786465,0.002441395423624657,0.00013692700286695557,True,False
0.002,0.6569422399458857,0.044736280102247346,0.36304883935722526,0.07363291212897391,49,0.24,48,1,0.24,0.6833333333333333,0.00026449477432319984,0.00013685762079965625,0.0028863420237422712,0.00013685762079965625,True,True
0.005,0.6698477084310359,0.0707697366622136,0.7784350173646519,0.10639655585627045,51,0.24,50,1,0.24,0.42999999999999994,0.0001389652863655993,0.0001368450314140002,0.018973630052918796,0.0001368450314140002,True,True
0.002,0.6410453185832272,0.044736280102247346,0.6641686513392064,0.1189318355879421,40,0.49333333333333323,39,1,0.49333333333333323,0.6833333333333333,0.00013666534319346028,0.0005094915339695659,0.001950963952549408,0.00013666534319346028,True,True
0.005,0.9250268520760828,0.0707697366622136,0.6212120261970524,0.1315082189593597,38,0.36666666666666664,37,1,0.36666666666666664,0.5566666666666666,0.00013644221603594423,0.0003939815999464893,0.005309917124202528,0.00013644221603594423,True,True
0.002,0.9399160642898158,0.044736280102247346,0.017808755165471243,0.15366511245281209,35,0.9366666666666665,34,1,0.9366666666666665,1.0,0.00013623777607967987,0.0016666781531238185,-0.00013623777607967987,0.00013623777607967987,False,False
0.002,0.9150974757484102,0.044736280102247346,0.2774454240449362,0.13236383811302185,48,0.5566666666666666,47,1,0.5566666666666666,0.8099999999999999,0.00013607685850581543,0.000546520772639069,0.0005241578570871477,0.00013607685850581543,True,False
0.005,0.903784229092877,0.0707697366622136,0.20874706938181523,0.11875575228828984,49,0.3033333333333333,48,1,0.3033333333333333,0.49333333333333323,0.0001356657785303979,0.000325294415100081,0.008304897342080661,0.0001356657785303979,True,True
0.005,0.8966377387203192,0.0707697366622136,0.6797048796734322,0.07956000746009943,54,0.36666666666666664,53,1,0.36666666666666664,0.5566666666666666,0.00013564200209109452,0.0007343258798530022,0.009468651040458643,0.00013564200209109452,True,True
0.002,0.906454113526675,0.044736280102247346,0.44211018818929604,0.0867429943641561,55,0.17666666666666664,54,1,0.17666666666666664,1.0,0.003899851434338061,0.00013539109198677844,-0.00362809382384611,0.00013539109198677844,False,True
0.005,0.6480408891416981,0.0707697366622136,0.20133891395067474,0.11603740921361806,39,0.42999999999999994,38,1,0.42999999999999994,0.5566666666666666,0.00013537646925998687,0.000707454879637604,0.006338315049257155,0.00013537646925998687,True,True
0.002,0.9052287672268906,0.044736280102247346,1.0360254785705856,0.08033269614135205,56,0.24,55,1,0.24,0.5566666666666666,0.00017630937163706605,0.0001349783762748756,0.006108834423169007,0.0001349783762748756,True,True
0.005,0.9323685569610816,0.0707697366622136,0.6765926678619355,0.12845920133111616,35,0.24,34,1,0.24,0.5566666666666666,0.00014687639832440446,0.00013479151126384484,0.005611548456886935,0.00013479151126384484,True,True
0.002,0.6281511261488177,0.044736280102247346,0.3805748216921641,0.16206611682498664,34,0.5566666666666666,33,1,0.5566666666666666,0.8733333333333333,0.00013411079924099527,0.00042458512552860064,0.00038504337820926215,0.00013411079924099527,True,False
0.005,0.8952061583570866,0.0707697366622136,0.3919110144663824,0.09945695363417342,55,0.17666666666666664,54,1,0.17666666666666664,0.62,0.000876498028820724,0.00013384538521236638,0.008863333028840892,0.00013384538521236638,True,True
0.002,0.6539644581929704,0.044736280102247346,0.5722073260889369,0.12780200791939983,47,0.24,46,1,0.24,0.6833333333333333,0.0003171194677892092,0.00013371761252059446,0.0023683758944101265,0.00013371761252059446,True,True
0.005,0.6739755725069783,0.0707697366622136,0.36510819253925164,0.08045500737247907,54,0.17666666666666664,53,1,0.17666666666666664,0.5566666666666666,0.0007976649499670716,0.00013368321757179852,0.019529847160796115,0.00013368321757179852,True,True
0.002,0.6520816565582883,0.044736280102247346,0.5229167957331016,0.08500681786546851,46,0.24,45,1,0.24,0.7466666666666666,0.0005446233004922027,0.00013357253460543218,0.0020486960639580654,0.00013357253460543218,True,True
0.002,0.6536393614674197,0.044736280102247346,0.07937489761149341,0.08361688099053052,47,0.17666666666666664,46,1,0.17666666666666664,1.0,0.0017209364259947728,0.00013354084968138707,-0.0012903398420740426,0.00013354084968138707,False,True
0.005,0.6598887606280984,0.0707697366622136,0.6439689661606844,0.11585901224347385,45,0.17666666666666664,44,1,0.17666666666666664,0.49333333333333323,0.0003018924563420615,0.00013343083180296388,0.013815839299045962,0.00013343083180296388,True,True
0.005,0.8937803835970003,0.0707697366622136,0.48485677350826595,0.08364948783795081,56,0.42999999999999994,55,1,0.42999999999999994,0.5566666666666666,0.00013332563373772734,0.0014210445939115272,0.009317767221811702,0.00013332563373772734,True,True
0.002,0.9099061524134602,0.044736280102247346,0.5123871607689272,0.07459910225082163,52,0.17666666666666664,51,1,0.17666666666666664,1.0,0.0012660800058287135,0.00013307824156061978,-3.3949325399544817e-05,0.00013307824156061978,False,True
0.005,0.9146401729247826,0.0707697366622136,0.8428909676569,0.11973157338788465,43,0.24,42,1,0.24,0.49333333333333323,0.0001464567203797085,0.0001329321712939383,0.009881697758340566,0.0001329321712939383,True,True
0.005,0.9147842182980434,0.0707697366622136,0.6057741556208954,0.1092449570523143,43,0.17666666666666664,42,1,0.17666666666666664,0.6833333333333333,0.0007455009087138367,0.00013285709734094407,0.005200698437252134,0.00013285709734094407,True,True
0.002,0.6668985062228846,0.044736280102247346,0.7917712524321864,0.07358471753294614,57,0.17666666666666664,56,1,0.17666666666666664,0.6833333333333333,0.0007474482461298746,0.0001326539999679012,0.004622541940205205,0.0001326539999679012,True,True
0.005,0.8912556472468682,0.0707697366622136,0.27006058011099354,0.09499065993954194,58,0.17666666666666664,57,1,0.17666666666666664,0.5566666666666666,0.0008893734402431642,0.00013259260372217081,0.0114322868111262,0.00013259260372217081,True,True
0.005,0.6683348326781419,0.0707697366622136,0.11588567778348965,0.08459052210698785,50,0.36666666666666664,49,1,0.36666666666666664,0.49333333333333323,0.00013192106047812255,0.0007869391874678575,0.014049140972058477,0.00013192106047812255,True,True
0.002,0.901850957955634,0.044736280102247346,0.2399460658506482,0.10811696366302896,58,0.62,57,1,0.62,0.8099999999999999,0.00013174297009253792,0.0013622506604055943,0.0007152281102135235,0.00013174297009253792,True,False
0.005,0.8977926858788176,0.0707697366622136,0.06587731296096452,0.10252744780159313,53,0.36666666666666664,52,1,0.36666666666666664,0.49333333333333323,0.00013140607211371423,0.000901744323799975,0.01148722164355903,0.00013140607211371423,True,True
0.002,0.9270921850173368,0.044736280102247346,0.20811255559443007,0.10893838243500466,41,0.9366666666666665,40,1,0.9366666666666665,1.0,0.0001312803121165802,0.002800109435433223,-0.0001312803121165802,0.0001312803121165802,False,False
0.005,0.6741731506467306,0.0707697366622136,0.07133191234712881,0.0997342246938063,54,0.17666666666666664,53,1,0.17666666666666664,0.5566666666666666,0.0009465542036619683,0.00013105194722979477,0.013169289421166753,0.00013105194722979477,True,True
0.005,0.9251771658823292,0.0707697366622136,0.13320589505271688,0.1256772833884529,38,0.17666666666666664,37,1,0.17666666666666664,0.8099999999999999,0.0010536240802807282,0.0001307911927589903,0.0021365394560230034,0.0001307911927589903,True,True
0.005,0.6331010781746313,0.0707697366622136,0.06949080520300849,0.13764789504554634,33,0.24,32,1,0.24,0.7466666666666666,0.0004990393951784949,0.00013078857346984218,0.002470768832349672,0.00013078857346984218,True,True
0.005,0.907332275574302,0.0707697366622136,0.5475686296630514,0.09958166883877873,47,0.49333333333333323,46,1,0.49333333333333323,0.62,0.00013070787291985015,0.0010558707130334261,0.006296437964665273,0.00013070787291985015,True,True
0.002,0.6352889466718421,0.044736280102247346,0.45486696718701575,0.15130675440414812,37,0.49333333333333323,36,1,0.49333333333333323,0.7466666666666666,0.00013049560132467682,0.00040719160380942444,0.0008433224517254484,0.00013049560132467682,True,True
0.002,0.6300478707025841,0.044736280102247346,0.010903609497892455,0.13020328281324953,35,0.24,34,1,0.24,1.0,0.002208120933225346,0.00013049075439731939,-0.002208120933225346,0.00013049075439731939,False,True
0.005,0.6413053725576975,0.0707697366622136,0.21190967619464635,0.1516434787288431,36,0.3033333333333333,35,1,0.3033333333333333,0.5566666666666666,0.00013032588283627884,0.00025714623425021073,0.004951630232160995,0.00013032588283627884,True,True
0.002,0.9112835527310578,0.044736280102247346,0.5034212408407261,0.07646182381090601,51,0.17666666666666664,50,1,0.17666666666666664,1.0,0.0012913019333326663,0.0001300515190500754,-0.0001812622918345802,0.0001300515190500754,False,True
0.005,0.6304546032676923,0.0707697366622136,0.10041334388279773,0.16334936329601843,32,0.24,31,1,0.24,0.6833333333333333,0.0003247081787696758,0.00012990114189467716,0.0024122272899863273,0.00012990114189467716,True,True
0.002,0.6625466528744081,0.044736280102247346,0.11330608630771814,0.11733863422028547,53,0.17666666666666664,52,1,0.17666666666666664,1.0,0.0012101485765968346,0.00012954876824400698,-0.0005088415588680802,0.00012954876824400698,False,True
0.002,0.6507190684239629,0.044736280102247346,0.34763357830702274,0.11481673102269267,45,0.7466666666666666,44,1,0.7466666666666666,0.9366666666666665,0.00012938744085632664,0.002046798242759385,0.00024789757049106635,0.00012938744085632664,True,False
0.002,0.6633335251473559,0.044736280102247346,0.8752342105580406,0.07519383197682465,54,0.24,53,1,0.24,0.5566666666666666,0.0002836930913654709,0.00012937159750344037,0.005938525610565309,0.00012937159750344037,True,True
0.002,0.6697778466847968,0.044736280102247346,0.7039286721342696,0.1010165928766863,59,0.42999999999999994,58,1,0.42999999999999994,0.62,0.00012892139945225583,0.000527549626242355,0.004820732034790869,0.00012892139945225583,True,True
0.005,0.6580210814041758,0.0707697366622136,0.5682202856643149,0.10921438308589264,44,0.36666666666666664,43,1,0.36666666666666664,0.49333333333333323,0.0001288899934625933,0.0005129695902326968,0.012760725084338571,0.0001288899934625933,True,True
0.002,0.6347331963326246,0.044736280102247346,0.49161500345256337,0.13268116133030447,37,0.3033333333333333,36,1,0.3033333333333333,0.9366666666666665,0.0006599490649556478,0.0002724858155217476,0.00012876477619461036,0.00012876477619461036,True,True
0.002,0.9277473865638126,0.044736280102247346,0.3630857890831004,0.1256870078525482,41,0.17666666666666664,40,1,0.17666666666666664,1.0,0.0021027373812111004,0.00012862083940560283,-0.002078260692749897,0.00012862083940560283,False,True
0.005,0.6782509965835872,0.0707697366622136,0.40778370732823044,0.08595933327333416,57,0.36666666666666664,56,1,0.36666666666666664,0.42999999999999994,0.00012848099129660962,0.0010067357594409079,0.02143376291161685,0.00012848099129660962,True,True
0.005,0.9376273220201503,0.0707697366622136,0.3563432608463886,0.15257035143724984,33,0.24,32,1,0.24,0.7466666666666666,0.0004811362618851611,0.00012846564634241427,0.001958353407743376,0.00012846564634241427,True,True
0.005,0.6697511543688671,0.0707697366622136,0.4993440829664771,0.08812795236248357,51,0.36666666666666664,50,1,0.36666666666666664,0.42999999999999994,0.0001284326143876218,0.0007115765439483748,0.01801543086427432,0.0001284326143876218,True,True
0.002,0.6691452842541343,0.044736280102247346,0.4832976404301938,0.08528167563772353,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.0029164022573451584,0.00012826427900408468,-0.0008499951368735931,0.00012826427900408468,False,True
0.002,0.6707064414024527,0.044736280102247346,0.6631966859837031,0.08597794127189216,60,0.5566666666666666,59,1,0.5566666666666666,0.6833333333333333,0.00012811141915422585,0.0016924240185277031,0.00355788597122252,0.00012811141915422585,True,False
0.002,0.9334276274563941,0.044736280102247346,0.35808368675593083,0.1139560730812873,38,0.8099999999999999,37,1,0.8099999999999999,1.0,0.00012808321439111126,0.0014925073568016298,-7.740512103382376e-05,0.00012808321439111126,False,False
0.005,0.6807332396471292,0.0707697366622136,0.40250960056781543,0.07219362331164486,59,0.3033333333333333,58,1,0.3033333333333333,0.42999999999999994,0.00012800346762900473,0.0007108502524926149,0.026070781710961718,0.00012800346762900473,True,True
0.002,0.6595460607064387,0.044736280102247346,0.4242551405764523,0.10909590511915676,51,0.17666666666666664,50,1,0.17666666666666664,1.0,0.0016536807648869156,0.0001279647833831149,-0.00037821222008906064,0.0001279647833831149,False,True
0.002,0.9182760740418839,0.044736280102247346,0.337114984387853,0.106749812665936,46,0.8733333333333333,45,1,0.8733333333333333,1.0,0.00012734682242040657,0.003142481297336217,-0.00012734682242040657,0.00012734682242040657,False,False
0.002,0.6690470965038892,0.044736280102247346,0.0775877042676089,0.07935268365966013,59,0.8099999999999999,57,2,0.11333333333333333,1.0,0.005213198487799068,0.00012694525547000396,-0.004780023592747145,0.00012694525547000396,False,True
0.002,0.9432306037898897,0.044736280102247346,0.6139141657910518,0.13686412593024602,34,0.3033333333333333,33,1,0.3033333333333333,0.8733333333333333,0.00036971476810490254,0.00012693864190762454,0.0006356900287291009,0.00012693864190762454,True,True
0.005,0.6650508783599198,0.0707697366622136,0.5996800077598501,0.08561276151910065,48,0.24,47,1,0.24,0.42999999999999994,0.00012693625476334556,0.00020555818156345784,0.018347343330909743,0.00012693625476334556,True,True
0.002,0.9167602464433993,0.044736280102247346,0.23256423330210751,0.07834499673665096,47,0.5566666666666666,46,1,0.5566666666666666,0.8099999999999999,0.00012687706767161404,0.0007155389903928366,0.0006581841977913944,0.00012687706767161404,True,False
0.002,0.9139541517352422,0.044736280102247346,0.46354630464996394,0.08117160644474006,49,0.49333333333333323,48,1,0.49333333333333323,0.9366666666666665,0.0006016074588131616,0.0010131325937212242,0.0001266205055890094,0.0001266205055890094,True,True
0.005,0.9023582112322562,0.0707697366622136,0.5362118923904547,0.10378618037750388,50,0.42999999999999994,49,1,0.42999999999999994,0.5566666666666666,0.00012639827155950622,0.0009629052567765347,0.0074702057520762005,0.00012639827155950622,True,True
0.002,0.6669096969021528,0.044736280102247346,0.44603830298547453,0.09029626205428698,57,0.17666666666666664,56,1,0.17666666666666664,1.0,0.0028253352542090874,0.00012618223321910548,-0.0011973278358415665,0.00012618223321910548,False,True
0.002,0.9142951514598291,0.044736280102247346,0.8339597464892736,0.08341192015361876,49,0.24,48,1,0.24,0.6833333333333333,0.00033908868082247124,0.00012614158989030747,0.003182831335936501,0.00012614158989030747,True,True
0.002,0.6540062605591382,0.044736280102247346,0.17239943833198054,0.13009069889101055,47,0.24,46,1,0.24,1.0,0.0009462901440156396,0.00012609384959011384,-0.00044062545564084443,0.00012609384959011384,False,True
0.005,0.8994050267881819,0.0707697366622136,0.13863359670231393,0.08039963453183911,52,0.36666666666666664,51,1,0.36666666666666664,0.49333333333333323,0.00012595123608393182,0.0008655153414345305,0.01200702111590875,0.00012595123608393182,True,True
0.005,0.6783667662915972,0.0707697366622136,0.31294850699594046,0.09394914165451314,57,0.36666666666666664,56,1,0.36666666666666664,0.42999999999999994,0.00012584227464785272,0.000779817376257866,0.01984813880480627,0.00012584227464785272,True,True
0.002,0.9093493750406674,0.044736280102247346,0.2259506735501451,0.11887565760729876,52,0.5566666666666666,51,1,0.5566666666666666,0.9366666666666665,0.0003513705041136765,0.0009981708994587601,0.0001257998657122583,0.0001257998657122583,True,False
0.002,0.9045553265106089,0.044736280102247346,0.24457327547543004,0.1234535984476733,56,0.3033333333333333,55,1,0.3033333333333333,0.7466666666666666,0.00028022318983520514,0.00012530047259056343,0.0010130545884983822,0.00012530047259056343,True,True
0.002,0.9403925629229913,0.044736280102247346,0.3013949277331998,0.11668372793959136,35,0.24,34,1,0.24,1.0,0.0007984772535121673,0.00012505924781366278,-0.000705131305046439,0.00012505924781366278,False,True
0.002,0.9057133152750135,0.044736280102247346,0.5185223047851522,0.06757972551892473,55,0.5566666666666666,54,1,0.5566666666666666,0.7466666666666666,0.0001250383860719349,0.00090300430634164,0.0017750734072861686,0.0001250383860719349,True,False
0.005,0.6433019783485935,0.0707697366622136,0.45176185572008287,0.12411284400840993,37,0.17666666666666664,36,1,0.17666666666666664,0.5566666666666666,0.00037775658252472565,0.00012477426964663943,0.007694847194197779,0.00012477426964663943,True,True
0.005,0.8996867288013178,0.0707697366622136,0.9624390596573961,0.09516302838818044,52,0.24,51,1,0.24,0.42999999999999994,0.00017202920939251773,0.00012410353908939812,0.01386299175202996,0.00012410353908939812,True,True
0.002,0.9138575963807556,0.044736280102247346,0.4820339774293092,0.0827242314717073,49,0.6833333333333333,48,1,0.6833333333333333,0.8733333333333333,0.0001240513583384846,0.0016256191920435033,0.0005635252753738805,0.0001240513583384846,True,False
0.002,0.9026825277695053,0.044736280102247346,1.043072254048276,0.08983169481238329,58,0.3033333333333333,57,1,0.3033333333333333,0.49333333333333323,0.00012393338520246878,0.00016210239187025187,0.006652993567282288,0.00012393338520246878,True,True
0.005,0.6809829019889899,0.0707697366622136,0.10328943762181789,0.10100295062076782,59,0.24,58,1,0.24,0.36666666666666664,0.0001238990203308281,0.0002274211957831798,0.01857529076235417,0.0001238990203308281,True,False
0.002,0.6277903287841002,0.044736280102247346,0.3248087098745092,0.15335344689267225,34,0.24,33,1,0.24,1.0,0.0008856851928105953,0.0001238202795612011,-0.0007168332942596237,0.0001238202795612011,False,True
0.005,0.9226271224246182,0.0707697366622136,0.6024583288578941,0.13922296066608686,39,0.24,38,1,0.24,0.5566666666666666,0.00023102664693105845,0.0001236303825994272,0.005844069212237327,0.0001236303825994272,True,True
0.005,0.9187339349288035,0.0707697366622136,0.6051246556202966,0.1146500122460359,41,0.17666666666666664,40,1,0.17666666666666664,0.6833333333333333,0.0006494641118953294,0.00012344994376284026,0.004917677679933486,0.00012344994376284026,True,True
0.005,0.6796036655048031,0.0707697366622136,0.7606991399197313,0.09766300000449507,58,0.17666666666666664,57,1,0.17666666666666664,0.36666666666666664,0.00012327779603275713,0.00012808821815552958,0.023583582538754783,0.00012327779603275713,True,False
0.005,0.890270756048453,0.0707697366622136,0.61187122316983,0.0816656261626277,59,0.11333333333333333,58,1,0.11333333333333333,0.6833333333333333,0.0013244126708744615,0.00012325941646160678,0.009090145959097323,0.00012325941646160678,True,True
0.005,0.908861409231573,0.0707697366622136,0.3800013605404353,0.12421185011304722,46,0.17666666666666664,45,1,0.17666666666666664,0.5566666666666666,0.0003773763246586298,0.00012291271408459775,0.006347717957973349,0.00012291271408459775,True,True
0.002,0.6368703017574515,0.044736280102247346,0.6585086689617891,0.12975124680704858,38,0.24,37,1,0.24,0.7466666666666666,0.0004042077627115624,0.00012262964105175378,0.0015642326569722826,0.00012262964105175378,True,True
0.005,0.9349628847813954,0.0707697366622136,0.6009748950319699,0.1449053612007201,34,0.24,33,1,0.24,0.62,0.0002537582738064683,0.0001225709927558646,0.004353150250749469,0.0001225709927558646,True,True
0.005,0.6456407072495348,0.0707697366622136,0.40065455988928456,0.11772522318049675,38,0.17666666666666664,37,1,0.17666666666666664,0.5566666666666666,0.00042328213353475777,0.00012224796389533575,0.007840748507927259,0.00012224796389533575,True,True
0.002,0.9234278487575613,0.044736280102247346,0.13345311356099412,0.0848265400486965,43,0.49333333333333323,42,1,0.49333333333333323,0.8099999999999999,0.0001222262518373457,0.00038152079849713765,0.0005773552601335925,0.0001222262518373457,True,True
0.005,0.6581397892656424,0.0707697366622136,0.11781445840265627,0.12123862683400745,44,0.17666666666666664,43,1,0.17666666666666664,0.62,0.000794158848221246,0.00012210897053169118,0.0069592603838656885,0.00012210897053169118,True,True
0.002,0.6227530601978288,0.044736280102247346,0.27157200552742544,0.1273385210804633,32,0.36666666666666664,31,1,0.36666666666666664,0.9366666666666665,0.00025726903232452204,0.00018819283480245232,0.00012209861833046664,0.00012209861833046664,True,True
0.002,0.901510472350698,0.044736280102247346,0.8656691415116536,0.07434370057821751,59,0.49333333333333323,58,1,0.49333333333333323,0.6833333333333333,0.00012203945668895377,0.0009082399212075046,0.0037333623469739874,0.00012203945668895377,True,True
0.002,0.6630833191555086,0.044736280102247346,0.14426126160081965,0.08842922354517102,54,0.11333333333333333,53,1,0.11333333333333333,1.0,0.00455266820010221,0.00012202058233750893,-0.004372108790277861,0.00012202058233750893,False,True
0.005,0.9375354874960642,0.0707697366622136,0.29322414412344316,0.14731669390719204,33,0.49333333333333323,32,1,0.49333333333333323,0.6833333333333333,0.0001218699556505862,0.0005972867640999176,0.0019990486527640887,0.0001218699556505862,True,True
0.005,0.8913600532709239,0.0707697366622136,0.971691046536515,0.09116560008582124,58,0.24,57,1,0.24,0.42999999999999994,0.00012170725740582794,0.0001435751348276742,0.015923895619855494,0.00012170725740582794,True,True
0.005,0.6501288681541122,0.0707697366622136,0.2317051492146607,0.12833206862719432,40,0.17666666666666664,39,1,0.17666666666666664,0.6833333333333333,0.0007312445244589708,0.00012159856636882937,0.005908725346222616,0.00012159856636882937,True,True
0.005,0.9183264302179093,0.0707697366622136,0.4953977116939893,0.13139323875118136,41,0.42999999999999994,40,1,0.42999999999999994,0.5566666666666666,0.00012155766829731639,0.00048402743463093106,0.005162423551054812,0.00012155766829731639,True,True
0.002,0.6579410820456145,0.044736280102247346,0.14524178592524162,0.10563813746918871,50,0.17666666666666664,49,1,0.17666666666666664,1.0,0.003498489211480288,0.00012139827602505563,-0.0034143631218617188,0.00012139827602505563,False,True
0.002,0.9279183354965591,0.044736280102247346,0.31111301327186314,0.1169337156163385,41,0.17666666666666664,40,1,0.17666666666666664,1.0,0.0027582688413342773,0.00012139037977498426,-0.0027582688413342773,0.00012139037977498426,False,True
0.005,0.6597483566054149,0.0707697366622136,0.7512135891623997,0.10337469776126983,45,0.3033333333333333,44,1,0.3033333333333333,0.42999999999999994,0.00012119190484306136,0.0002628927102220463,0.015519709192470905,0.00012119190484306136,True,True
0.002,0.6579815117767842,0.044736280102247346,0.52769449724081,0.08084212524937813,50,0.17666666666666664,49,1,0.17666666666666664,0.8733333333333333,0.0010608766943775696,0.00012112796455871908,0.0015342476558429644,0.00012112796455871908,True,True
0.002,0.9043900941014235,0.044736280102247346,0.39394463247413875,0.10769296325618645,56,0.42999999999999994,55,1,0.42999999999999994,0.9366666666666665,0.0008239152861584227,0.0007888023533106933,0.00012102232332858784,0.00012102232332858784,True,True
0.002,0.9039499447756181,0.044736280102247346,1.0101226085700177,0.08842574394790115,57,0.24,56,1,0.24,0.5566666666666666,0.0002614889242843611,0.00012089426881368286,0.0057536064314083965,0.00012089426881368286,True,True
0.005,0.9376865087324097,0.0707697366622136,0.453599581238031,0.1485636025981585,33,0.24,32,1,0.24,0.6833333333333333,0.0004124170437453309,0.00012085034579835593,0.002582472959825191,0.00012085034579835593,True,True
0.002,0.6354000396056867,0.044736280102247346,0.16259071180381016,0.1013787281004731,37,0.42999999999999994,36,1,0.42999999999999994,0.7466666666666666,0.00012056891090221449,0.00019364971952751814,0.0005917060462645295,0.00012056891090221449,True,True
0.005,0.6698462424063883,0.0707697366622136,0.315764699889483,0.09211726199679601,51,0.36666666666666664,50,1,0.36666666666666664,0.49333333333333323,0.00012041709074805163,0.0010699505743802678,0.01556870987633869,0.00012041709074805163,True,True
0.002,0.8994552616048511,0.044736280102247346,0.0690412648303533,0.09579430529954759,60,0.6833333333333333,59,1,0.6833333333333333,0.9366666666666665,0.00042232112889822453,0.0028119618094436523,0.00012041001238497528,0.00012041001238497528,True,False
0.002,0.924185592150524,0.044736280102247346,0.6294737942989417,0.1059146985558285,43,0.3033333333333333,42,1,0.3033333333333333,0.9366666666666665,0.0008903384433712456,0.0002931726910230474,0.00012038717716825791,0.00012038717716825791,True,True
0.005,0.6664715420228838,0.0707697366622136,0.09191701593246207,0.09605390621371371,49,0.11333333333333333,48,1,0.11333333333333333,0.6833333333333333,0.0013421486388960498,0.0001203266277121286,0.009774122570680607,0.0001203266277121286,True,True
0.002,0.6709906373938072,0.044736280102247346,0.5284590238733071,0.10402241889565628,60,0.49333333333333323,59,1,0.49333333333333323,0.62,0.00012028308116509168,0.0006696724916844486,0.0037045604005538505,0.00012028308116509168,True,True
0.002,0.6465531355562789,0.044736280102247346,0.19010725065228185,0.10705981030279889,43,0.17666666666666664,42,1,0.17666666666666664,1.0,0.002941993146069838,0.00012023030602960684,-0.0029409757393735695,0.00012023030602960684,False,True
0.005,0.8901307968634778,0.0707697366622136,0.7859705989935615,0.08890622747478029,59,0.17666666666666664,58,1,0.17666666666666664,0.5566666666666666,0.0006088363441160573,0.00011977244306275329,0.01191338001504959,0.00011977244306275329,True,True
0.002,0.9424355239442689,0.044736280102247346,0.1299473746331378,0.17243370222406512,34,0.3033333333333333,33,1,0.3033333333333333,1.0,0.0005526148591616513,0.00011973793271246179,-0.0005282031647236575,0.00011973793271246179,False,True
0.005,0.6617061613150053,0.0707697366622136,0.37365700605279134,0.10359869060843685,46,0.36666666666666664,45,1,0.36666666666666664,0.49333333333333323,0.00011962705203862205,0.0008679952795981029,0.012068506265300986,0.00011962705203862205,True,True
0.002,0.6625357709764357,0.044736280102247346,0.30798983673121105,0.06847151503369571,53,0.42999999999999994,52,1,0.42999999999999994,0.62,0.00011949642364001041,0.0005523418196518718,0.0031602940159698376,0.00011949642364001041,True,True
0.002,0.9406992713146716,0.044736280102247346,0.03543068024834714,0.12674957243755164,35,0.24,34,1,0.24,1.0,0.002084654233146219,0.00011947094745558281,-0.002084654233146219,0.00011947094745558281,False,True
0.002,0.9201324642168978,0.044736280102247346,0.4005201266085117,0.08819015301419343,45,0.62,44,1,0.62,0.9366666666666665,0.00032965539451169516,0.0010861677475334124,0.00011945791449554384,0.00011945791449554384,True,False
0.005,0.6563034005667353,0.0707697366622136,0.2024991021152166,0.09451652821530014,43,0.3033333333333333,42,1,0.3033333333333333,0.42999999999999994,0.00011944831447927143,0.0003004025679518061,0.010785729285726754,0.00011944831447927143,True,True
0.002,0.9120756566706195,0.044736280102247346,0.016359619000622994,0.08583303782489667,50,0.8733333333333333,49,1,0.8733333333333333,1.0,0.00011940948024800192,0.0035606447962215197,-4.2997064735175006e-05,0.00011940948024800192,False,False
0.002,0.911194277583331,0.044736280102247346,0.5632829133695085,0.09500129305053998,51,0.62,50,1,0.62,0.9366666666666665,0.0005440092265503348,0.0019434043747157959,0.00011908147489701355,0.00011908147489701355,True,False
0.005,0.6795515997421723,0.0707697366622136,0.09196915350826528,0.0755111142959329,58,0.36666666666666664,57,1,0.36666666666666664,0.42999999999999994,0.00011897373467297925,0.001097211213858605,0.020289692100540397,0.00011897373467297925,True,True
0.005,0.6303748484797556,0.0707697366622136,0.06238846410183341,0.14584384378368576,32,0.42999999999999994,31,1,0.42999999999999994,0.62,0.00011800504199783763,0.0005021068719005069,0.0024082344718774273,0.00011800504199783763,True,True
0.002,0.9336655372318367,0.044736280102247346,0.39574163358419945,0.14005552490726342,38,0.24,37,1,0.24,1.0,0.0012691212003405306,0.00011790974586041416,-0.0011425277529202296,0.00011790974586041416,False,True
0.002,0.9235379467368909,0.044736280102247346,0.008476542305202147,0.0861205792725424,43,0.3033333333333333,42,1,0.3033333333333333,0.9366666666666665,0.0005065819906437743,0.000172607110677102,0.0001175408939295046,0.0001175408939295046,True,True
0.002,0.8994382661791446,0.044736280102247346,0.2735214296299541,0.09584496029841799,60,0.7466666666666666,59,1,0.7466666666666666,0.8733333333333333,0.00011746227406286478,0.0028764659996756174,0.00048160071716459366,0.00011746227406286478,True,False
0.002,0.9020234014595789,0.044736280102247346,0.09910868195370375,0.06880606763533573,58,0.5566666666666666,57,1,0.5566666666666666,0.9366666666666665,0.000766768895387568,0.0023637671314453135,0.00011654371369093946,0.00011654371369093946,True,False
0.002,0.9290086180896662,0.044736280102247346,0.021852068578227208,0.11200411729903624,40,1.0,39,1,1.0,1.0,0.00011632773789413594,0.0028649730267531087,-0.00011632773789413594,0.00011632773789413594,False,False
0.002,0.9002839088400314,0.044736280102247346,0.7298760463703253,0.06500156786812943,60,0.17666666666666664,59,1,0.17666666666666664,0.8099999999999999,0.0010272805325438176,0.00011628541663580213,0.0021307373353143828,0.00011628541663580213,True,True
0.002,0.9310184579703379,0.044736280102247346,0.10500476430443922,0.12284939175545385,39,1.0,38,1,1.0,1.0,0.00011616713569872212,0.0029463430350326553,-0.00011616713569872212,0.00011616713569872212,False,False
0.002,0.929097744819034,0.044736280102247346,0.3150476090132051,0.09158103210967362,40,0.3033333333333333,39,1,0.3033333333333333,0.8099999999999999,0.00017805705518715055,0.00011603839372253,0.0006421858146365908,0.00011603839372253,True,True
0.005,0.6650939469518269,0.0707697366622136,0.41578347015524064,0.08603993109339467,48,0.3033333333333333,47,1,0.3033333333333333,0.42999999999999994,0.00011598796586719186,0.00039207762833535543,0.016672345880030436,0.00011598796586719186,True,True
0.005,0.6755698613474881,0.0707697366622136,0.5258654057385282,0.09155579303989513,55,0.36666666666666664,54,1,0.36666666666666664,0.42999999999999994,0.0001159697766334661,0.0007715559870384114,0.020236723380431965,0.0001159697766334661,True,True
0.005,0.8954534791964162,0.0707697366622136,0.9497943960054749,0.08238615751753013,55,0.3033333333333333,54,1,0.3033333333333333,0.42999999999999994,0.00011594714957880539,0.0002541863063161037,0.013938447142718647,0.00011594714957880539,True,True
0.005,0.6697371728785024,0.0707697366622136,0.034869669663897276,0.0803707311814597,51,0.17666666666666664,50,1,0.17666666666666664,0.5566666666666666,0.0006355208089532964,0.00011592642001063347,0.01388489865601497,0.00011592642001063347,True,True
0.005,0.6792528329076689,0.0707697366622136,0.29414076466278005,0.07877265141399936,58,0.11333333333333333,57,1,0.11333333333333333,0.5566666666666666,0.0011505882204690895,0.00011576036321625399,0.021299108389048395,0.00011576036321625399,True,True
0.002,0.9355718177532164,0.044736280102247346,0.3126816613437449,0.11648250591596152,37,0.8733333333333333,36,1,0.8733333333333333,1.0,0.0001157458582275924,0.001510865796338736,-0.00010232193617813534,0.0001157458582275924,False,False
0.005,0.8978497364053933,0.0707697366622136,0.1422666113630404,0.0933031019118157,53,0.42999999999999994,52,1,0.42999999999999994,0.49333333333333323,0.00011565093003881668,0.0014658567145809996,0.010614677923485168,0.00011565093003881668,True,True
0.002,0.9005143665649856,0.044736280102247346,0.2799260138920813,0.09343589217751153,59,0.8099999999999999,58,1,0.8099999999999999,0.9366666666666665,0.00011536457845019957,0.0035256044737957655,0.0002836917817646118,0.00011536457845019957,True,False
0.002,0.8997616588552669,0.044736280102247346,0.2179490935258448,0.061520033094802085,60,0.62,59,1,0.62,0.7466666666666666,0.00011508776287584566,0.0015385792944601299,0.0018200685633605516,0.00011508776287584566,True,False
0.002,0.9014252205348074,0.044736280102247346,0.8000436012620017,0.07925526984555432,59,0.5566666666666666,58,1,0.5566666666666666,0.6833333333333333,0.00011477446559061705,0.00143375060953789,0.002757540821418422,0.00011477446559061705,True,False
0.005,0.6579304897221633,0.0707697366622136,0.7516511422092695,0.11193257622754631,44,0.17666666666666664,43,1,0.17666666666666664,0.49333333333333323,0.00024426799838013345,0.00011459749763699269,0.014513505216750823,0.00011459749763699269,True,True
0.002,0.6578286161288284,0.044736280102247346,0.8114502750316357,0.09625255328047322,50,0.42999999999999994,49,1,0.42999999999999994,0.62,0.00011456823463535043,0.0006059085330069615,0.0040090246206559614,0.00011456823463535043,True,True
0.002,0.6394115824748345,0.044736280102247346,0.6104721942115819,0.10111800338643766,39,0.3033333333333333,38,1,0.3033333333333333,0.62,0.00011445838064509932,0.0001526464713509363,0.0025661799132959302,0.00011445838064509932,True,True
0.005,0.6766471169299652,0.0707697366622136,0.9743567413218198,0.08370931412971971,56,0.17666666666666664,55,1,0.17666666666666664,0.36666666666666664,0.0001210095055224215,0.0001142710706288798,0.023330310054047308,0.0001142710706288798,True,False
0.002,0.6669398226009272,0.044736280102247346,0.44219980646342444,0.07247620341586454,57,0.17666666666666664,56,1,0.17666666666666664,0.9366666666666665,0.0021445396132215347,0.00011405800419996717,0.00046529966572859,0.00011405800419996717,True,True
0.005,0.6666637618544605,0.0707697366622136,0.4853752406756091,0.09547389353801605,49,0.36666666666666664,48,1,0.36666666666666664,0.49333333333333323,0.00011368049349897465,0.0007911780427594425,0.01569886395420526,0.00011368049349897465,True,True
0.005,0.9073754501656054,0.0707697366622136,0.7034978506110037,0.10714039343745711,47,0.42999999999999994,46,1,0.42999999999999994,0.5566666666666666,0.00011364822729461498,0.0006187648303354756,0.008125809924242795,0.00011364822729461498,True,True
0.005,0.8939289608042736,0.0707697366622136,0.804655733366389,0.0955945503128905,56,0.17666666666666664,55,1,0.17666666666666664,0.5566666666666666,0.0004290066649626481,0.00011348621706167037,0.011939421663577851,0.00011348621706167037,True,True
0.002,0.9012212039445601,0.044736280102247346,0.4024647307890037,0.09742257518966176,59,0.17666666666666664,58,1,0.17666666666666664,1.0,0.002498668395036638,0.00011338279949167591,-0.0017044171667990721,0.00011338279949167591,False,True
0.005,0.6481159749172442,0.0707697366622136,0.07813543215133119,0.10394850640405136,39,0.24,38,1,0.24,0.49333333333333323,0.00021810690052219905,0.00011333035906534506,0.006932217641610956,0.00011333035906534506,True,True
0.002,0.6346545986058599,0.044736280102247346,0.225741578164576,0.13008967688260642,37,0.17666666666666664,36,1,0.17666666666666664,1.0,0.0020002415937651922,0.00011328186846917909,-0.0020002415937651922,0.00011328186846917909,False,True
0.002,0.9133344326349865,0.044736280102247346,0.06689488194103124,0.10686119184239172,49,0.9366666666666665,48,1,0.9366666666666665,1.0,0.00011310828150315705,0.003791287946845145,-0.00011310828150315705,0.00011310828150315705,False,False
0.002,0.6662761983494964,0.044736280102247346,0.7952505313886655,0.10909727236537005,56,0.3033333333333333,55,1,0.3033333333333333,0.49333333333333323,0.00011304319186612743,0.00017950070940824718,0.005726232746165906,0.00011304319186612743,True,True
0.005,0.891354671746341,0.0707697366622136,0.006135875461830615,0.09142684884650588,58,0.11333333333333333,57,1,0.11333333333333333,0.5566666666666666,0.0011334986900617156,0.00011284404718733561,0.015087821181650066,0.00011284404718733561,True,True
0.002,0.6520160237133431,0.044736280102247346,0.6786956094209892,0.113899175456833,46,0.49333333333333323,45,1,0.49333333333333323,0.6833333333333333,0.00011274487706370705,0.0006865054973478742,0.0025232699748574806,0.00011274487706370705,True,True
0.005,0.9043266361148659,0.0707697366622136,0.9219109964184237,0.09223812227107163,49,0.17666666666666664,48,1,0.17666666666666664,0.49333333333333323,0.00020375059345610703,0.00011252414927652136,0.012118217775605164,0.00011252414927652136,True,True
0.005,0.9323002181307791,0.0707697366622136,0.7124988967381686,0.14431874725285168,35,0.24,34,1,0.24,0.49333333333333323,0.00011235340890778761,0.000135233152996857,0.006267943231544657,0.00011235340890778761,True,True
0.002,0.6414249227308364,0.044736280102247346,0.31024916283537357,0.13881919999674597,40,0.24,39,1,0.24,1.0,0.001139283402346811,0.00011233657175043804,-0.000824666958279389,0.00011233657175043804,False,True
0.002,0.6710067003884642,0.044736280102247346,0.041298708254302596,0.11135101074855593,60,0.5566666666666666,59,1,0.5566666666666666,0.7466666666666666,0.00011199559155161234,0.0007568816378653859,0.001251944582853192,0.00011199559155161234,True,False
0.002,0.6703537035814221,0.044736280102247346,0.9987933586831833,0.08721603188667307,60,0.24,59,1,0.24,0.5566666666666666,0.0002584111470534444,0.00011188679551874122,0.007384886738888824,0.00011188679551874122,True,True
0.002,0.8999116060343003,0.044736280102247346,0.5908303251948944,0.06277083463632177,60,0.5566666666666666,59,1,0.5566666666666666,0.6833333333333333,0.00011185085958598047,0.0011741146258180133,0.0023462260940347915,0.00011185085958598047,True,False
0.005,0.9038071861412671,0.0707697366622136,0.32208703455715887,0.11391568766821791,49,0.36666666666666664,48,1,0.36666666666666664,0.49333333333333323,0.00011173281922729732,0.000645786419442877,0.007463022718601735,0.00011173281922729732,True,True
0.002,0.6693249970326974,0.044736280102247346,0.9129197232393661,0.08814903014394986,59,0.42999999999999994,58,1,0.42999999999999994,0.5566666666666666,0.0001116506839880231,0.0004923495728729037,0.006258349254195136,0.0001116506839880231,True,True
0.002,0.63744385912209,0.044736280102247346,0.3306780795782423,0.14973381156757695,38,0.24,37,1,0.24,1.0,0.0006804587207162908,0.00011149218129189994,-0.00021275607036123928,0.00011149218129189994,False,True
0.005,0.9075249396635794,0.0707697366622136,0.875424202348546,0.10491547806555888,47,0.3033333333333333,46,1,0.3033333333333333,0.49333333333333323,0.00011138204830523373,0.00025252554721946427,0.011003482595482065,0.00011138204830523373,True,True
0.005,0.6714175255767753,0.0707697366622136,0.580942471830438,0.10774328881896948,52,0.17666666666666664,51,1,0.17666666666666664,0.42999999999999994,0.0002764820134347763,0.00011135259902680418,0.018073982723505366,0.00011135259902680418,True,True
0.005,0.8981514315093981,0.0707697366622136,0.415675166955085,0.09734679366206853,53,0.11333333333333333,52,1,0.11333333333333333,0.6833333333333333,0.0012925283963711061,0.00011132366761843467,0.00709909484500102,0.00011132366761843467,True,True
0.002,0.6197838895578672,0.044736280102247346,0.35652736853695455,0.13812834794524467,31,0.5566666666666666,30,1,0.5566666666666666,0.8099999999999999,0.00011110625652712694,0.00036418469554952003,0.00033838695108358275,0.00011110625652712694,True,False
0.002,0.6251544747530559,0.044736280102247346,0.6221259826853673,0.15561099385260874,33,0.3033333333333333,32,1,0.3033333333333333,0.6833333333333333,0.00018512516616165837,0.00011098939849237438,0.0014840466922253245,0.00011098939849237438,True,True
0.005,0.6436194006254395,0.0707697366622136,0.2550994753608205,0.14619554494956638,37,0.17666666666666664,36,1,0.17666666666666664,0.62,0.0003364119362323189,0.00011095139251764918,0.005445558961316248,0.00011095139251764918,True,True
0.002,0.9188970940529689,0.044736280102247346,0.1634490527286273,0.08900890011703443,46,0.17666666666666664,45,1,0.17666666666666664,1.0,0.002589273400742129,0.00011076441606953085,-0.0025521524666098964,0.00011076441606953085,False,True
0.005,0.6699100562769341,0.0707697366622136,0.5142903946047607,0.10436619639660949,51,0.3033333333333333,50,1,0.3033333333333333,0.42999999999999994,0.00011072833320935586,0.0005386961790194097,0.016782181396145818,0.00011072833320935586,True,True
0.002,0.9407716654603351,0.044736280102247346,0.3850556655481331,0.13674544748612155,35,0.24,34,1,0.24,1.0,0.0013508973330948048,0.00011031758191549014,-0.001311823403176904,0.00011031758191549014,False,True
0.002,0.9116504020471627,0.044736280102247346,0.8885815439499538,0.09711326981683517,51,0.17666666666666664,50,1,0.17666666666666664,0.6833333333333333,0.0004910131953767762,0.00011024589674963601,0.0033555046436465927,0.00011024589674963601,True,True
0.005,0.9059478421184064,0.0707697366622136,0.20926734856703977,0.09662443121266368,48,0.11333333333333333,47,1,0.11333333333333333,0.7466666666666666,0.0014777919655202794,0.00011020860167706067,0.005712120201282943,0.00011020860167706067,True,True
0.002,0.9108130500056809,0.044736280102247346,0.24286471753197447,0.0753274181996865,51,0.6833333333333333,50,1,0.6833333333333333,0.8733333333333333,0.00011007138020982044,0.0017006868536081174,0.00047013935310202815,0.00011007138020982044,True,False
0.005,0.6806404160664447,0.0707697366622136,0.766835276492368,0.08307082411337822,59,0.3033333333333333,58,1,0.3033333333333333,0.42999999999999994,0.00011002280427636325,0.0004823350257708564,0.024460396694297247,0.00011002280427636325,True,True
0.005,0.6617916069372625,0.0707697366622136,0.3004556098441056,0.08526779973835617,46,0.17666666666666664,45,1,0.17666666666666664,0.42999999999999994,0.00013957174362580808,0.00011000398540659946,0.015258530404612553,0.00011000398540659946,True,True
0.002,0.9450489291483976,0.044736280102247346,0.03155704671947841,0.16022116876847423,33,0.9366666666666665,32,1,0.9366666666666665,1.0,0.00010987148468686265,0.0015473754578017938,-0.00010987148468686265,0.00010987148468686265,False,False
0.005,0.6408886452185558,0.0707697366622136,0.45174164345030987,0.13110056005537052,36,0.17666666666666664,35,1,0.17666666666666664,0.5566666666666666,0.00037771940049428085,0.00010935282612460692,0.0070233376758939625,0.00010935282612460692,True,True
0.005,0.896516524765356,0.0707697366622136,0.44442582506455,0.10406173999976402,54,0.17666666666666664,53,1,0.17666666666666664,0.62,0.0006494233613615669,0.00010931984115830303,0.008835879945713492,0.00010931984115830303,True,True
0.002,0.9318204311775247,0.044736280102247346,0.758798659546932,0.12740790685619666,39,0.24,38,1,0.24,0.7466666666666666,0.00033003860214662174,0.00010917973148386952,0.0018206434767587506,0.00010917973148386952,True,True
0.002,0.6638240858717512,0.044736280102247346,0.3943187293037269,0.08663481079504871,54,0.7466666666666666,53,1,0.7466666666666666,0.8099999999999999,0.00010889244093106876,0.003000996343512021,0.0010217627642608881,0.00010889244093106876,True,False
0.005,0.6597162091118464,0.0707697366622136,0.3558909431552584,0.10631569682509037,45,0.17666666666666664,44,1,0.17666666666666664,0.62,0.0009050747011384361,0.00010863897094277003,0.010296408710666182,0.00010863897094277003,True,True
0.005,0.6410272337485392,0.0707697366622136,0.20107251740171378,0.11871853393275722,36,0.17666666666666664,35,1,0.17666666666666664,0.62,0.0003352544927267018,0.00010832079576986516,0.005515833838019218,0.00010832079576986516,True,True
0.005,0.661793887240065,0.0707697366622136,0.21423823859187732,0.10551035473282488,46,0.42999999999999994,45,1,0.42999999999999994,0.49333333333333323,0.00010821685015477361,0.0010998907272455056,0.010136089296075571,0.00010821685015477361,True,True
0.002,0.9152090818122421,0.044736280102247346,0.11668654635402943,0.08006661146686751,48,0.62,47,1,0.62,0.9366666666666665,0.00030322558767726954,0.0013663661955823627,0.00010817020511287578,0.00010817020511287578,True,False
0.005,0.6739263291940369,0.0707697366622136,0.7750591409016923,0.08359345619775932,54,0.17666666666666664,53,1,0.17666666666666664,0.42999999999999994,0.0003804967048062218,0.00010814275514487581,0.021511762370309225,0.00010814275514487581,True,True
0.002,0.9480725066247974,0.044736280102247346,0.007459742736205486,0.16975136137521185,32,0.24,31,1,0.24,1.0,0.001212470125074332,0.00010810557224678779,-0.001212470125074332,0.00010810557224678779,False,True
0.002,0.652530275011429,0.044736280102247346,0.3101196221158802,0.13905662976527958,46,0.42999999999999994,45,1,0.42999999999999994,0.6833333333333333,0.00010800507427433624,0.00026622297309391446,0.001255787942894486,0.00010800507427433624,True,True
0.005,0.6521045524954047,0.0707697366622136,0.019200737811381166,0.12004387156228366,41,0.17666666666666664,40,1,0.17666666666666664,0.7466666666666666,0.0011453798464583918,0.00010773032630500683,0.00401515767277876,0.00010773032630500683,True,True
0.002,0.9508714657057988,0.044736280102247346,0.18044971072510196,0.15091788963322658,31,0.9366666666666665,30,1,0.9366666666666665,1.0,0.00010759935033061883,0.0014119241127331151,-0.00010759935033061883,0.00010759935033061883,False,False
0.002,0.9005459551000894,0.044736280102247346,0.3559997486550647,0.07107963787460046,60,0.11333333333333333,59,1,0.11333333333333333,1.0,0.004179286003552005,0.00010752934135435855,-0.0036443371417392107,0.00010752934135435855,False,True
0.002,0.6302909347536818,0.044736280102247346,0.37056197431619964,0.12615863609160471,35,0.5566666666666666,34,1,0.5566666666666666,0.9366666666666665,0.0002704488410360547,0.0006914148959047673,0.00010750176978330742,0.00010750176978330742,True,False
0.002,0.6594332370697357,0.044736280102247346,0.5438422976322551,0.10617533364546439,51,0.17666666666666664,50,1,0.17666666666666664,0.9366666666666665,0.00140157229389894,0.00010732846692563374,0.0005503892875807732,0.00010732846692563374,True,True
0.005,0.9143128497947832,0.0707697366622136,0.10056463973087405,0.1235756682850593,43,0.42999999999999994,42,1,0.42999999999999994,0.5566666666666666,0.00010732753509981603,0.0008806921994544593,0.005381323654009161,0.00010732753509981603,True,True
0.002,0.6302548792825232,0.044736280102247346,0.5420600424613978,0.14490910144705468,35,0.49333333333333323,34,1,0.49333333333333323,0.7466666666666666,0.0001072402251145309,0.0004604026502469001,0.0010082611862956001,0.0001072402251145309,True,True
0.005,0.6522751981134927,0.0707697366622136,0.3376618372269281,0.11698523444636794,41,0.42999999999999994,40,1,0.42999999999999994,0.5566666666666666,0.00010720341404006263,0.0007616519139134218,0.008408319578056427,0.00010720341404006263,True,True
0.005,0.9075907184977938,0.0707697366622136,0.7459831087879626,0.09464170304309026,47,0.17666666666666664,46,1,0.17666666666666664,0.62,0.0005117541443287469,0.00010712599582646972,0.008145597444075359,0.00010712599582646972,True,True
0.002,0.6376959848389504,0.044736280102247346,0.4119615676703234,0.15969676376474937,38,0.3033333333333333,37,1,0.3033333333333333,0.6833333333333333,0.00013740438578454687,0.00010710981094192394,0.0011546040572625654,0.00010710981094192394,True,True
0.005,0.9184625075054934,0.0707697366622136,0.16716073004279489,0.130649599942193,41,0.17666666666666664,40,1,0.17666666666666664,0.7466666666666666,0.0007903111092450821,0.00010706180227425676,0.0036095510241371176,0.00010706180227425676,True,True
0.002,0.6582638450563527,0.044736280102247346,0.5049120067450453,0.07468875712112158,50,0.17666666666666664,49,1,0.17666666666666664,0.6833333333333333,0.0004471459694498079,0.00010705359526238059,0.003163950011808795,0.00010705359526238059,True,True
0.002,0.9317160344483019,0.044736280102247346,0.3335754120661156,0.13187093196220917,39,0.17666666666666664,38,1,0.17666666666666664,1.0,0.002000079237736986,0.00010699761950010606,-0.002000079237736986,0.00010699761950010606,False,True
0.005,0.8993432897764789,0.0707697366622136,0.47001873628489815,0.09455787783498054,52,0.49333333333333323,51,1,0.49333333333333323,0.5566666666666666,0.00010684315119653196,0.001344483227538618,0.0077258976512665205,0.00010684315119653196,True,True
0.002,0.9289109762754687,0.044736280102247346,0.1185279072996354,0.15816679231207958,40,0.42999999999999994,39,1,0.42999999999999994,0.9366666666666665,0.00018849297435769366,0.00019006310452633537,0.00010655039305152117,0.00010655039305152117,True,True
0.005,0.6500981257563131,0.0707697366622136,0.5767531961217622,0.10904310899998926,40,0.3033333333333333,39,1,0.3033333333333333,0.42999999999999994,0.00010647318496859115,0.00025181620903201986,0.01164416960338949,0.00010647318496859115,True,True
0.005,0.9206390827290611,0.0707697366622136,0.6606409115143814,0.10654406427679831,40,0.36666666666666664,39,1,0.36666666666666664,0.49333333333333323,0.00010618429092136816,0.00027221227804589634,0.006434713750630546,0.00010618429092136816,True,True
0.005,0.8902398993377811,0.0707697366622136,0.1765645620943584,0.07285798299899948,59,0.11333333333333333,58,1,0.11333333333333333,0.5566666666666666,0.0011978255246647407,0.00010615405916184932,0.015006477788936377,0.00010615405916184932,True,True
0.005,0.9273293392179728,0.0707697366622136,0.5348676349582298,0.11747947852472691,37,0.36666666666666664,36,1,0.36666666666666664,0.5566666666666666,0.00010602750326160034,0.0003740526803189286,0.004440006482200731,0.00010602750326160034,True,True
0.002,0.671127620214647,0.044736280102247346,0.19939545544598372,0.0927056420488851,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0009277440103172851,0.0023782816749289013,0.00010583471362503186,0.00010583471362503186,True,False
0.002,0.9383385461154062,0.044736280102247346,0.4640401266043143,0.1388242598681855,36,0.24,35,1,0.24,1.0,0.0010518025738337714,0.000105770592510106,-0.0008210248215385094,0.000105770592510106,False,True
0.002,0.9052332409892644,0.044736280102247346,0.2497409212893316,0.09301378868971939,55,0.8733333333333333,54,1,0.8733333333333333,1.0,0.00010573313641917175,0.004332601027023518,-1.5770592669867752e-05,0.00010573313641917175,False,False
0.002,0.923471901966218,0.044736280102247346,0.31946052932826785,0.1390960011109273,43,0.24,42,1,0.24,1.0,0.0008333351979434919,0.00010508436523121609,-0.0004905183348496112,0.00010508436523121609,False,True
0.002,0.9112004365000366,0.044736280102247346,0.8391087324038508,0.07454752302291855,51,0.24,50,1,0.24,0.5566666666666666,0.0001741773875306647,0.00010488698058335914,0.004109018914647708,0.00010488698058335914,True,True
0.002,0.9055325879935299,0.044736280102247346,0.5103332271293466,0.10757172801339603,55,0.62,54,1,0.62,0.7466666666666666,0.00010479702335099085,0.0012606613910307895,0.00126708792179793,0.00010479702335099085,True,False
0.002,0.9185406417797222,0.044736280102247346,0.46797818689557086,0.09807188914347345,46,0.8099999999999999,45,1,0.8099999999999999,0.9366666666666665,0.00010472201855422702,0.0022966560620412122,0.0001403323755502349,0.00010472201855422702,True,False
0.005,0.9109377975040923,0.0707697366622136,0.6717184449062699,0.09259627255114405,45,0.17666666666666664,44,1,0.17666666666666664,0.5566666666666666,0.0003614187109365994,0.00010431310152961167,0.0073932646960012515,0.00010431310152961167,True,True
0.005,0.6478349215738086,0.0707697366622136,0.5028030759711785,0.1178299980737868,39,0.17666666666666664,38,1,0.17666666666666664,0.5566666666666666,0.00042501416821792926,0.00010402773907312346,0.009231385145272466,0.00010402773907312346,True,True
0.005,0.6794343316425132,0.0707697366622136,0.8289716385914124,0.09145429092919949,58,0.17666666666666664,57,1,0.17666666666666664,0.42999999999999994,0.0002394698735294072,0.00010378706765996655,0.023489673825411107,0.00010378706765996655,True,True
0.005,0.9076161065776824,0.0707697366622136,0.8888537963215292,0.09750896075407635,47,0.17666666666666664,46,1,0.17666666666666664,0.49333333333333323,0.00024042382782095948,0.0001036832253303531,0.010985614700724738,0.0001036832253303531,True,True
0.002,0.9381072252712774,0.044736280102247346,0.4728486607278319,0.13397793341620107,36,0.7466666666666666,35,1,0.7466666666666666,0.9366666666666665,0.00010365834486956307,0.0010548740195159584,0.00014214135497127956,0.00010365834486956307,True,False
0.002,0.6253345175303723,0.044736280102247346,0.20042720721370297,0.12523861341530754,33,0.24,32,1,0.24,1.0,0.000669986221155214,0.00010358330823597261,-0.0005419670839231671,0.00010358330823597261,False,True
0.005,0.8993519200145049,0.0707697366622136,0.19458846999521234,0.08802626665508277,52,0.42999999999999994,51,1,0.42999999999999994,0.5566666666666666,0.00010335553179441764,0.0014567065451994918,0.00985281175033138,0.00010335553179441764,True,True
0.002,0.6252821779440687,0.044736280102247346,0.32801464319939416,0.13487209229138225,33,0.6833333333333333,32,1,0.6833333333333333,0.9366666666666665,0.0001227877136750337,0.0007807191824131984,0.00010332910450608185,0.00010332910450608185,True,False
0.002,0.9071368075773789,0.044736280102247346,0.4265493994401738,0.10744920154458978,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.0018251513681502149,0.00010287406526707568,-0.0010960647069306211,0.00010287406526707568,False,True
0.002,0.9064699545323754,0.044736280102247346,0.3818037480071308,0.08576321123616631,55,0.11333333333333333,54,1,0.11333333333333333,1.0,0.004352978440212351,0.00010283689835926796,-0.0042049833671034655,0.00010283689835926796,False,True
0.002,0.6593020587220803,0.044736280102247346,0.8271202616185364,0.08360534930601757,51,0.42999999999999994,50,1,0.42999999999999994,0.5566666666666666,0.00010276419708679933,0.000466310409767873,0.004799959079751481,0.00010276419708679933,True,True
0.002,0.6638406222653485,0.044736280102247346,0.31242676611972314,0.11771452273970248,54,0.17666666666666664,53,1,0.17666666666666664,0.8733333333333333,0.0006962253671695684,0.00010211259101853241,0.0010705918495467152,0.00010211259101853241,True,True
0.005,0.8994837980699302,0.0707697366622136,0.8188982343761948,0.10086361150623044,52,0.36666666666666664,51,1,0.36666666666666664,0.49333333333333323,0.0001018301556711339,0.0003920876108410409,0.011410060119526517,0.0001018301556711339,True,True
0.005,0.6582935430330971,0.0707697366622136,0.35726284732589536,0.12254340761643089,44,0.36666666666666664,43,1,0.36666666666666664,0.49333333333333323,0.00010178224618174245,0.0005172738711820933,0.010360585946263219,0.00010178224618174245,True,True
0.002,0.6507917888048901,0.044736280102247346,0.40240397883205586,0.13542681598220743,45,0.24,44,1,0.24,0.8099999999999999,0.00045423411818326805,0.0001017174243731444,0.0010017591719553719,0.0001017174243731444,True,True
0.005,0.889807177557073,0.0707697366622136,0.10671783746915738,0.10426122077029955,59,0.17666666666666664,58,1,0.17666666666666664,0.36666666666666664,0.00010250071421610536,0.00010168383988902599,0.015452798582253008,0.00010168383988902599,True,False
0.005,0.6685358623361066,0.0707697366622136,0.3448655907424313,0.11762288621746111,50,0.17666666666666664,49,1,0.17666666666666664,0.42999999999999994,0.00017090072542125164,0.00010152770404072258,0.014656791577629088,0.00010152770404072258,True,True
0.002,0.9067699465408521,0.044736280102247346,0.3934100629407985,0.08253886115353759,54,0.8099999999999999,53,1,0.8099999999999999,0.9366666666666665,0.00010148234453570456,0.003671225353643726,0.0001427637426451187,0.00010148234453570456,True,False
0.002,0.6708475385948898,0.044736280102247346,0.27305002556016783,0.11541947268396181,60,0.42999999999999994,59,1,0.42999999999999994,0.62,0.0001012948108120556,0.00031957297643358216,0.0024660737409270338,0.0001012948108120556,True,True
0.005,0.9348084810548992,0.0707697366622136,0.2678891580612669,0.13033073847686716,34,0.49333333333333323,33,1,0.49333333333333323,0.62,0.00010104939132172778,0.0005292217881073079,0.002435436517666715,0.00010104939132172778,True,True
0.005,0.6819964411450491,0.0707697366622136,0.3823461249087997,0.06569199852400277,60,0.24,59,1,0.24,0.36666666666666664,0.00010096553859362814,0.0003079923010901578,0.029365661067275117,0.00010096553859362814,True,False
0.005,0.9272330154139394,0.0707697366622136,0.21351949261729702,0.11567143067730168,37,0.42999999999999994,36,1,0.42999999999999994,0.62,9.980947806630983e-05,0.0005477249392668751,0.0034581939746532128,9.980947806630983e-05,True,True
0.002,0.8998128435922468,0.044736280102247346,0.14656048847169936,0.1067033953879273,60,0.36666666666666664,59,1,0.36666666666666664,0.9366666666666665,0.0008466073609724011,0.0005778239776112887,9.976378886224766e-05,9.976378886224766e-05,True,True
0.002,0.9407368955088273,0.044736280102247346,0.3922226590775598,0.14054279283291132,35,0.24,34,1,0.24,1.0,0.0012907743212354679,9.967867177129124e-05,-0.0012390985596040438,9.967867177129124e-05,False,True
0.005,0.9347813991314419,0.0707697366622136,0.29422450743254347,0.1439716527105759,34,0.49333333333333323,33,1,0.49333333333333323,0.6833333333333333,9.943621863315496e-05,0.0006891345357837508,0.0021852338233285013,9.943621863315496e-05,True,True
0.002,0.6434932022430794,0.044736280102247346,0.28192208294818544,0.09247713377154017,41,0.24,40,1,0.24,0.8733333333333333,0.00043719867644654827,9.929152206339094e-05,0.0007363322835606202,9.929152206339094e-05,True,True
0.002,0.9017839968337112,0.044736280102247346,0.3120596160158275,0.0756350551253942,58,0.8099999999999999,57,1,0.8099999999999999,0.9366666666666665,9.922290178321709e-05,0.004296172287725381,0.0002416935771437628,9.922290178321709e-05,True,False
0.002,0.6621705381914849,0.044736280102247346,0.4526254906092593,0.09014308024162675,53,0.49333333333333323,52,1,0.49333333333333323,0.9366666666666665,0.001192041296343188,0.001560093332867533,9.918898148162125e-05,9.918898148162125e-05,True,True
0.005,0.9089285962396632,0.0707697366622136,0.27009819013091046,0.10382285483781517,46,0.49333333333333323,45,1,0.49333333333333323,0.62,9.913524324847924e-05,0.0014013394819164446,0.005743396732720148,9.913524324847924e-05,True,True
0.005,0.6521767423506758,0.0707697366622136,0.6101962807778868,0.11945172625845456,41,0.3033333333333333,40,1,0.3033333333333333,0.49333333333333323,9.895969425861709e-05,0.00037081490535036544,0.011451745013403876,9.895969425861709e-05,True,True
0.002,0.6223007111597437,0.044736280102247346,0.6902228734204071,0.148046545795187,32,0.3033333333333333,31,1,0.3033333333333333,0.62,9.892349166529328e-05,0.00011678317868860536,0.0019910450988422073,9.892349166529328e-05,True,True
0.002,0.9333734911570974,0.044736280102247346,0.37408591762460713,0.1039990830651058,38,0.49333333333333323,37,1,0.49333333333333323,0.9366666666666665,0.00026863421462474144,0.0004830744854903868,9.848322172096346e-05,9.848322172096346e-05,True,True
0.005,0.9124727684736694,0.0707697366622136,0.3441188405456657,0.117287589996235,44,0.49333333333333323,43,1,0.49333333333333323,0.62,9.847514777098701e-05,0.0010573335532690345,0.004970747447636299,9.847514777098701e-05,True,True
0.005,0.9247656861777332,0.0707697366622136,0.23014020330511387,0.14635991705461987,38,0.17666666666666664,37,1,0.17666666666666664,0.6833333333333333,0.00038328399081424797,9.836599639812164e-05,0.0034132518376071767,9.836599639812164e-05,True,True
0.005,0.8886054896347415,0.0707697366622136,0.10773046633850672,0.1010501841862713,60,0.17666666666666664,59,1,0.17666666666666664,0.36666666666666664,0.00018973335369912,9.830881868701065e-05,0.015983050911128477,9.830881868701065e-05,True,False
0.002,0.93996111909317,0.044736280102247346,0.4463103711903165,0.16875051797700993,35,0.3033333333333333,34,1,0.3033333333333333,0.7466666666666666,0.0001641455448292023,9.804154199997378e-05,0.000663028153224748,9.804154199997378e-05,True,True
0.005,0.9185833113686639,0.0707697366622136,0.4225937964536369,0.10241942675142922,41,0.17666666666666664,40,1,0.17666666666666664,0.6833333333333333,0.0005535202864008068,9.803318220714222e-05,0.004405230136816508,9.803318220714222e-05,True,True
0.002,0.6508237058758253,0.044736280102247346,0.34324354536457174,0.1376078043707227,45,0.24,44,1,0.24,0.8099999999999999,0.0004293432604044287,9.80055095715904e-05,0.0008105945062259729,9.80055095715904e-05,True,True
0.005,0.9403873272153502,0.0707697366622136,0.09599323873372514,0.14719407510064444,32,0.49333333333333323,31,1,0.49333333333333323,0.6833333333333333,9.792851905064669e-05,0.0006042862624690906,0.0017974318507627657,9.792851905064669e-05,True,True
0.002,0.913646637100547,0.044736280102247346,0.40054234702307584,0.11716407541309913,49,0.62,48,1,0.62,0.9366666666666665,0.00037514037511338484,0.0013271230024318114,9.792789488898552e-05,9.792789488898552e-05,True,False
0.002,0.9330587769699726,0.044736280102247346,0.3629884009872024,0.16240128646138505,38,0.3033333333333333,37,1,0.3033333333333333,0.8099999999999999,0.00016532121796814696,9.786120042659273e-05,0.0005636272390818998,9.786120042659273e-05,True,True
0.005,0.9318642536388303,0.0707697366622136,0.23756941516368452,0.1623541859120296,35,0.3033333333333333,34,1,0.3033333333333333,0.5566666666666666,9.778976284577721e-05,0.00012252285349351885,0.0033147706464109784,9.778976284577721e-05,True,True
0.005,0.6411571047927406,0.0707697366622136,0.1855558693978304,0.11387359605052146,36,0.24,35,1,0.24,0.49333333333333323,0.00014580597849846917,9.725439606535228e-05,0.0063752707768605,9.725439606535228e-05,True,True
0.002,0.6414548954162156,0.044736280102247346,0.5537174632078355,0.09729756290282914,40,0.24,39,1,0.24,0.6833333333333333,0.00021742307531447764,9.72539790178922e-05,0.002236788671177415,9.72539790178922e-05,True,True
0.005,0.6819477206082795,0.0707697366622136,0.6418444424981777,0.06647803068475804,60,0.24,59,1,0.24,0.36666666666666664,9.712652571574595e-05,0.00022871194179713685,0.029460946323329254,9.712652571574595e-05,True,False
0.005,0.6685650850604277,0.0707697366622136,0.3934568028689279,0.11922809550245232,50,0.17666666666666664,49,1,0.17666666666666664,0.36666666666666664,9.704842396728825e-05,0.00010310756270313197,0.015384640162172955,9.704842396728825e-05,True,False
0.005,0.9038228494130306,0.0707697366622136,0.11539580190228835,0.10973572812415018,49,0.42999999999999994,48,1,0.42999999999999994,0.49333333333333323,9.702651662227033e-05,0.000973968865349273,0.008425029917523657,9.702651662227033e-05,True,True
0.002,0.6410374815722509,0.044736280102247346,0.5505516428142212,0.10830276236749047,40,0.17666666666666664,39,1,0.17666666666666664,0.8733333333333333,0.0007081724617385823,9.669736700638218e-05,0.000798312683703476,9.669736700638218e-05,True,True
0.005,0.6599284332057951,0.0707697366622136,0.34519437142521825,0.09875134865604866,45,0.36666666666666664,44,1,0.36666666666666664,0.49333333333333323,9.662916338395818e-05,0.0007531537033396969,0.011974941836602158,9.662916338395818e-05,True,True
0.002,0.9087980873376978,0.044736280102247346,0.13603516745084926,0.09884916019436794,53,0.11333333333333333,52,1,0.11333333333333333,1.0,0.00444087299625479,9.63015714059992e-05,-0.00444087299625479,9.63015714059992e-05,False,True
0.005,0.6636045727085312,0.0707697366622136,0.49840066697042845,0.11776426970008398,47,0.3033333333333333,46,1,0.3033333333333333,0.42999999999999994,9.606808348254496e-05,0.00033372649244839674,0.013973686071694818,9.606808348254496e-05,True,True
0.005,0.9059297098351461,0.0707697366622136,0.6037853715220665,0.10095052422047578,48,0.17666666666666664,47,1,0.17666666666666664,0.6833333333333333,0.0010254867231165921,9.545788801618621e-05,0.0060612338721570775,9.545788801618621e-05,True,True
0.002,0.6697647656372216,0.044736280102247346,0.4737083956468271,0.10783411758422103,59,0.17666666666666664,58,1,0.17666666666666664,0.7466666666666666,0.0006238051258793415,9.532655188466445e-05,0.002766308623784946,9.532655188466445e-05,True,True
0.005,0.6521914070872362,0.0707697366622136,0.09858649285485467,0.1250114129041247,41,0.17666666666666664,40,1,0.17666666666666664,0.6833333333333333,0.0009384094179247553,9.528999815666454e-05,0.004888077778309003,9.528999815666454e-05,True,True
0.002,0.9383625462606984,0.044736280102247346,0.6921987638736264,0.1377178054730024,36,0.24,35,1,0.24,0.7466666666666666,0.00033752658421083226,9.516975184403825e-05,0.001230813590425597,9.516975184403825e-05,True,True
0.005,0.6459457460777595,0.0707697366622136,0.15291424916872348,0.1352779154976374,38,0.42999999999999994,37,1,0.42999999999999994,0.5566666666666666,9.516459744568128e-05,0.0007090564873530727,0.00491484734957964,9.516459744568128e-05,True,True
0.005,0.9059295975570028,0.0707697366622136,0.2300987116931212,0.10075034548323461,48,0.11333333333333333,47,1,0.11333333333333333,0.7466666666666666,0.0015357506578811872,9.505909170775123e-05,0.005299553789134255,9.505909170775123e-05,True,True
0.002,0.660497041599005,0.044736280102247346,0.09727141440886819,0.08465605439100786,52,0.11333333333333333,51,1,0.11333333333333333,1.0,0.004040933172177781,9.494472801323023e-05,-0.003886761140685588,9.494472801323023e-05,False,True
0.002,0.9053302183064772,0.044736280102247346,0.16725588449762469,0.10799621685362541,55,0.6833333333333333,54,1,0.6833333333333333,0.9366666666666665,0.00025927821714158314,0.002009975002903008,9.46261278191984e-05,9.46261278191984e-05,True,False
0.005,0.9226888860550161,0.0707697366622136,0.01930701248251425,0.1125180642496529,39,0.42999999999999994,38,1,0.42999999999999994,0.5566666666666666,9.460391963847551e-05,0.0007721386387529083,0.004765813858296082,9.460391963847551e-05,True,True
0.002,0.6309138853717511,0.044736280102247346,0.33238133494828986,0.17168181217567255,35,0.36666666666666664,34,1,0.36666666666666664,0.7466666666666666,9.423452637910557e-05,0.00013570621489545465,0.0006993092158229504,9.423452637910557e-05,True,True
0.005,0.8982795813238518,0.0707697366622136,0.4369907015230008,0.09025973629541471,53,0.11333333333333333,52,1,0.11333333333333333,0.7466666666666666,0.0015241429644414163,9.411638810043406e-05,0.00663956957105915,9.411638810043406e-05,True,True
0.005,0.6768769161061945,0.0707697366622136,0.3133943118045909,0.07047597157975541,56,0.17666666666666664,55,1,0.17666666666666664,0.42999999999999994,0.00032641426324220844,9.405737193603054e-05,0.024265764885560336,9.405737193603054e-05,True,True
0.005,0.6649209363886559,0.0707697366622136,0.4012888511462812,0.10440736609507771,48,0.11333333333333333,47,1,0.11333333333333333,0.62,0.0008897409351805601,9.369105234510654e-05,0.012689432432924563,9.369105234510654e-05,True,True
0.005,0.6792500918690387,0.0707697366622136,0.8323708596730153,0.0821007364505901,58,0.17666666666666664,57,1,0.17666666666666664,0.42999999999999994,0.0003841360015449783,9.357622799087572e-05,0.023762073432531422,9.357622799087572e-05,True,True
0.002,0.9105790378890309,0.044736280102247346,0.29872145203548406,0.10490639686795548,51,0.8733333333333333,50,1,0.8733333333333333,1.0,9.345374078085322e-05,0.003219731242906929,-7.980109519802295e-06,9.345374078085322e-05,False,False
0.002,0.9045585758816592,0.044736280102247346,0.24207564704133713,0.1080531197460773,56,0.17666666666666664,55,1,0.17666666666666664,1.0,0.0019016468690390364,9.34244651331264e-05,-0.0013760748558809838,9.34244651331264e-05,False,True
0.005,0.9110887140457017,0.0707697366622136,0.21858664229852728,0.10109486749449881,45,0.11333333333333333,44,1,0.11333333333333333,0.7466666666666666,0.001343538890095881,9.323385726449465e-05,0.004457473492455681,9.323385726449465e-05,True,True
0.005,0.9163102715399126,0.0707697366622136,0.43180386782578833,0.1259163118465277,42,0.42999999999999994,41,1,0.42999999999999994,0.5566666666666666,9.312001179023315e-05,0.0007326435685797058,0.004817037393646854,9.312001179023315e-05,True,True
0.002,0.9207506585044829,0.044736280102247346,0.33428327692176335,0.11014720674953737,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.003191394784760631,9.306481405519252e-05,-0.003191394784760631,9.306481405519252e-05,False,True
0.005,0.9403766559214769,0.0707697366622136,0.5164813956722434,0.16238866731378715,32,0.24,31,1,0.24,0.62,0.0001885965687948525,9.289493924784924e-05,0.003551508499902293,9.289493924784924e-05,True,True
0.002,0.9199106015335639,0.044736280102247346,0.23823192236393317,0.14606310553344004,45,0.42999999999999994,44,1,0.42999999999999994,0.7466666666666666,9.239155495972552e-05,0.00019376782237357643,0.0006638763118917095,9.239155495972552e-05,True,True
0.005,0.6782941820913939,0.0707697366622136,0.030244590974206974,0.06684227122338007,57,0.24,56,1,0.24,0.3033333333333333,9.226940638562726e-05,0.00018913916191636818,0.022190355528140138,9.226940638562726e-05,True,False
0.002,0.6501872649830726,0.044736280102247346,0.010765516449012537,0.09296201510495399,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.002803345183489216,9.225133343565704e-05,-0.0027892993425010786,9.225133343565704e-05,False,True
0.005,0.9075853640640006,0.0707697366622136,0.5435675936420603,0.09401751117386208,47,0.17666666666666664,46,1,0.17666666666666664,0.6833333333333333,0.0009676877234797273,9.212472429675135e-05,0.005595197893010992,9.212472429675135e-05,True,True
0.005,0.9403835982722569,0.0707697366622136,0.1981174552151396,0.14857956507859754,32,0.49333333333333323,31,1,0.49333333333333323,0.6833333333333333,9.182157313607637e-05,0.0006089774148750094,0.0017203914176416042,9.182157313607637e-05,True,True
0.005,0.8913652579501801,0.0707697366622136,0.27650616631893427,0.09127135689601198,58,0.11333333333333333,57,1,0.11333333333333333,0.62,0.0012339460003138797,9.170371217352683e-05,0.01085223148379611,9.170371217352683e-05,True,True
0.002,0.9031811835117319,0.044736280102247346,0.5963472637485144,0.10258479662961728,57,0.62,56,1,0.62,0.7466666666666666,9.134929303658315e-05,0.0012035495964740183,0.0018738338776295336,9.134929303658315e-05,True,False
0.002,0.9076854632967214,0.044736280102247346,0.6223088971998201,0.08148109982158133,54,0.17666666666666664,53,1,0.17666666666666664,1.0,0.002171180171062027,9.122417773336482e-05,-0.00100669817778367,9.122417773336482e-05,False,True
0.002,0.6532119205891449,0.044736280102247346,0.11377335077634401,0.101818219428798,47,0.17666666666666664,46,1,0.17666666666666664,1.0,0.004000472680705139,9.116964554549075e-05,-0.004000472680705139,9.116964554549075e-05,False,True
0.002,0.6472806493226426,0.044736280102247346,0.6845289434484908,0.13745308348198493,43,0.24,42,1,0.24,0.5566666666666666,0.00013785627386341855,9.109011264104352e-05,0.003159294282045734,9.109011264104352e-05,True,True
0.002,0.9185893974278814,0.044736280102247346,0.20787719853098993,0.08202350754423658,46,0.17666666666666664,45,1,0.17666666666666664,1.0,0.0010887290064582385,9.096528455036264e-05,-0.0006310602731824932,9.096528455036264e-05,False,True
0.002,0.9214512971876331,0.044736280102247346,0.012809439092832558,0.14038581700902927,44,0.6833333333333333,43,1,0.6833333333333333,0.9366666666666665,9.084862753648538e-05,0.0008237454999898969,0.00011234617073873146,9.084862753648538e-05,True,False
0.002,0.6535443052333167,0.044736280102247346,0.44370435799032193,0.0854335365236187,47,0.17666666666666664,46,1,0.17666666666666664,0.8733333333333333,0.0010797143728062306,9.077159175707795e-05,0.0007189696252275016,9.077159175707795e-05,True,True
0.002,0.6677773040252698,0.044736280102247346,0.11086770826991461,0.07464248468159507,57,0.8099999999999999,56,1,0.8099999999999999,0.8733333333333333,9.048036394857725e-05,0.003725926717835231,0.0007081241382967814,9.048036394857725e-05,True,False
0.002,0.9482997184961856,0.044736280102247346,0.4528497061858029,0.13390538892496542,32,0.24,31,1,0.24,1.0,0.0004339856850359111,9.020353819762285e-05,-3.2176280045915695e-05,9.020353819762285e-05,False,True
0.005,0.9071425210287469,0.0707697366622136,0.14232808688326248,0.10956351647041458,47,0.49333333333333323,46,1,0.49333333333333323,0.5566666666666666,9.018062937592718e-05,0.0012186557142508153,0.0069530306807717174,9.018062937592718e-05,True,True
0.005,0.9041977917310151,0.0707697366622136,0.48822994178940343,0.08493840846520824,49,0.17666666666666664,48,1,0.17666666666666664,0.62,0.0007595271419370839,8.977395124481765e-05,0.006851129267014502,8.977395124481765e-05,True,True
0.002,0.9238847295439702,0.044736280102247346,0.7895846248290094,0.09343371133376169,43,0.24,42,1,0.24,0.62,0.00020342541421838366,8.968615751098595e-05,0.002825181472539769,8.968615751098595e-05,True,True
0.005,0.9403133758557117,0.0707697366622136,0.4412970825926012,0.16261019279291575,32,0.36666666666666664,31,1,0.36666666666666664,0.5566666666666666,8.957387901692373e-05,0.0002612809244798158,0.0029921219555682716,8.957387901692373e-05,True,True
0.005,0.6409308135804962,0.0707697366622136,0.3791443512075195,0.1233721649084686,36,0.17666666666666664,35,1,0.17666666666666664,0.5566666666666666,0.00036672004697335225,8.946908970238248e-05,0.006794267838934782,8.946908970238248e-05,True,True
0.005,0.672671987842698,0.0707697366622136,0.9040787563685505,0.09886343666279103,53,0.17666666666666664,52,1,0.17666666666666664,0.36666666666666664,0.0001404422620667504,8.94031211729204e-05,0.020963284077662944,8.94031211729204e-05,True,False
0.005,0.9405508434102563,0.0707697366622136,0.5246633455375339,0.1429075943218603,32,0.24,31,1,0.24,0.62,0.0002516010044201094,8.937599818248453e-05,0.003328013414779792,8.937599818248453e-05,True,True
0.005,0.6520825555674303,0.0707697366622136,0.3226009474237925,0.10885559516393133,41,0.17666666666666664,40,1,0.17666666666666664,0.62,0.0006666926533940392,8.929049805691806e-05,0.00837887152015117,8.929049805691806e-05,True,True
0.002,0.6650881296129014,0.044736280102247346,0.2983674021076677,0.11729230363745238,55,0.17666666666666664,54,1,0.17666666666666664,0.8099999999999999,0.0006406997184761384,8.919920980689005e-05,0.0012285395819152066,8.919920980689005e-05,True,True
0.002,0.6666199174766758,0.044736280102247346,0.2793437654958419,0.09743015479411632,56,0.7466666666666666,55,1,0.7466666666666666,0.8099999999999999,8.917462558136794e-05,0.0028760635262116787,0.0008177951680914513,8.917462558136794e-05,True,False
0.002,0.6614844142999624,0.044736280102247346,0.27343553830329587,0.10635715571098596,52,0.7466666666666666,51,1,0.7466666666666666,0.8733333333333333,8.916921589247698e-05,0.002406682088848043,0.0005433730873552127,8.916921589247698e-05,True,False
0.002,0.6631973805321976,0.044736280102247346,0.6493019501441095,0.09438164645312806,54,0.17666666666666664,53,1,0.17666666666666664,0.8733333333333333,0.0014803369947186133,8.909739815248413e-05,0.001360601927654899,8.909739815248413e-05,True,True
0.002,0.6352664433782208,0.044736280102247346,0.18601150817575932,0.1536884949288932,37,0.24,36,1,0.24,1.0,0.000988264667544673,8.902574262101516e-05,-0.000908518079424227,8.902574262101516e-05,False,True
0.002,0.6230711919717132,0.044736280102247346,0.2450008897785025,0.1804541348228052,32,0.42999999999999994,31,1,0.42999999999999994,0.9366666666666665,0.00018582664027412245,0.00018432826282132844,8.900161110068637e-05,8.900161110068637e-05,True,True
0.005,0.6302806562957103,0.0707697366622136,0.17273817514772621,0.13968800213957944,32,0.17666666666666664,31,1,0.17666666666666664,0.6833333333333333,0.0003445063389838128,8.86609340319853e-05,0.0032360918093390836,8.86609340319853e-05,True,True
0.002,0.9275388745565301,0.044736280102247346,0.6918095707626027,0.09776010741995296,41,0.24,40,1,0.24,0.7466666666666666,0.000286240051108537,8.864899747188762e-05,0.0018095044539880873,8.864899747188762e-05,True,True
0.005,0.8966238651369656,0.0707697366622136,0.6762469525875747,0.08212727728526041,54,0.42999999999999994,53,1,0.42999999999999994,0.49333333333333323,8.854159135930681e-05,0.0009289587161214584,0.009315642998433456,8.854159135930681e-05,True,True
0.005,0.6358040180704345,0.0707697366622136,0.054728876891300446,0.13308815689954606,34,0.17666666666666664,33,1,0.17666666666666664,0.7466666666666666,0.0006103648189695066,8.845930118604473e-05,0.0025760334405080117,8.845930118604473e-05,True,True
0.002,0.9216250572942293,0.044736280102247346,0.3810694983489983,0.13288404086034375,44,0.5566666666666666,43,1,0.5566666666666666,0.9366666666666665,0.0003386969325850158,0.0007601031374898791,8.825408087250514e-05,8.825408087250514e-05,True,False
0.002,0.9317721468782284,0.044736280102247346,0.10418058432774228,0.11113231412145679,39,0.17666666666666664,38,1,0.17666666666666664,1.0,0.0025748170673001113,8.795588728982573e-05,-0.0025748170673001113,8.795588728982573e-05,False,True
0.005,0.9247066029424922,0.0707697366622136,0.2045672139333949,0.14356255195624884,38,0.42999999999999994,37,1,0.42999999999999994,0.5566666666666666,8.789447092834978e-05,0.0005145631461218281,0.003519865617059174,8.789447092834978e-05,True,True
0.002,0.6565953859591867,0.044736280102247346,0.9287743423949156,0.11041520304086767,49,0.3033333333333333,48,1,0.3033333333333333,0.49333333333333323,8.772992329433533e-05,0.00015472489681539898,0.005624800994924296,8.772992329433533e-05,True,True
0.002,0.9064597707943242,0.044736280102247346,0.09705713490316484,0.09032369006927181,54,0.9366666666666665,53,1,0.9366666666666665,1.0,8.761057917152471e-05,0.004823434893491535,-5.6254315557241064e-05,8.761057917152471e-05,False,False
0.002,0.9167403179617422,0.044736280102247346,0.29720797350646777,0.13773236227202781,47,0.24,46,1,0.24,0.8733333333333333,0.00035728356030228657,8.712175438940284e-05,0.0004741309711863257,8.712175438940284e-05,True,True
0.002,0.6249847712963105,0.044736280102247346,0.16115351642917908,0.144904648454559,33,0.17666666666666664,32,1,0.17666666666666664,1.0,0.001671092603638955,8.710780322468875e-05,-0.001671092603638955,8.710780322468875e-05,False,True
0.005,0.9022219437415533,0.0707697366622136,0.47184877473047304,0.12010764623699284,50,0.17666666666666664,49,1,0.17666666666666664,0.42999999999999994,0.00013666038209923442,8.704902744559911e-05,0.008904090135615945,8.704902744559911e-05,True,True
0.005,0.6685257916556331,0.0707697366622136,0.5389306162487,0.11735868585699351,50,0.17666666666666664,49,1,0.17666666666666664,0.36666666666666664,0.00011869403495508653,8.657550296878349e-05,0.016757614453121572,8.657550296878349e-05,True,False
0.005,0.6742064118657681,0.0707697366622136,0.23016131887597266,0.07816028740526608,54,0.36666666666666664,53,1,0.36666666666666664,0.42999999999999994,8.652470915071028e-05,0.0007839955239467188,0.01943602932026494,8.652470915071028e-05,True,True
0.002,0.9122325543563853,0.044736280102247346,0.005795245066683787,0.07580114694524322,50,0.6833333333333333,49,1,0.6833333333333333,0.8099999999999999,8.64481253891082e-05,0.001419345199142347,0.0007318425598955106,8.64481253891082e-05,True,False
0.005,0.9087593789624842,0.0707697366622136,0.13371890195098096,0.1247893579185401,46,0.36666666666666664,45,1,0.36666666666666664,0.49333333333333323,8.632887214015524e-05,0.0004199365305955295,0.007236706872868816,8.632887214015524e-05,True,True
0.005,0.6578757352096113,0.0707697366622136,0.6810273557741873,0.10652440790390254,44,0.17666666666666664,43,1,0.17666666666666664,0.49333333333333323,0.00037428748269665343,8.632315408195818e-05,0.013890874371143613,8.632315408195818e-05,True,True
0.002,0.9033294313101207,0.044736280102247346,0.7179497336536306,0.1093945988239971,57,0.17666666666666664,56,1,0.17666666666666664,0.6833333333333333,0.000350158289706126,8.604632233668013e-05,0.0034461303180937032,8.604632233668013e-05,True,True
0.005,0.6581449511823764,0.0707697366622136,0.3429026025948272,0.12186957175019068,44,0.17666666666666664,43,1,0.17666666666666664,0.5566666666666666,0.0005873220063398192,8.577574114168078e-05,0.009649295792385033,8.577574114168078e-05,True,True
0.005,0.635892841080403,0.0707697366622136,0.502672869690856,0.1494282803963606,34,0.17666666666666664,33,1,0.17666666666666664,0.5566666666666666,0.00021855022333135542,8.499618772005244e-05,0.006849626770661547,8.499618772005244e-05,True,True
0.002,0.9081259554581488,0.044736280102247346,0.5484745869703257,0.11326053220827172,53,0.5566666666666666,52,1,0.5566666666666666,0.7466666666666666,8.459859408243982e-05,0.0008665143311787306,0.0015982968753802743,8.459859408243982e-05,True,False
0.002,0.6518590607856674,0.044736280102247346,0.5372834943338733,0.08979204347979818,46,0.17666666666666664,45,1,0.17666666666666664,0.8733333333333333,0.0009517575859970154,8.42719040233045e-05,0.001125952358024897,8.42719040233045e-05,True,True
0.005,0.8953486193876566,0.0707697366622136,0.3052436282970233,0.09454851931284694,55,0.11333333333333333,54,1,0.11333333333333333,0.6833333333333333,0.0013621417945054884,8.425124089324138e-05,0.00864719562577151,8.425124089324138e-05,True,True
0.002,0.665593233783812,0.044736280102247346,0.6651434340870176,0.07832913491550195,56,0.17666666666666664,55,1,0.17666666666666664,0.8733333333333333,0.001506865189648342,8.405783051556214e-05,0.002078792107403895,8.405783051556214e-05,True,True
0.002,0.645678040376085,0.044736280102247346,0.13863030714032656,0.12187601948048415,42,0.9366666666666665,41,1,0.9366666666666665,1.0,8.405579898856005e-05,0.0027921186080779687,-8.405579898856005e-05,8.405579898856005e-05,False,False
0.002,0.9242016451267845,0.044736280102247346,0.9292267741049584,0.10382881620686063,43,0.3033333333333333,42,1,0.3033333333333333,0.5566666666666666,8.403381774799097e-05,0.00014732528496162593,0.004024316179807209,8.403381774799097e-05,True,True
0.005,0.9056567090920499,0.0707697366622136,0.5822785098579296,0.0996863181263126,48,0.49333333333333323,47,1,0.49333333333333323,0.5566666666666666,8.401785473135043e-05,0.0010645691267201019,0.006848985627664335,8.401785473135043e-05,True,True
0.005,0.8977890971509357,0.0707697366622136,0.1934114642251879,0.1127969796762176,53,0.17666666666666664,52,1,0.17666666666666664,0.42999999999999994,0.00025099505006576935,8.394649335222832e-05,0.010560606823390719,8.394649335222832e-05,True,True
0.005,0.643849708322419,0.0707697366622136,0.04754273832390729,0.15425808230275845,37,0.3033333333333333,36,1,0.3033333333333333,0.49333333333333323,8.393754262008511e-05,0.00017491383489881722,0.004574058167478389,8.393754262008511e-05,True,True
0.005,0.9076191431758663,0.0707697366622136,0.8039114125417626,0.09704618211791202,47,0.17666666666666664,46,1,0.17666666666666664,0.5566666666666666,0.00044907617837455565,8.388732801972777e-05,0.009116441842114563,8.388732801972777e-05,True,True
0.005,0.93756724357525,0.0707697366622136,0.5922432003236322,0.154462920040101,33,0.36666666666666664,32,1,0.36666666666666664,0.5566666666666666,8.373560300613191e-05,0.0002061183612935338,0.004473521053957344,8.373560300613191e-05,True,True
0.002,0.9317014528162241,0.044736280102247346,0.6658235843033425,0.10866495104778948,39,0.24,38,1,0.24,0.8099999999999999,0.00043605781638190576,8.369896524157968e-05,0.0011147721410870596,8.369896524157968e-05,True,True
0.002,0.6283572071456287,0.044736280102247346,0.335293304532974,0.1703936677183908,34,0.49333333333333323,33,1,0.49333333333333323,0.8099999999999999,8.336722131990509e-05,0.0002802852154860524,0.0004942476840362792,8.336722131990509e-05,True,True
0.005,0.6521326593390737,0.0707697366622136,0.7623764169034316,0.10615164781184734,41,0.24,40,1,0.24,0.36666666666666664,8.326333763979476e-05,0.0001211628648995501,0.014275264765832886,8.326333763979476e-05,True,False
0.005,0.9075454364498775,0.0707697366622136,0.1210320149245044,0.09166792623013909,47,0.11333333333333333,46,1,0.11333333333333333,0.6833333333333333,0.0010696501547957451,8.325166704385511e-05,0.007285381727904082,8.325166704385511e-05,True,True
0.005,0.8925703295480597,0.0707697366622136,0.677006135431323,0.07670927818128168,57,0.42999999999999994,56,1,0.42999999999999994,0.49333333333333323,8.299713710286414e-05,0.0009460329327991621,0.010196610745332277,8.299713710286414e-05,True,True
0.005,0.9185353608436903,0.0707697366622136,0.6092311928270283,0.12818913236632826,41,0.17666666666666664,40,1,0.17666666666666664,0.62,0.00047322322790589933,8.29635854418286e-05,0.005679756128188464,8.29635854418286e-05,True,True
0.002,0.6416756979072248,0.044736280102247346,0.03621936713301587,0.14739621568223774,40,0.17666666666666664,39,1,0.17666666666666664,1.0,0.0011325995035926962,8.294224379309286e-05,-0.0010973588706512819,8.294224379309286e-05,False,True
0.005,0.9008035638391069,0.0707697366622136,0.7103226051949011,0.1098518421835019,51,0.3033333333333333,50,1,0.3033333333333333,0.42999999999999994,8.28907420389541e-05,0.00032055129387525467,0.010332542378789254,8.28907420389541e-05,True,True
0.002,0.6645473550205132,0.044736280102247346,0.8821276250847336,0.07443095711820583,55,0.17666666666666664,54,1,0.17666666666666664,0.62,0.0003638566179238659,8.283403256203483e-05,0.005969150121988609,8.283403256203483e-05,True,True
0.002,0.9053788831972973,0.044736280102247346,0.14610240205619343,0.07712132537572472,55,0.8099999999999999,54,1,0.8099999999999999,0.9366666666666665,0.0001587333006607586,0.0038454870445112804,8.239189127593694e-05,8.239189127593694e-05,True,False
0.002,0.9109341843759191,0.044736280102247346,0.3828683824229977,0.12175581126238612,51,0.17666666666666664,50,1,0.17666666666666664,0.9366666666666665,0.0008453074762973288,9.558426486205125e-05,8.177496830279737e-05,8.177496830279737e-05,True,True
0.005,0.909320321146058,0.0707697366622136,0.7714838232608172,0.10460992632615285,46,0.17666666666666664,45,1,0.17666666666666664,0.62,0.0005137316566892659,8.155299698993505e-05,0.008338845257480068,8.155299698993505e-05,True,True
0.005,0.9403588719183078,0.0707697366622136,0.14000120091816268,0.13549464060194993,32,0.42999999999999994,31,1,0.42999999999999994,0.62,8.146515307021653e-05,0.0003300930899072355,0.0022885473834742777,8.146515307021653e-05,True,True
0.002,0.6636922410808649,0.044736280102247346,0.3176395450362932,0.08183900683597196,54,0.5566666666666666,53,1,0.5566666666666666,0.9366666666666665,0.0009101472573879513,0.0023379800276450086,8.128806720477308e-05,8.128806720477308e-05,True,False
0.005,0.91282764472053,0.0707697366622136,0.1302802902847457,0.09749581755056007,44,0.11333333333333333,43,1,0.11333333333333333,0.6833333333333333,0.0009425642023860687,8.113111611494788e-05,0.005710144220522583,8.113111611494788e-05,True,True
0.002,0.6644761487338959,0.044736280102247346,0.02945311541965668,0.09334740145658023,55,0.11333333333333333,54,1,0.11333333333333333,1.0,0.004757094236100837,8.111503568313938e-05,-0.004662878878208037,8.111503568313938e-05,False,True
0.005,0.9164207514069562,0.0707697366622136,0.727685857593016,0.12737196665685585,42,0.3033333333333333,41,1,0.3033333333333333,0.49333333333333323,8.110360874031856e-05,0.0002560727108969777,0.00811175913119631,8.110360874031856e-05,True,True
0.002,0.6563791641691342,0.044736280102247346,0.7920787474026774,0.09401271989306947,49,0.49333333333333323,48,1,0.49333333333333323,0.62,8.092675759934917e-05,0.0006500063912520045,0.003831855590216137,8.092675759934917e-05,True,True
0.002,0.6708057940454852,0.044736280102247346,0.44158491449611253,0.11597574616341191,60,0.36666666666666664,59,1,0.36666666666666664,0.5566666666666666,8.086968981958713e-05,0.0001851567453921634,0.003771109509318968,8.086968981958713e-05,True,True
0.005,0.6386481469177111,0.0707697366622136,0.4398082649392584,0.15194124704371983,35,0.17666666666666664,34,1,0.17666666666666664,0.5566666666666666,0.00021257753943778723,8.08276548220699e-05,0.006664144488887482,8.08276548220699e-05,True,True
0.002,0.9383197205854507,0.044736280102247346,0.6281250201533706,0.1214887210545592,36,0.24,35,1,0.24,0.8099999999999999,0.00042479560469594956,8.070402021793677e-05,0.0007613330771086071,8.070402021793677e-05,True,True
0.005,0.6481252026587571,0.0707697366622136,0.2031109533830332,0.10518404307958058,39,0.3033333333333333,38,1,0.3033333333333333,0.49333333333333323,8.068116530556384e-05,0.00026534004928166705,0.008116108761338746,8.068116530556384e-05,True,True
0.005,0.9027564173322316,0.0707697366622136,0.7364908617995615,0.08968411591138074,50,0.17666666666666664,49,1,0.17666666666666664,0.62,0.0006985860641533075,8.066926106350485e-05,0.008386330419027706,8.066926106350485e-05,True,True
0.002,0.9063239435060536,0.044736280102247346,0.9195981271490019,0.08813099141188241,55,0.42999999999999994,54,1,0.42999999999999994,0.62,8.066676356880148e-05,0.0005811201306515503,0.004304658080741753,8.066676356880148e-05,True,True
0.005,0.6331742693749772,0.0707697366622136,0.5360687125895666,0.1521470082942481,33,0.3033333333333333,32,1,0.3033333333333333,0.49333333333333323,8.024584670461613e-05,0.00016604765078994494,0.007026171313738254,8.024584670461613e-05,True,True
0.002,0.9207446870665283,0.044736280102247346,0.6947796911995257,0.09723150062903238,45,0.17666666666666664,44,1,0.17666666666666664,0.8733333333333333,0.0008723988624047593,8.02107822212644e-05,0.0007613937505314807,8.02107822212644e-05,True,True
0.005,0.9039992419766096,0.0707697366622136,0.19108189145470383,0.0787433239141292,49,0.17666666666666664,48,1,0.17666666666666664,0.42999999999999994,0.0002307975131376652,8.004971068975328e-05,0.011090310589997262,8.004971068975328e-05,True,True
0.002,0.6693350258673869,0.044736280102247346,0.7970759652521767,0.08278815479898628,59,0.5566666666666666,58,1,0.5566666666666666,0.62,8.00149883811061e-05,0.0011302234734688436,0.004757313211719863,8.00149883811061e-05,True,False
0.002,0.9087339752323197,0.044736280102247346,0.9313961086382753,0.07597435428174154,53,0.17666666666666664,52,1,0.17666666666666664,0.5566666666666666,0.0002419765383807662,7.989682566963502e-05,0.0048083488701891434,7.989682566963502e-05,True,True
0.005,0.8912227694901945,0.0707697366622136,0.48586635500146547,0.06927212550477158,58,0.36666666666666664,57,1,0.36666666666666664,0.42999999999999994,7.982677744288965e-05,0.0006424735127259124,0.011744812876523566,7.982677744288965e-05,True,True
0.002,0.66411800516068,0.044736280102247346,0.24267609593165707,0.09426858323222843,54,0.8099999999999999,53,1,0.8099999999999999,0.8733333333333333,7.959704393479985e-05,0.003624438790544878,0.0003936185782567325,7.959704393479985e-05,True,False
0.002,0.9295420317441542,0.044736280102247346,0.5768599248982089,0.13405726824882816,40,0.17666666666666664,39,1,0.17666666666666664,0.9366666666666665,0.0007473278592604026,7.95476441708892e-05,0.00018912641111279853,7.95476441708892e-05,True,True
0.002,0.9164866614259539,0.044736280102247346,0.09155328217665944,0.12928745579414017,47,0.7466666666666666,46,1,0.7466666666666666,0.9366666666666665,7.95064887238714e-05,0.0012855738791142863,9.444100199229816e-05,7.95064887238714e-05,True,False
0.002,0.9092606916997696,0.044736280102247346,0.3400895678376061,0.10642276042646803,52,0.8099999999999999,51,1,0.8099999999999999,0.9366666666666665,0.00016255322129292047,0.002593487693087422,7.91954311366738e-05,7.91954311366738e-05,True,False
0.002,0.9380355765481115,0.044736280102247346,0.43577017710964816,0.1223656448223293,36,0.7466666666666666,35,1,0.7466666666666666,0.9366666666666665,7.905857397863905e-05,0.0010464821304435523,0.00011674832301899613,7.905857397863905e-05,True,False
0.005,0.6502848384246543,0.0707697366622136,0.006892556649428039,0.11563411619768417,40,0.49333333333333323,39,1,0.49333333333333323,0.5566666666666666,7.905739671444741e-05,0.0010586856544341978,0.004899383688911403,7.905739671444741e-05,True,True
0.005,0.638458531726818,0.0707697366622136,0.0026731859366604716,0.12525031285990113,35,0.17666666666666664,34,1,0.17666666666666664,0.7466666666666666,0.0005678038306878165,7.899958585006075e-05,0.002923545272591291,7.899958585006075e-05,True,True
0.002,0.6197078052815979,0.044736280102247346,0.18403739584312884,0.1684861700251035,31,0.24,30,1,0.24,1.0,0.0010174025672752916,7.894269708344943e-05,-0.0010174025672752916,7.894269708344943e-05,False,True
0.005,0.9090574589800465,0.0707697366622136,0.32338926173698124,0.08653590897076636,46,0.17666666666666664,45,1,0.17666666666666664,0.5566666666666666,0.0004070055569806544,7.884680869016935e-05,0.007262637091002641,7.884680869016935e-05,True,True
0.002,0.6348434772295984,0.044736280102247346,0.5384015577102785,0.13036704869370982,37,0.62,36,1,0.62,0.7466666666666666,7.866763889022874e-05,0.0007141880696008314,0.0009990937525332841,7.866763889022874e-05,True,False
0.002,0.9180494690281354,0.044736280102247346,0.16233107833317842,0.1274511897350848,46,0.8099999999999999,45,1,0.8099999999999999,1.0,7.856278503613855e-05,0.001696532314159034,-5.617489197504968e-06,7.856278503613855e-05,False,False
0.002,0.9159532495468062,0.044736280102247346,0.32602929403448555,0.10507766323067565,48,0.11333333333333333,47,1,0.11333333333333333,1.0,0.0035743471613268,7.850430516459606e-05,-0.0035743471613268,7.850430516459606e-05,False,True
0.002,0.9454190708459681,0.044736280102247346,0.42190541124599845,0.156799871516117,33,0.6833333333333333,32,1,0.6833333333333333,0.9366666666666665,0.00012616187630820695,0.0006996386549358545,7.84347360884648e-05,7.84347360884648e-05,True,False
0.005,0.6483171856963047,0.0707697366622136,0.030455093591172603,0.139592645424356,39,0.42999999999999994,38,1,0.42999999999999994,0.5566666666666666,7.841492230581756e-05,0.0005548145431687284,0.004714217419382074,7.841492230581756e-05,True,True
0.005,0.8965026986300163,0.0707697366622136,0.39764509123502395,0.06913261690815557,54,0.17666666666666664,53,1,0.17666666666666664,0.36666666666666664,9.217376727497974e-05,7.833026127282769e-05,0.01238401996570879,7.833026127282769e-05,True,False
0.005,0.6388265441188398,0.0707697366622136,0.22232909529477568,0.1567169022717315,35,0.36666666666666664,34,1,0.36666666666666664,0.49333333333333323,7.79285919291757e-05,0.00024321725791512873,0.0047943356145116935,7.79285919291757e-05,True,True
0.002,0.9052471917290436,0.044736280102247346,1.0320562560993969,0.0853705577385914,56,0.17666666666666664,55,1,0.17666666666666664,0.5566666666666666,0.0002572438911637615,7.788770636189063e-05,0.005931136287007413,7.788770636189063e-05,True,True
0.005,0.9187345367840397,0.0707697366622136,0.11660030603468012,0.11700719514897509,41,0.11333333333333333,40,1,0.11333333333333333,0.8099999999999999,0.0012782875149188262,7.75347842306576e-05,0.0030351228739967937,7.75347842306576e-05,True,True
0.002,0.6648918793642224,0.044736280102247346,0.42278623093263823,0.09760131774224355,55,0.42999999999999994,54,1,0.42999999999999994,0.9366666666666665,0.0013615127340048598,0.0011153206273654482,7.752399658491612e-05,7.752399658491612e-05,True,True
0.002,0.918215527729022,0.044736280102247346,0.4016245552183993,0.13051760107895655,46,0.62,45,1,0.62,0.8099999999999999,7.74267069066026e-05,0.0008297706881771156,0.0006179209245148768,7.74267069066026e-05,True,False
0.002,0.907313774676621,0.044736280102247346,0.8620669836821773,0.10251466847609342,54,0.17666666666666664,53,1,0.17666666666666664,0.6833333333333333,0.0004502804344215993,7.731840156647036e-05,0.003783994075654737,7.731840156647036e-05,True,True
0.002,0.6539890780244443,0.044736280102247346,0.3348090718036783,0.11684025618494212,47,0.62,46,1,0.62,0.9366666666666665,0.0004910462728287328,0.0014191348978375474,7.725954707674634e-05,7.725954707674634e-05,True,False
0.002,0.6504803106876648,0.044736280102247346,0.4495258263565551,0.0963444153716096,45,0.6833333333333333,44,1,0.6833333333333333,0.8099999999999999,7.721612386154517e-05,0.0015093681202751643,0.0010149045088276244,7.721612386154517e-05,True,False
0.005,0.672554855525981,0.0707697366622136,0.4552091754154277,0.09351979618541602,53,0.11333333333333333,52,1,0.11333333333333333,0.5566666666666666,0.0009633047485558037,7.696039386855108e-05,0.017229533681591937,7.696039386855108e-05,True,True
0.002,0.9422696599514944,0.044736280102247346,0.013235751401780575,0.17367581444213973,34,0.7466666666666666,33,1,0.7466666666666666,1.0,7.665330890031899e-05,0.0005422914357232735,-5.15419741369395e-05,7.665330890031899e-05,False,False
0.005,0.6544912024964333,0.0707697366622136,0.06133057255128477,0.12350967135018935,42,0.49333333333333323,41,1,0.49333333333333323,0.5566666666666666,7.65013926731006e-05,0.0009388741076643834,0.00602586890514246,7.65013926731006e-05,True,True
0.005,0.660029845489369,0.0707697366622136,0.2706077514936156,0.08857136542011412,45,0.3033333333333333,44,1,0.3033333333333333,0.42999999999999994,7.641640339480567e-05,0.0002524115726879123,0.013681956160042984,7.641640339480567e-05,True,True
0.002,0.670698991913643,0.044736280102247346,0.24411256114666474,0.12096865198526666,60,0.24,59,1,0.24,0.62,0.00015875933250943791,7.626468324185144e-05,0.0024199436345127266,7.626468324185144e-05,True,True
0.005,0.6650077756056599,0.0707697366622136,0.5570892952751841,0.09456710899634134,48,0.36666666666666664,47,1,0.36666666666666664,0.42999999999999994,7.614825550634089e-05,0.0006353681790575443,0.016027585679321905,7.614825550634089e-05,True,True
0.005,0.9296697777027633,0.0707697366622136,0.3083068245988184,0.12293783427540347,36,0.49333333333333323,35,1,0.49333333333333323,0.62,7.58639809110585e-05,0.0006631997454301387,0.0029276458122300124,7.58639809110585e-05,True,True
0.005,0.6541429679005485,0.0707697366622136,0.6496383891442,0.10844479399686081,42,0.3033333333333333,41,1,0.3033333333333333,0.42999999999999994,7.583312355865528e-05,0.000340980115431559,0.013006627173585975,7.583312355865528e-05,True,True
0.002,0.9051525416236568,0.044736280102247346,0.5317685577206106,0.07641460543519767,56,0.11333333333333333,55,1,0.11333333333333333,1.0,0.0028359392201171476,7.57862150061949e-05,-0.002008352044922506,7.57862150061949e-05,False,True
0.002,0.6555136798073175,0.044736280102247346,0.34269447773581413,0.11527689379134373,48,0.5566666666666666,47,1,0.5566666666666666,0.9366666666666665,0.0005942332064845864,0.0012898867188052227,7.577565928589194e-05,7.577565928589194e-05,True,False
0.002,0.6378140322614818,0.044736280102247346,0.003785856297498626,0.16589020713386932,38,0.5566666666666666,37,1,0.5566666666666666,0.8733333333333333,7.571047167168228e-05,0.00022092674073762811,0.00019833086068209117,7.571047167168228e-05,True,False
0.002,0.6645803817318886,0.044736280102247346,0.57236525492694,0.09646228638825889,55,0.11333333333333333,54,1,0.11333333333333333,0.9366666666666665,0.0017573495755856543,7.55793649815206e-05,0.0006629334221710887,7.55793649815206e-05,True,True
0.005,0.6729544795642418,0.0707697366622136,0.044129756866087104,0.09673282505710301,53,0.42999999999999994,52,1,0.42999999999999994,0.49333333333333323,7.526707320760667e-05,0.0012513206737053723,0.013041862218421298,7.526707320760667e-05,True,True
0.005,0.8966261604541943,0.0707697366622136,0.622636500130601,0.07266134534616316,54,0.17666666666666664,53,1,0.17666666666666664,0.49333333333333323,0.00033826343706003643,7.519090363876618e-05,0.009984944207667722,7.519090363876618e-05,True,True
0.005,0.8965375817282409,0.0707697366622136,0.11232873916752534,0.07589839307150635,54,0.36666666666666664,53,1,0.36666666666666664,0.42999999999999994,7.498054677564442e-05,0.0007546447765387286,0.014469501150076272,7.498054677564442e-05,True,True
0.005,0.6771408131296457,0.0707697366622136,0.2735089044098928,0.10379764227426842,56,0.3033333333333333,55,1,0.3033333333333333,0.36666666666666664,7.497567997170788e-05,0.0003512918268300964,0.0184868593403349,7.497567997170788e-05,True,False
0.005,0.89258076744786,0.0707697366622136,0.6817533289602176,0.06815333412240301,57,0.17666666666666664,56,1,0.17666666666666664,0.49333333333333323,0.00028172037542806196,7.49138118109564e-05,0.01127354535605586,7.49138118109564e-05,True,True
0.005,0.6632887953295364,0.0707697366622136,0.6769908794015046,0.09533451468512313,47,0.3033333333333333,46,1,0.3033333333333333,0.42999999999999994,7.466732594038676e-05,0.00041170389616789523,0.01654965099153039,7.466732594038676e-05,True,True
0.002,0.6686996966141113,0.044736280102247346,0.6420936622831581,0.10318834696620063,58,0.49333333333333323,57,1,0.49333333333333323,0.62,7.451425614788892e-05,0.0006809545692340103,0.0041839869352084036,7.451425614788892e-05,True,True
0.005,0.6436294174124423,0.0707697366622136,0.1923552588888063,0.13997541697918653,37,0.42999999999999994,36,1,0.42999999999999994,0.5566666666666666,7.43260613113569e-05,0.0006188777473084531,0.004904159351205129,7.43260613113569e-05,True,True
0.002,0.6662560197718739,0.044736280102247346,0.5072933507634683,0.06485010285853925,56,0.42999999999999994,55,1,0.42999999999999994,0.5566666666666666,7.43256367336867e-05,0.0004746840639906301,0.00510015189376717,7.43256367336867e-05,True,True
0.002,0.9103189783061945,0.044736280102247346,0.4851585895789665,0.08528704824760089,52,0.11333333333333333,51,1,0.11333333333333333,1.0,0.0029983232500147977,7.42086278637522e-05,-0.0026051293389750467,7.42086278637522e-05,False,True
0.005,0.9074610428142685,0.0707697366622136,0.6644101159292671,0.11052237807048645,47,0.17666666666666664,46,1,0.17666666666666664,0.62,0.0006641281627420642,7.381254298338374e-05,0.0072849687776067006,7.381254298338374e-05,True,True
0.002,0.9455615920748432,0.044736280102247346,0.03431546241435183,0.1591171823349011,33,0.17666666666666664,32,1,0.17666666666666664,1.0,0.001702260198200571,7.377902211316038e-05,-0.001702260198200571,7.377902211316038e-05,False,True
0.005,0.9164430126167401,0.0707697366622136,0.829287058008171,0.1286624068498001,42,0.17666666666666664,41,1,0.17666666666666664,0.42999999999999994,0.00011725381400874661,7.365382979866487e-05,0.009949200767768902,7.365382979866487e-05,True,True
0.002,0.9183348620102583,0.044736280102247346,0.2656278458716935,0.08144916664706771,46,0.6833333333333333,45,1,0.6833333333333333,0.8099999999999999,7.357798748673216e-05,0.0009193055593494908,0.0005309192118315154,7.357798748673216e-05,True,False
0.002,0.9403917391366894,0.044736280102247346,0.40493507270294493,0.15461718823685383,35,0.17666666666666664,34,1,0.17666666666666664,1.0,0.0008040294213021669,7.354494828315815e-05,-0.0005844059929634465,7.354494828315815e-05,False,True
0.002,0.9270700398247066,0.044736280102247346,0.09223211353817863,0.14967515380907637,41,0.24,40,1,0.24,1.0,0.0007160286770501591,7.347235512580484e-05,-0.0005878409481681005,7.347235512580484e-05,False,True
0.002,0.9028161142976451,0.044736280102247346,0.2804323264357753,0.08818519772759403,57,0.8733333333333333,56,1,0.8733333333333333,0.9366666666666665,7.346722945393597e-05,0.004583277497595093,7.625125373414314e-05,7.346722945393597e-05,True,False
0.005,0.638804771073246,0.0707697366622136,0.15285322300840137,0.1544277734033615,35,0.42999999999999994,34,1,0.42999999999999994,0.5566666666666666,7.340236003708413e-05,0.00035846011888458014,0.0040975016832535335,7.340236003708413e-05,True,True
0.005,0.6805843789133754,0.0707697366622136,0.49550381951915073,0.08590791928987311,59,0.11333333333333333,58,1,0.11333333333333333,0.49333333333333323,0.0009032086619153954,7.281844845759481e-05,0.022747200431264186,7.281844845759481e-05,True,True
0.002,0.902533523592106,0.044736280102247346,0.592478829732507,0.06744111499446051,58,0.17666666666666664,57,1,0.17666666666666664,0.9366666666666665,0.0015924188382976567,7.27373389405031e-05,0.0003037345439910847,7.27373389405031e-05,True,True
0.002,0.6331504921581514,0.044736280102247346,0.24013161890643175,0.10355783535443856,36,0.36666666666666664,35,1,0.36666666666666664,0.6833333333333333,7.25184731840689e-05,0.00010495867421130402,0.0009723126919801116,7.25184731840689e-05,True,True
0.002,0.6223172061187103,0.044736280102247346,0.150443767553445,0.1422473191387284,32,0.17666666666666664,31,1,0.17666666666666664,1.0,0.0014263730537467194,7.181065375546795e-05,-0.0014263730537467194,7.181065375546795e-05,False,True
0.002,0.6356129799058224,0.044736280102247346,0.14687485592302676,0.16114462260263587,37,0.6833333333333333,36,1,0.6833333333333333,0.8733333333333333,7.174886634717982e-05,0.0005588342777573516,0.00010693856598483499,7.174886634717982e-05,True,False
0.002,0.6416856562051106,0.044736280102247346,0.6266921238936825,0.1479578508802089,40,0.24,39,1,0.24,0.62,0.00013313295206613632,7.16878910665484e-05,0.002520878769759085,7.16878910665484e-05,True,True
0.002,0.9077298689873639,0.044736280102247346,1.0704457490082708,0.08866110508311874,54,0.17666666666666664,53,1,0.17666666666666664,0.49333333333333323,0.000141130635276059,7.15762947556288e-05,0.006522362364582722,7.15762947556288e-05,True,True
0.002,0.6621924913257135,0.044736280102247346,0.27109620565930315,0.07324378082934767,53,0.11333333333333333,52,1,0.11333333333333333,0.9366666666666665,0.0016045142497027644,7.128402434185518e-05,0.00024239604438356586,7.128402434185518e-05,True,True
0.002,0.9114258886975539,0.044736280102247346,0.12121506300106932,0.07921458534149649,51,0.11333333333333333,50,1,0.11333333333333333,1.0,0.0029077785663622078,7.121344609079233e-05,-0.0026933759382810896,7.121344609079233e-05,False,True
0.005,0.6794110678296161,0.0707697366622136,0.6393939588325848,0.07594772560412809,58,0.36666666666666664,57,1,0.36666666666666664,0.36666666666666664,7.105675416828294e-05,0.0006209177712243512,0.025155357690271565,7.105675416828294e-05,True,False
0.002,0.6576697367105269,0.044736280102247346,0.26223934294042345,0.09419837208862938,50,0.11333333333333333,49,1,0.11333333333333333,1.0,0.003564894177895699,7.09464382878927e-05,-0.0032884108514703732,7.09464382878927e-05,False,True
0.002,0.9166639476002337,0.044736280102247346,0.4275512505252259,0.13398155903133538,47,0.49333333333333323,46,1,0.49333333333333323,0.6833333333333333,7.084204418886708e-05,0.0004177406379235727,0.0011338389047564836,7.084204418886708e-05,True,True
0.002,0.9011550440645135,0.044736280102247346,0.3355597470314049,0.12031636068072842,59,0.24,58,1,0.24,0.6833333333333333,0.00023929394674747424,7.064806888776757e-05,0.0016276077807711878,7.064806888776757e-05,True,True
0.002,0.9135519403075993,0.044736280102247346,0.35098816745567085,0.11585564758186415,49,0.7466666666666666,48,1,0.7466666666666666,0.9366666666666665,0.00020502748048518618,0.0018339852909963227,7.057505074661589e-05,7.057505074661589e-05,True,False
0.002,0.6667838039170617,0.044736280102247346,0.006769678384127229,0.08615496082920418,57,0.8733333333333333,55,2,0.11333333333333333,1.0,0.00532513275842918,7.039139315836723e-05,-0.005185505753847832,7.039139315836723e-05,False,True
0.005,0.6807928682366698,0.0707697366622136,0.8405339902181233,0.09426349794591261,59,0.17666666666666664,58,1,0.17666666666666664,0.36666666666666664,0.0001649885850941495,7.023482933175662e-05,0.024367798173221104,7.023482933175662e-05,True,False
0.002,0.9234005019007125,0.044736280102247346,0.6899927860746122,0.1436412978350145,43,0.24,42,1,0.24,0.5566666666666666,7.347948331343614e-05,7.021966251662386e-05,0.002879961346660267,7.021966251662386e-05,True,True
0.005,0.6753643984878462,0.0707697366622136,0.18676348651556518,0.077573540437165,55,0.11333333333333333,54,1,0.11333333333333333,0.5566666666666666,0.0009328114387756508,6.999968456587616e-05,0.018598058282580526,6.999968456587616e-05,True,True
0.002,0.9004767232841677,0.044736280102247346,1.0702843197113006,0.0693574279531348,60,0.3033333333333333,59,1,0.3033333333333333,0.42999999999999994,6.984284042227722e-05,0.00015785537412694217,0.007357114877432815,6.984284042227722e-05,True,True
0.005,0.9147951626333926,0.0707697366622136,0.5212967984657418,0.11097665473303697,43,0.11333333333333333,42,1,0.11333333333333333,0.7466666666666666,0.001025460750355788,6.971880729766353e-05,0.004163705912539466,6.971880729766353e-05,True,True
0.005,0.9346939602003973,0.0707697366622136,0.26605453109192484,0.15868257760398838,34,0.17666666666666664,33,1,0.17666666666666664,0.6833333333333333,0.0003821486917989281,6.942558926969698e-05,0.0023004145634884622,6.942558926969698e-05,True,True
0.002,0.9082953905601208,0.044736280102247346,0.6490063417550316,0.06582697235541972,53,0.24,52,1,0.24,0.5566666666666666,0.00012270739663242103,6.940344741012197e-05,0.0034951159030051256,6.940344741012197e-05,True,True
0.005,0.9059584134020492,0.0707697366622136,0.10802232914389379,0.09761795574494536,48,0.11333333333333333,47,1,0.11333333333333333,0.7466666666666666,0.0015069826942881118,6.938694131941573e-05,0.006529276213464312,6.938694131941573e-05,True,True
0.005,0.6436286152493127,0.0707697366622136,0.032160775335478085,0.1470444538725261,37,0.17666666666666664,36,1,0.17666666666666664,0.6833333333333333,0.0004931244667005778,6.926113813669117e-05,0.0035361027726562846,6.926113813669117e-05,True,True
0.002,0.9096874818826189,0.044736280102247346,0.506199245662355,0.11317485383712717,52,0.24,51,1,0.24,0.9366666666666665,0.0011156668576296513,0.00014273899557091165,6.91045870440914e-05,6.91045870440914e-05,True,True
0.005,0.8885735513925532,0.0707697366622136,0.20044214906509655,0.09242209666674775,60,0.36666666666666664,59,1,0.36666666666666664,0.42999999999999994,6.904832797929232e-05,0.0008507853769342779,0.014556085630742474,6.904832797929232e-05,True,True
0.005,0.8965967049233334,0.0707697366622136,0.05133893487822909,0.07181152511915004,54,0.11333333333333333,53,1,0.11333333333333333,0.42999999999999994,0.00031846599126937483,6.900753496257738e-05,0.016921656449221542,6.900753496257738e-05,True,True
0.002,0.6667079521506041,0.044736280102247346,0.058543539017952555,0.10711259927687505,56,0.7466666666666666,55,1,0.7466666666666666,0.8099999999999999,6.886863413622604e-05,0.0020285665461228794,0.0005425049595381704,6.886863413622604e-05,True,False
0.002,0.9088439235556554,0.044736280102247346,0.6679002596749345,0.09202675470436068,53,0.36666666666666664,52,1,0.36666666666666664,0.9366666666666665,0.0013264866713548014,0.0006410682856282425,6.877889712960396e-05,6.877889712960396e-05,True,True
0.002,0.9107078317288987,0.044736280102247346,0.05836840996301634,0.08072012016453431,51,0.8099999999999999,50,1,0.8099999999999999,0.9366666666666665,0.00013645131787772767,0.0030114274556495464,6.845068065209757e-05,6.845068065209757e-05,True,False
0.002,0.9002974357885477,0.044736280102247346,0.14150863993561952,0.09116401589495278,60,0.11333333333333333,59,1,0.11333333333333333,1.0,0.004324530133188992,6.833145865394437e-05,-0.004019021257733759,6.833145865394437e-05,False,True
0.005,0.6711624814020115,0.0707697366622136,0.06559052925684562,0.08048097362320449,52,0.11333333333333333,51,1,0.11333333333333333,0.5566666666666666,0.0008587654204094421,6.832101883020978e-05,0.014470559430015618,6.832101883020978e-05,True,True
0.002,0.6501033958986225,0.044736280102247346,0.6870098519569872,0.11295163497774549,45,0.17666666666666664,44,1,0.17666666666666664,0.8099999999999999,0.0007442048994405611,6.826474709638315e-05,0.0018074955093631616,6.826474709638315e-05,True,True
0.005,0.6726172903525017,0.0707697366622136,0.5166214288435819,0.0786293405105068,53,0.11333333333333333,52,1,0.11333333333333333,0.49333333333333323,0.0004960236910249561,6.824724074176075e-05,0.021188384222557814,6.824724074176075e-05,True,True
0.002,0.9123760401894163,0.044736280102247346,0.6329756662270057,0.07103850608481699,50,0.36666666666666664,49,1,0.36666666666666664,0.5566666666666666,6.824578573390999e-05,0.00015029426415108342,0.0030059374081802715,6.824578573390999e-05,True,True
0.005,0.8954095499089403,0.0707697366622136,0.5122143113774461,0.09219357363431487,55,0.11333333333333333,54,1,0.11333333333333333,0.6833333333333333,0.0013486572280559481,6.823936684868166e-05,0.007666411251631792,6.823936684868166e-05,True,True
0.002,0.9315026703218423,0.044736280102247346,0.499322778059843,0.10329334293189381,39,0.17666666666666664,38,1,0.17666666666666664,0.9366666666666665,0.0006322900564269118,6.814987115377535e-05,0.00010447897111474333,6.814987115377535e-05,True,True
0.005,0.8939203423034948,0.0707697366622136,0.8494225718555404,0.071500335395972,56,0.3033333333333333,55,1,0.3033333333333333,0.42999999999999994,6.800579709664074e-05,0.00022530721825098562,0.012779569828268576,6.800579709664074e-05,True,True
0.002,0.9018582796686274,0.044736280102247346,0.16930378767896062,0.07211900137831478,58,0.7466666666666666,57,1,0.7466666666666666,0.9366666666666665,0.00041196550789897844,0.0035837682354080075,6.762776580064014e-05,6.762776580064014e-05,True,False
0.002,0.9330514521110972,0.044736280102247346,0.2796320674444356,0.15684856240576506,38,0.5566666666666666,37,1,0.5566666666666666,0.9366666666666665,0.0001707715501025847,0.00046389645611668803,6.755214407689774e-05,6.755214407689774e-05,True,False
0.002,0.9456878400062108,0.044736280102247346,0.7601747226098786,0.1542582726845748,33,0.24,32,1,0.24,0.62,0.00011589897772462458,6.735955412226952e-05,0.002088873086037874,6.735955412226952e-05,True,True
0.002,0.6281337306406372,0.044736280102247346,0.5278320045896925,0.11527128323858057,34,0.3033333333333333,33,1,0.3033333333333333,0.5566666666666666,6.732721293382904e-05,7.515751455780225e-05,0.00189050158509788,6.732721293382904e-05,True,True
0.002,0.9276609752756397,0.044736280102247346,0.55789588589231,0.12134368686784767,41,0.49333333333333323,40,1,0.49333333333333323,0.9366666666666665,0.0005205403463223991,0.0007783963737637529,6.731312725376605e-05,6.731312725376605e-05,True,True
0.002,0.6547388615776214,0.044736280102247346,0.9837493696095474,0.09455249974768107,48,0.17666666666666664,47,1,0.17666666666666664,0.49333333333333323,0.00016003985482719368,6.707346847501265e-05,0.005880687049636876,6.707346847501265e-05,True,True
0.002,0.6453773912628689,0.044736280102247346,0.08448911356499686,0.1371744560693731,42,0.17666666666666664,41,1,0.17666666666666664,1.0,0.0016163376993002154,6.696370803815964e-05,-0.0015827185100899615,6.696370803815964e-05,False,True
0.002,0.6659644683955365,0.044736280102247346,0.5713646621375333,0.06888547093281433,56,0.17666666666666664,55,1,0.17666666666666664,0.7466666666666666,0.0009150282620932744,6.692357567996481e-05,0.0035216797902837818,6.692357567996481e-05,True,True
0.005,0.9404112843213805,0.0707697366622136,0.44337204868108315,0.16118411336829647,32,0.17666666666666664,31,1,0.17666666666666664,0.6833333333333333,0.0003105279197447568,6.688954542449141e-05,0.0027164473557143663,6.688954542449141e-05,True,True
0.002,0.6485775056410596,0.044736280102247346,0.35493415898748965,0.12084328856637651,44,0.17666666666666664,43,1,0.17666666666666664,1.0,0.0018227720716679815,6.655221544610315e-05,-0.001407654770129002,6.655221544610315e-05,False,True
0.002,0.6661890608645097,0.044736280102247346,0.8771774862712484,0.10624177051749964,56,0.17666666666666664,55,1,0.17666666666666664,0.49333333333333323,0.00018467943485291538,6.639143074469312e-05,0.00634165798542874,6.639143074469312e-05,True,True
0.002,0.6604664085299519,0.044736280102247346,0.8179458793034081,0.0856493588325245,52,0.17666666666666664,51,1,0.17666666666666664,0.7466666666666666,0.00067379742787441,6.613891286928034e-05,0.003927352773154908,6.613891286928034e-05,True,True
0.005,0.6433367235902551,0.0707697366622136,0.7896188732354653,0.11908164153436558,37,0.17666666666666664,36,1,0.17666666666666664,0.36666666666666664,6.604240469865359e-05,6.68841277641537e-05,0.012527355277168629,6.604240469865359e-05,True,False
0.002,0.9058535637960295,0.044736280102247346,0.8651431169629055,0.10459483427269885,55,0.42999999999999994,54,1,0.42999999999999994,0.5566666666666666,6.602750574218238e-05,0.0003468863347238732,0.0046116330126070755,6.602750574218238e-05,True,True
0.002,0.6587991120950968,0.044736280102247346,0.05396965826940849,0.09399051704911779,50,0.9366666666666665,49,1,0.9366666666666665,1.0,6.595719677011419e-05,0.004248007714557666,-5.417570706766425e-05,6.595719677011419e-05,False,False
0.005,0.9075207011837219,0.0707697366622136,0.9749774377701675,0.0901150011604777,47,0.17666666666666664,46,1,0.17666666666666664,0.36666666666666664,6.998549804188977e-05,6.581695510219111e-05,0.013342336941469897,6.581695510219111e-05,True,False
0.002,0.6352479575603487,0.044736280102247346,0.2635144202533554,0.10411756061298268,37,0.24,36,1,0.24,0.8733333333333333,0.00036906234173925785,6.566795387808014e-05,0.00041522948310755703,6.566795387808014e-05,True,True
0.005,0.6599974136561411,0.0707697366622136,0.5277338011822105,0.12073721770796975,45,0.17666666666666664,44,1,0.17666666666666664,0.49333333333333323,0.0003718126540160207,6.559250056387762e-05,0.012627591644179207,6.559250056387762e-05,True,True
0.005,0.9297767381912642,0.0707697366622136,0.7401313608820759,0.1409066044909827,36,0.3033333333333333,35,1,0.3033333333333333,0.49333333333333323,6.546544350406694e-05,0.0001748641414792322,0.006903987954075107,6.546544350406694e-05,True,True
0.005,0.9057493258679543,0.0707697366622136,0.0633723159627605,0.08446971003268959,48,0.11333333333333333,47,1,0.11333333333333333,0.5566666666666666,0.000591372367145374,6.545144686454905e-05,0.010426593598109333,6.545144686454905e-05,True,True
0.005,0.6685588255042868,0.0707697366622136,0.5322256961917975,0.11908998247185176,50,0.24,49,1,0.24,0.36666666666666664,6.542140539617152e-05,9.079245521289815e-05,0.016860825648543538,6.542140539617152e-05,True,False
0.002,0.8993243002907898,0.044736280102247346,0.06786812932013168,0.09170161896615979,60,0.8099999999999999,59,1,0.8099999999999999,0.8733333333333333,6.521865279586878e-05,0.003928310795068352,0.00036293364228270403,6.521865279586878e-05,True,False
0.005,0.6715784018636138,0.0707697366622136,0.43355860596607576,0.11623685177071859,52,0.17666666666666664,51,1,0.17666666666666664,0.36666666666666664,8.641336548892641e-05,6.511673100620085e-05,0.017322174981760096,6.511673100620085e-05,True,False
0.002,0.922305515828197,0.044736280102247346,0.34961907664185526,0.09515223206829443,44,0.17666666666666664,43,1,0.17666666666666664,1.0,0.0021546046294483928,6.508589822821424e-05,-0.0020662667174081743,6.508589822821424e-05,False,True
0.002,0.6488168304191252,0.044736280102247346,0.3897285925428918,0.12778164405305062,44,0.17666666666666664,43,1,0.17666666666666664,1.0,0.0011640400135033116,6.503827397642242e-05,-0.00037315343806197464,6.503827397642242e-05,False,True
0.005,0.9249494169642992,0.0707697366622136,0.4882114540537568,0.12916078470578402,38,0.49333333333333323,37,1,0.49333333333333323,0.62,6.495411536084038e-05,0.0007392981950283528,0.0039441980579526725,6.495411536084038e-05,True,True
0.005,0.6632255337881285,0.0707697366622136,0.5148196064928904,0.10534581896545005,47,0.11333333333333333,46,1,0.11333333333333333,0.5566666666666666,0.0007432184230405723,6.485659506226158e-05,0.013361093106539386,6.485659506226158e-05,True,True
0.002,0.6673802827635118,0.044736280102247346,0.5799113767068311,0.06686698033182155,57,0.49333333333333323,56,1,0.49333333333333323,0.5566666666666666,6.481769051905025e-05,0.0008188190884430403,0.004840999076825837,6.481769051905025e-05,True,True
0.002,0.948338254279176,0.044736280102247346,0.20705293681090584,0.16078719058465238,32,0.17666666666666664,31,1,0.17666666666666664,1.0,0.0014420782575618272,6.479257103549791e-05,-0.0014420782575618272,6.479257103549791e-05,False,True
0.002,0.6532839604366444,0.044736280102247346,0.8616754477975079,0.10058933803325804,47,0.42999999999999994,46,1,0.42999999999999994,0.5566666666666666,6.45041039600438e-05,0.00039282188014264297,0.004397417160277388,6.45041039600438e-05,True,True
0.005,0.8963676947649221,0.0707697366622136,0.7060098122883814,0.11232322571933101,54,0.17666666666666664,53,1,0.17666666666666664,0.36666666666666664,6.605392207644779e-05,6.421700156775906e-05,0.012290902151724474,6.421700156775906e-05,True,False
0.002,0.9128226920874802,0.044736280102247346,0.2982152785273546,0.1069999920707904,50,0.11333333333333333,49,1,0.11333333333333333,1.0,0.0033367985919756423,6.415270231326788e-05,-0.003288814578734228,6.415270231326788e-05,False,True
0.002,0.9152154459644237,0.044736280102247346,0.3709609442399488,0.0877827068043953,48,0.8733333333333333,47,1,0.8733333333333333,0.9366666666666665,6.36518299532331e-05,0.002547774235388794,0.00012042119798619277,6.36518299532331e-05,True,False
0.002,0.9429739040699583,0.044736280102247346,0.6237855189637532,0.15197233655700898,34,0.49333333333333323,33,1,0.49333333333333323,0.6833333333333333,6.364802939827438e-05,0.0003385984024415463,0.0011288832882604917,6.364802939827438e-05,True,True
0.002,0.9097537704854562,0.044736280102247346,0.517901520214269,0.07094273472745723,52,0.17666666666666664,51,1,0.17666666666666664,0.8733333333333333,0.0007221844792366814,6.360825616503118e-05,0.001114056846926539,6.360825616503118e-05,True,True
0.002,0.6449348172053496,0.044736280102247346,0.7030583091374893,0.11807055488078036,42,0.49333333333333323,41,1,0.49333333333333323,0.62,6.345921910713917e-05,0.0005619692641326343,0.002449951725805739,6.345921910713917e-05,True,True
0.002,0.6354038022495846,0.044736280102247346,0.2893584242624286,0.15330870597256063,37,0.5566666666666666,36,1,0.5566666666666666,0.9366666666666665,0.00024450103144896794,0.0005740626170077361,6.345077138701897e-05,6.345077138701897e-05,True,False
0.002,0.647223650416481,0.044736280102247346,0.7980461207552523,0.13529724051397013,43,0.3033333333333333,42,1,0.3033333333333333,0.49333333333333323,6.344568019495009e-05,9.528248581734748e-05,0.004187842383591526,6.344568019495009e-05,True,True
0.002,0.9236106990838002,0.044736280102247346,0.8422804521508082,0.13431041447529604,43,0.24,42,1,0.24,0.49333333333333323,9.83976173821394e-05,6.332766067916463e-05,0.003790140507477717,6.332766067916463e-05,True,True
0.002,0.6226321147296371,0.044736280102247346,0.49722049324586315,0.13088902262006896,32,0.42999999999999994,31,1,0.42999999999999994,0.6833333333333333,6.30000648204445e-05,0.00021150694886282344,0.0011699822498379303,6.30000648204445e-05,True,True
0.005,0.6457911482938844,0.0707697366622136,0.5525090258798441,0.11077843429876974,38,0.3033333333333333,37,1,0.3033333333333333,0.42999999999999994,6.298815826012185e-05,0.00016438074850130583,0.010964602861666634,6.298815826012185e-05,True,True
0.005,0.8911558266434698,0.0707697366622136,0.339476357601429,0.07886497882432895,58,0.42999999999999994,57,1,0.42999999999999994,0.49333333333333323,6.294773539516282e-05,0.001529198229603632,0.011801108397649088,6.294773539516282e-05,True,True
0.005,0.9023637084647669,0.0707697366622136,0.1228112186495117,0.07525120972390599,50,0.24,49,1,0.24,0.36666666666666664,6.270214734938485e-05,9.88631920572783e-05,0.013753635975518637,6.270214734938485e-05,True,False
0.005,0.8954460640421963,0.0707697366622136,0.9485920803797374,0.07785176534322148,55,0.17666666666666664,54,1,0.17666666666666664,0.42999999999999994,0.00023364843763108722,6.251769873914739e-05,0.01394759267861194,6.251769873914739e-05,True,True
0.005,0.8887354804523063,0.0707697366622136,0.02257907578553934,0.06251153389604548,60,0.17666666666666664,59,1,0.17666666666666664,0.3033333333333333,6.251042577522128e-05,0.00014586274955580584,0.024542130803364686,6.251042577522128e-05,True,False
0.002,0.6250991903368843,0.044736280102247346,0.6076937988548251,0.13553807310444563,33,0.42999999999999994,32,1,0.42999999999999994,0.62,6.240090590801416e-05,0.0002601694667364134,0.0015695473842572375,6.240090590801416e-05,True,True
0.005,0.9107491963529324,0.0707697366622136,0.7903838740766659,0.12266173376323132,45,0.17666666666666664,44,1,0.17666666666666664,0.49333333333333323,0.00018027448045265576,6.239779685805745e-05,0.010020759877729619,6.239779685805745e-05,True,True
0.002,0.9029011626827057,0.044736280102247346,0.906184971524197,0.08161193904411855,58,0.17666666666666664,57,1,0.17666666666666664,0.7466666666666666,0.0008144836138579231,6.226512712652032e-05,0.0034643320538148355,6.226512712652032e-05,True,True
0.002,0.9140963603223308,0.044736280102247346,0.9315363496296006,0.07885407683006525,49,0.24,48,1,0.24,0.49333333333333323,6.194009300510657e-05,9.363971659588017e-05,0.005118629156368217,6.194009300510657e-05,True,True
0.005,0.679389129893199,0.0707697366622136,0.7949767302446269,0.0850651489616948,58,0.3033333333333333,57,1,0.3033333333333333,0.36666666666666664,6.187761480376216e-05,0.0004619561782876025,0.02376928501957627,6.187761480376216e-05,True,False
0.005,0.678268261472816,0.0707697366622136,0.1415949187477343,0.07351346287438061,57,0.36666666666666664,56,1,0.36666666666666664,0.36666666666666664,6.156150841568769e-05,0.0008526629625424277,0.021317471819666412,6.156150841568769e-05,True,False
0.002,0.9174179308533301,0.044736280102247346,0.8540039748781005,0.11008667416783685,47,0.17666666666666664,46,1,0.17666666666666664,0.6833333333333333,0.00041654215262721425,6.100461686919344e-05,0.0030198816125637734,6.100461686919344e-05,True,True
0.005,0.6713530754809216,0.0707697366622136,0.7169354906069878,0.1029298984118114,52,0.3033333333333333,51,1,0.3033333333333333,0.36666666666666664,6.0980255571625104e-05,0.00034038424149407913,0.019175530278028312,6.0980255571625104e-05,True,False
0.002,0.6688451945902202,0.044736280102247346,0.1652574142814625,0.11177183771032634,58,0.62,57,1,0.62,0.6833333333333333,6.093658079227735e-05,0.0009157166756657772,0.001427156676106123,6.093658079227735e-05,True,False
0.002,0.6667596985486911,0.044736280102247346,1.0533664610805855,0.07773752935813164,57,0.17666666666666664,56,1,0.17666666666666664,0.49333333333333323,0.00018242295840383176,6.07622504403629e-05,0.00784425568187553,6.07622504403629e-05,True,True
0.002,0.9014966181223408,0.044736280102247346,0.568297966854267,0.09032833090467073,59,0.11333333333333333,58,1,0.11333333333333333,1.0,0.002675433076207781,6.0755689807057215e-05,-0.0015149788513201185,6.0755689807057215e-05,False,True
0.002,0.6250310760714651,0.044736280102247346,0.37718260458764863,0.13572308264389465,33,0.17666666666666664,32,1,0.17666666666666664,1.0,0.0007380513891139056,6.0565400306333776e-05,-0.0003768723626297485,6.0565400306333776e-05,False,True
0.005,0.6682912689926747,0.0707697366622136,0.39856446383063077,0.10810494612222137,50,0.11333333333333333,49,1,0.11333333333333333,0.5566666666666666,0.000653237111703448,6.0529501050090174e-05,0.014340065464276712,6.0529501050090174e-05,True,True
0.002,0.9092306340581756,0.044736280102247346,0.03942517618691333,0.11576617385094916,52,0.6833333333333333,51,1,0.6833333333333333,0.9366666666666665,0.00022665880411456839,0.0016511386491800586,6.02795032085607e-05,6.02795032085607e-05,True,False
0.005,0.9204680332681782,0.0707697366622136,0.017481221865028696,0.12059217363094425,40,0.5566666666666666,39,1,0.5566666666666666,0.62,6.014069286939101e-05,0.001144847250281958,0.004517216148552167,6.014069286939101e-05,True,False
0.005,0.8964296249108858,0.0707697366622136,0.7924186173349507,0.1072157151439883,54,0.24,53,1,0.24,0.36666666666666664,6.006147640820192e-05,0.00016210659195969846,0.012810991746914696,6.006147640820192e-05,True,False
0.002,0.6586009443423828,0.044736280102247346,0.2736134818282728,0.09911065182889259,50,0.8099999999999999,49,1,0.8099999999999999,0.8733333333333333,6.003391101319722e-05,0.0032717279866036906,0.00026482231126360073,6.003391101319722e-05,True,False
0.002,0.6259810093192744,0.044736280102247346,0.007954541946734582,0.18576288276895567,33,0.49333333333333323,32,1,0.49333333333333323,0.8733333333333333,6.002013834371716e-05,0.00014547028809919042,0.00011359092545232681,6.002013834371716e-05,True,True
0.002,0.6468137985432506,0.044736280102247346,0.6859554366405698,0.09934604475215546,43,0.49333333333333323,42,1,0.49333333333333323,0.62,5.998378810685267e-05,0.0005261794520197769,0.0027764410523378694,5.998378810685267e-05,True,True
0.002,0.6594834033155773,0.044736280102247346,0.7581681265781937,0.1029587259805606,51,0.49333333333333323,50,1,0.49333333333333323,0.62,5.995691138819338e-05,0.0007315933874668932,0.003737890984404773,5.995691138819338e-05,True,True
0.002,0.9057902758613233,0.044736280102247346,0.2756601147474626,0.10968034218468196,55,0.11333333333333333,54,1,0.11333333333333333,1.0,0.0018424605826759398,5.984175692921157e-05,-0.0013140192411691964,5.984175692921157e-05,False,True
0.002,0.9398604785081588,0.044736280102247346,0.26909416888060406,0.16823784091114227,35,0.6833333333333333,34,1,0.6833333333333333,0.8733333333333333,5.981855673500672e-05,0.0004581909141135239,0.00012948157461759884,5.981855673500672e-05,True,False
0.002,0.9100450459552986,0.044736280102247346,0.8251898717878415,0.0809941710670339,52,0.49333333333333323,51,1,0.49333333333333323,0.62,5.976793445173905e-05,0.0006690695131897562,0.003246657013540197,5.976793445173905e-05,True,True
0.002,0.902806974970441,0.044736280102247346,0.24596812517505606,0.08654287578024261,58,0.8733333333333333,56,2,0.11333333333333333,1.0,0.005190269418357275,5.9644915678427946e-05,-0.005068662886119849,5.9644915678427946e-05,False,True
0.005,0.9021887464566763,0.0707697366622136,0.07162968623136298,0.12111460230188392,50,0.24,49,1,0.24,0.36666666666666664,5.953346798828738e-05,0.0001504941950006518,0.010318603552326038,5.953346798828738e-05,True,False
0.005,0.9435148572031772,0.0707697366622136,0.6494284170339543,0.15320308659365076,31,0.3033333333333333,30,1,0.3033333333333333,0.49333333333333323,5.949649267307969e-05,0.00013164268113155647,0.004828885491404302,5.949649267307969e-05,True,True
0.002,0.6455684194617463,0.044736280102247346,0.2884606956377979,0.1452236294413565,42,0.17666666666666664,41,1,0.17666666666666664,0.9366666666666665,0.0005082659039500781,5.904417688204044e-05,0.0002616227769234955,5.904417688204044e-05,True,True
0.002,0.6348395667780322,0.044736280102247346,0.6684278754664968,0.13680902885759003,37,0.49333333333333323,36,1,0.49333333333333323,0.62,5.8812765549324974e-05,0.0003667582550912032,0.002011108458196951,5.8812765549324974e-05,True,True
0.005,0.6648454289918233,0.0707697366622136,0.9926936152464255,0.09947943826933271,48,0.17666666666666664,47,1,0.17666666666666664,0.3033333333333333,5.880616317529397e-05,8.38485051325471e-05,0.019348263276841526,5.880616317529397e-05,True,False
0.002,0.907160189799394,0.044736280102247346,0.52556638071913,0.06844556312560804,54,0.17666666666666664,53,1,0.17666666666666664,0.8733333333333333,0.000847158544289948,5.880318331713931e-05,0.0010998199349350052,5.880318331713931e-05,True,True
0.005,0.6698268316932128,0.0707697366622136,0.1808979339683976,0.0770870197542237,51,0.11333333333333333,50,1,0.11333333333333333,0.42999999999999994,0.0003222739367168526,5.8763434005317903e-05,0.017745399834785604,5.8763434005317903e-05,True,True
0.002,0.6707751342361982,0.044736280102247346,0.4334909403179896,0.0998532919032593,60,0.11333333333333333,59,1,0.11333333333333333,0.8733333333333333,0.0014080932533766912,5.861509719262448e-05,0.001280406436314609,5.861509719262448e-05,True,True
0.005,0.6739221484425035,0.0707697366622136,0.47424763757637256,0.08867274694935151,54,0.11333333333333333,53,1,0.11333333333333333,0.5566666666666666,0.0010015616248157339,5.8407745324130984e-05,0.018552375335150105,5.8407745324130984e-05,True,True
0.002,0.6653843727397105,0.044736280102247346,0.2796698218228879,0.09721843934614556,55,0.8099999999999999,54,1,0.8099999999999999,0.8099999999999999,5.826660672254012e-05,0.003082171687018603,0.0007084093224500017,5.826660672254012e-05,True,False
0.002,0.6710802116408542,0.044736280102247346,0.2213385475600106,0.09263117119413478,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0010472362166964796,0.002197185710280799,5.825531786764071e-05,5.825531786764071e-05,True,False
0.002,0.6695850150072735,0.044736280102247346,0.33961125357987654,0.062269670977478105,59,0.11333333333333333,58,1,0.11333333333333333,0.7466666666666666,0.0009956927281393893,5.8137037270341967e-05,0.0033479895032730404,5.8137037270341967e-05,True,True
0.005,0.9202748452456182,0.0707697366622136,0.16419720404163568,0.13887428315234576,40,0.42999999999999994,39,1,0.42999999999999994,0.5566666666666666,5.790953200301272e-05,0.0005138119524631852,0.004395309063173105,5.790953200301272e-05,True,True
0.002,0.628338536386861,0.044736280102247346,0.06642875112267996,0.15510926543746917,34,1.0,33,1,1.0,1.0,5.7852440136301165e-05,0.0016711442686245413,-5.7852440136301165e-05,5.7852440136301165e-05,False,False
0.002,0.637043850991372,0.044736280102247346,0.5352438848859525,0.12595361594588114,38,0.62,37,1,0.62,0.7466666666666666,5.777591848981341e-05,0.0008278388841902369,0.001018391667564464,5.777591848981341e-05,True,False
0.005,0.9296518643600845,0.0707697366622136,0.2626070763872965,0.1291686612210558,36,0.5566666666666666,35,1,0.5566666666666666,0.62,5.754134709510111e-05,0.0008826863821082447,0.0026019840304097783,5.754134709510111e-05,True,False
0.005,0.8888373474481702,0.0707697366622136,0.7526253162968123,0.07558060751435561,60,0.42999999999999994,59,1,0.42999999999999994,0.49333333333333323,5.7524658006399266e-05,0.0009498248245553992,0.01150998434277144,5.7524658006399266e-05,True,True
0.005,0.8950256389484332,0.0707697366622136,0.4556916037602825,0.09475096550439073,55,0.49333333333333323,54,1,0.49333333333333323,0.49333333333333323,5.7468979720770825e-05,0.00122812489940597,0.00924801260016254,5.7468979720770825e-05,True,True
0.005,0.9376234010610701,0.0707697366622136,0.5019862713641036,0.13864163005263763,33,0.42999999999999994,32,1,0.42999999999999994,0.5566666666666666,5.739830379978344e-05,0.000367450759060146,0.0034058800048328824,5.739830379978344e-05,True,True
0.005,0.8924282489772151,0.0707697366622136,0.053521195970655654,0.0835605533581238,57,0.42999999999999994,56,1,0.42999999999999994,0.49333333333333323,5.734287970458786e-05,0.001525210642192403,0.015391590137879475,5.734287970458786e-05,True,True
0.002,0.6466240750420954,0.044736280102247346,0.8013456626889556,0.10846837112656446,43,0.42999999999999994,42,1,0.42999999999999994,0.5566666666666666,5.714688015309587e-05,0.00038894648636862386,0.0034895888310000145,5.714688015309587e-05,True,True
0.002,0.6583431913394506,0.044736280102247346,0.47823950603728904,0.11815793183097066,50,0.17666666666666664,49,1,0.17666666666666664,0.8733333333333333,0.0008613299075953937,5.700089732355338e-05,0.0011205328872426813,5.700089732355338e-05,True,True
0.002,0.9167526858501163,0.044736280102247346,0.21048806356605598,0.08236415615183532,47,0.6833333333333333,46,1,0.6833333333333333,0.9366666666666665,0.00026527020098040003,0.0013940850771857638,5.687829836141089e-05,5.687829836141089e-05,True,False
0.002,0.9025126544568238,0.044736280102247346,0.9609469216540552,0.06689392900120704,58,0.17666666666666664,57,1,0.17666666666666664,0.5566666666666666,0.0002300546323723029,5.6765241928334234e-05,0.005831960280844514,5.6765241928334234e-05,True,True
0.005,0.905934195176624,0.0707697366622136,0.5945248425326456,0.09208496071741967,48,0.11333333333333333,47,1,0.11333333333333333,0.6833333333333333,0.0009523189572342444,5.6655076684192185e-05,0.006212204691690523,5.6655076684192185e-05,True,True
0.005,0.6766282145025421,0.0707697366622136,1.0651009038921861,0.08301451446105795,56,0.17666666666666664,55,1,0.17666666666666664,0.3033333333333333,6.965750234712599e-05,5.6549296117404804e-05,0.023899847114318987,5.6549296117404804e-05,True,False
0.005,0.9296111185558006,0.0707697366622136,0.25603046257717743,0.1160043342195263,36,0.42999999999999994,35,1,0.42999999999999994,0.5566666666666666,5.633994965827105e-05,0.00037513187943794083,0.00353480118664831,5.633994965827105e-05,True,True
0.002,0.9430578767709921,0.044736280102247346,0.7660006361787756,0.15226877032247976,34,0.24,33,1,0.24,0.62,0.00013622529611125842,5.614089183869381e-05,0.0021713834595266024,5.614089183869381e-05,True,True
0.002,0.6524137733984606,0.044736280102247346,0.3250322702397132,0.1222872043557888,46,0.5566666666666666,45,1,0.5566666666666666,0.9366666666666665,0.000524414807777955,0.0010660971421763419,5.596388589535734e-05,5.596388589535734e-05,True,False
0.002,0.9137176260067467,0.044736280102247346,0.13817096340388352,0.13762848035889122,49,0.49333333333333323,48,1,0.49333333333333323,0.6833333333333333,5.5721610686395255e-05,0.0002758750751348229,0.0007333409177519403,5.5721610686395255e-05,True,True
0.005,0.9229531553074111,0.0707697366622136,0.8876430191422312,0.11638217737232645,39,0.24,38,1,0.24,0.42999999999999994,5.51926701409008e-05,0.0001076841850113628,0.009801129687357463,5.51926701409008e-05,True,True
0.005,0.6386283285219522,0.0707697366622136,0.1503136510411394,0.12127812943381208,35,0.36666666666666664,34,1,0.36666666666666664,0.49333333333333323,5.510047753111331e-05,0.0003301524492600428,0.005044455602007383,5.510047753111331e-05,True,True
0.002,0.6397413504963241,0.044736280102247346,0.012659723955681497,0.15462385091710476,39,0.17666666666666664,38,1,0.17666666666666664,1.0,0.0007830749279157741,5.5063881871170053e-05,-0.0007059389422857636,5.5063881871170053e-05,False,True
0.002,0.6483057416990489,0.044736280102247346,0.9126520701592657,0.1019960582481037,44,0.17666666666666664,43,1,0.17666666666666664,0.5566666666666666,0.00019720084302783403,5.493522343111057e-05,0.004703666043328102,5.493522343111057e-05,True,True
0.002,0.9115986042509493,0.044736280102247346,0.17496765155233612,0.0835260106625668,51,0.11333333333333333,50,1,0.11333333333333333,1.0,0.0038775877477097024,5.490116300620361e-05,-0.0038297224292401784,5.490116300620361e-05,False,True
0.002,0.903364984812413,0.044736280102247346,0.7097955525359543,0.1197773251774506,57,0.24,56,1,0.24,0.42999999999999994,5.4721590755629995e-05,7.017166897588397e-05,0.0045359442500571305,5.4721590755629995e-05,True,True
0.005,0.914789918378733,0.0707697366622136,0.35411120939646323,0.1120919358573442,43,0.11333333333333333,42,1,0.11333333333333333,0.8099999999999999,0.001315694528809429,5.4559712876963024e-05,0.003167803960150709,5.4559712876963024e-05,True,True
0.002,0.6370224912858657,0.044736280102247346,0.2952410574751337,0.11087706633056327,38,0.17666666666666664,37,1,0.17666666666666664,1.0,0.0012004750646016876,5.444837634931285e-05,-0.00089301039355525,5.444837634931285e-05,False,True
0.002,0.6588426481735495,0.044736280102247346,0.07738632855712538,0.11419945626808596,50,0.8099999999999999,49,1,0.8099999999999999,0.9366666666666665,0.00011536032206487083,0.0023578056814771357,5.4385414269574084e-05,5.4385414269574084e-05,True,False
0.002,0.6673662124007662,0.044736280102247346,0.04386755016337177,0.12392282687552696,57,0.17666666666666664,56,1,0.17666666666666664,0.7466666666666666,0.00029912950833385686,5.422715633701997e-05,0.00110823471235108,5.422715633701997e-05,True,True
0.002,0.630599003799047,0.044736280102247346,0.20770740313630348,0.14209934550512626,35,0.9366666666666665,34,1,0.9366666666666665,1.0,5.4139097498999086e-05,0.0017123608647125546,-5.4139097498999086e-05,5.4139097498999086e-05,False,False
0.002,0.9432241473544846,0.044736280102247346,0.8230743821166254,0.14210742456929853,34,0.3033333333333333,33,1,0.3033333333333333,0.5566666666666666,5.389728097681126e-05,0.0001123244177148025,0.00262643835178804,5.389728097681126e-05,True,True
0.002,0.6685322360725546,0.044736280102247346,0.23549724519494453,0.12320291307757122,58,0.36666666666666664,57,1,0.36666666666666664,0.5566666666666666,5.3796243064122945e-05,0.00019193674835218607,0.0022743230553884854,5.3796243064122945e-05,True,True
0.005,0.6684369573961869,0.0707697366622136,0.4610247158754905,0.11375830297998654,50,0.11333333333333333,49,1,0.11333333333333333,0.49333333333333323,0.0003359438341004688,5.350479581656333e-05,0.015538011437288682,5.350479581656333e-05,True,True
0.005,0.6614514164820355,0.0707697366622136,0.8089392798128335,0.10203349523897576,46,0.17666666666666664,45,1,0.17666666666666664,0.42999999999999994,0.0002759218602976577,5.344393355079576e-05,0.016416106060146728,5.344393355079576e-05,True,True
0.005,0.6273726973386713,0.0707697366622136,0.20745431485528548,0.15169647402624037,31,0.42999999999999994,30,1,0.42999999999999994,0.5566666666666666,5.343150034835867e-05,0.000392072122589468,0.003179063395655177,5.343150034835867e-05,True,True
0.002,0.6660923389727958,0.044736280102247346,0.0923507119047734,0.10282131519482067,56,0.11333333333333333,55,1,0.11333333333333333,1.0,0.002827229285211821,5.3076517021168816e-05,-0.0023729726008379463,5.3076517021168816e-05,False,True
0.002,0.6482833269504208,0.044736280102247346,0.8321496177875705,0.10857940421306198,44,0.17666666666666664,43,1,0.17666666666666664,0.6833333333333333,0.0003695947798611902,5.290850196506844e-05,0.0035334771392270693,5.290850196506844e-05,True,True
0.002,0.9312852437040718,0.044736280102247346,0.37557083130806707,0.108447130606844,39,0.8099999999999999,38,1,0.8099999999999999,0.9366666666666665,5.2856411249973214e-05,0.001435998729228996,6.488740246392834e-05,5.2856411249973214e-05,True,False
0.002,0.9139420860491002,0.044736280102247346,0.5204156257931681,0.07525823412565893,49,0.17666666666666664,48,1,0.17666666666666664,0.8099999999999999,0.0005548670263944401,5.280440451693985e-05,0.001188270894417941,5.280440451693985e-05,True,True
0.002,0.9111459488179893,0.044736280102247346,0.6255609228331902,0.11277565969114048,51,0.17666666666666664,50,1,0.17666666666666664,0.8733333333333333,0.0009147871100123336,5.2750740021570615e-05,0.0009334175867134202,5.2750740021570615e-05,True,True
0.002,0.6468354324119878,0.044736280102247346,0.16680116334317097,0.09502604327312306,43,0.11333333333333333,42,1,0.11333333333333333,1.0,0.001826292070375288,5.230065705885259e-05,-0.0016075797931085665,5.230065705885259e-05,False,True
0.002,0.643330354593727,0.044736280102247346,0.6012815761694037,0.13013183364982794,41,0.5566666666666666,40,1,0.5566666666666666,0.6833333333333333,5.2039037423789986e-05,0.0006173060120366778,0.0017681089674498913,5.2039037423789986e-05,True,False
0.005,0.6565725291253527,0.0707697366622136,0.39528314203828563,0.13650598355150842,43,0.24,42,1,0.24,0.36666666666666664,5.202778077038433e-05,0.00011012768511063571,0.010961229394280524,5.202778077038433e-05,True,False
0.005,0.8995923827902372,0.0707697366622136,0.0048575003524729925,0.10021046018610295,52,0.11333333333333333,51,1,0.11333333333333333,0.62,0.001267685416391334,5.197466912719335e-05,0.010260163405466462,5.197466912719335e-05,True,True
0.002,0.6703623432044398,0.044736280102247346,0.7041717137145974,0.06780058201478938,60,0.11333333333333333,59,1,0.11333333333333333,0.7466666666666666,0.0011400070333153647,5.177756593432191e-05,0.004208060036869139,5.177756593432191e-05,True,True
0.005,0.9297540134639417,0.0707697366622136,0.3345891343330201,0.11735362394727432,36,0.17666666666666664,35,1,0.17666666666666664,0.6833333333333333,0.0004283303370871287,5.156822444053978e-05,0.0030653880214678137,5.156822444053978e-05,True,True
0.002,0.6674063289681796,0.044736280102247346,0.18054006994083677,0.0617797979152049,57,0.17666666666666664,56,1,0.17666666666666664,0.6833333333333333,0.000540164192075622,5.142499116130711e-05,0.0033875688068555707,5.142499116130711e-05,True,True
0.005,0.6768206639971079,0.0707697366622136,0.22047575172880612,0.0718453242598237,56,0.11333333333333333,55,1,0.11333333333333333,0.42999999999999994,0.0005372329412925862,5.112879423432009e-05,0.022213387897371366,5.112879423432009e-05,True,True
0.005,0.8993468442808689,0.0707697366622136,0.552581473036045,0.07160970217130978,52,0.24,51,1,0.24,0.36666666666666664,5.1004752336469925e-05,6.999892474017441e-05,0.010647193149884309,5.1004752336469925e-05,True,False
0.002,0.6667374004855028,0.044736280102247346,1.0735019514195043,0.07898496131608385,57,0.17666666666666664,56,1,0.17666666666666664,0.49333333333333323,0.00016669771542626008,5.0933070841189206e-05,0.008057903150974169,5.0933070841189206e-05,True,True
0.005,0.9322700238654256,0.0707697366622136,0.6191389640739731,0.14722847863720703,35,0.17666666666666664,34,1,0.17666666666666664,0.62,0.0002789710640301949,5.06336756197616e-05,0.004907566260139846,5.06336756197616e-05,True,True
0.002,0.9233892679143871,0.044736280102247346,0.32495748419177767,0.14497012791095495,43,0.17666666666666664,42,1,0.17666666666666664,0.9366666666666665,0.000459962877177486,5.0182803669260876e-05,0.00016679281117898016,5.0182803669260876e-05,True,True
0.002,0.9215427916600551,0.044736280102247346,0.3702558038423929,0.13098316479165018,44,0.7466666666666666,43,1,0.7466666666666666,0.8733333333333333,5.0160557312748245e-05,0.0012438411921455598,0.000279974592903145,5.0160557312748245e-05,True,False
0.002,0.6675294916707244,0.044736280102247346,0.4237167929790807,0.11714496458448212,57,0.42999999999999994,56,1,0.42999999999999994,0.5566666666666666,5.0104528679559095e-05,0.000341406928737668,0.0031174681990823578,5.0104528679559095e-05,True,True
0.005,0.6360429611067593,0.0707697366622136,0.359311779124742,0.15661804142819338,34,0.17666666666666664,33,1,0.17666666666666664,0.5566666666666666,0.00026306253695321,5.009146775332448e-05,0.005364517463252703,5.009146775332448e-05,True,True
0.002,0.6475086537821265,0.044736280102247346,0.13978875534082072,0.14940454156106753,43,0.5566666666666666,42,1,0.5566666666666666,0.7466666666666666,4.995339253150138e-05,0.0003028871783756319,0.0005869828153389707,4.995339253150138e-05,True,False
0.005,0.6710635676888843,0.0707697366622136,0.08374467279618152,0.09292199825265289,52,0.11333333333333333,51,1,0.11333333333333333,0.62,0.0014711184485313865,4.9953305421269914e-05,0.011632080956334206,4.9953305421269914e-05,True,True
0.002,0.9026066974749,0.044736280102247346,1.0549747949792945,0.09176116082088613,58,0.3033333333333333,57,1,0.3033333333333333,0.42999999999999994,4.973162373077231e-05,0.00018259790192513224,0.007035493177711948,4.973162373077231e-05,True,True
0.005,0.6712340042528956,0.0707697366622136,0.5904452605664535,0.08417120895026046,52,0.36666666666666664,51,1,0.36666666666666664,0.42999999999999994,4.93936650399058e-05,0.0006008895909638796,0.0200600631231314,4.93936650399058e-05,True,True
0.005,0.9377338199089487,0.0707697366622136,0.4250400120519065,0.14598417142495101,33,0.17666666666666664,32,1,0.17666666666666664,0.7466666666666666,0.0005391405376847794,4.9147391919958925e-05,0.002215178062247274,4.9147391919958925e-05,True,True
0.005,0.6796639790691644,0.0707697366622136,0.33030945304312154,0.09217349808616684,58,0.36666666666666664,57,1,0.36666666666666664,0.42999999999999994,4.893352349152236e-05,0.0008585355510279087,0.021053184659819424,4.893352349152236e-05,True,True
0.002,0.9167558106391304,0.044736280102247346,0.43088847699327826,0.11413076972197585,47,0.7466666666666666,46,1,0.7466666666666666,0.9366666666666665,0.00022525941097019118,0.0019528095778489959,4.863466792897952e-05,4.863466792897952e-05,True,False
0.005,0.633060028877663,0.0707697366622136,0.7298551226217629,0.1458070849777383,33,0.17666666666666664,32,1,0.17666666666666664,0.42999999999999994,8.140097647190334e-05,4.850714777980698e-05,0.009532888990886342,4.850714777980698e-05,True,True
0.002,0.918705983672965,0.044736280102247346,0.8911133554551911,0.11999901616161875,46,0.36666666666666664,45,1,0.36666666666666664,0.49333333333333323,4.844212904203823e-05,0.00019736816839172972,0.004195617981116184,4.844212904203823e-05,True,True
0.005,0.6713585346018048,0.0707697366622136,0.7780636908242239,0.10418461941366493,52,0.3033333333333333,51,1,0.3033333333333333,0.36666666666666664,4.8120487709554186e-05,0.00024212633839008096,0.01966333533753028,4.8120487709554186e-05,True,False
0.005,0.6752957384861892,0.0707697366622136,0.860949940183077,0.08114753849012069,55,0.11333333333333333,54,1,0.11333333333333333,0.42999999999999994,0.00029650103683402293,4.75811166350326e-05,0.022680233217529187,4.75811166350326e-05,True,True
0.002,0.9512705407201761,0.044736280102247346,0.7530609776420845,0.14543141186241426,31,0.3033333333333333,30,1,0.3033333333333333,0.5566666666666666,4.7318277215379785e-05,8.492155812408274e-05,0.0020788475701611652,4.7318277215379785e-05,True,True
0.002,0.6570279103736825,0.044736280102247346,0.7760818657200864,0.12772087412076297,49,0.17666666666666664,48,1,0.17666666666666664,0.49333333333333323,8.304441805997054e-05,4.730148331514314e-05,0.005056505952745145,4.730148331514314e-05,True,True
0.005,0.8910848038515974,0.0707697366622136,0.5506593382097267,0.10453432077576509,58,0.17666666666666664,57,1,0.17666666666666664,0.42999999999999994,0.00017950954265644648,4.7279794821040255e-05,0.01190673088332182,4.7279794821040255e-05,True,True
0.005,0.6273157700811449,0.0707697366622136,0.35095943175498384,0.16075050058710696,31,0.17666666666666664,30,1,0.17666666666666664,0.62,0.00027350968681635364,4.724836916938223e-05,0.004112926003670531,4.724836916938223e-05,True,True
0.002,0.6484598296074319,0.044736280102247346,0.08680865365777912,0.11732287977308516,44,0.11333333333333333,43,1,0.11333333333333333,1.0,0.0033979155109584657,4.717161440393115e-05,-0.0033979155109584657,4.717161440393115e-05,False,True
0.005,0.9093424197723046,0.0707697366622136,0.6847874608285501,0.09923051462255052,46,0.11333333333333333,45,1,0.11333333333333333,0.6833333333333333,0.0007549966327358186,4.694111269436559e-05,0.006769397878269455,4.694111269436559e-05,True,True
0.002,0.9191475730287582,0.044736280102247346,0.6582369538929665,0.10185366355662845,46,0.24,45,1,0.24,0.9366666666666665,0.00114745213564832,0.00021814024558323,4.681622702851461e-05,4.681622702851461e-05,True,True
0.002,0.9034275646402379,0.044736280102247346,0.03510880210747522,0.12364306368575732,57,0.17666666666666664,56,1,0.17666666666666664,0.8099999999999999,0.00033344860011189217,4.6548032505507064e-05,0.0009172567350111199,4.6548032505507064e-05,True,True
0.005,0.9202374546734524,0.0707697366622136,0.6244526236465533,0.14646639955617438,40,0.24,39,1,0.24,0.36666666666666664,4.628292029908842e-05,5.096288270207256e-05,0.00758165538412238,4.628292029908842e-05,True,False
0.005,0.935031261319793,0.0707697366622136,0.2901968662608641,0.1389493711221675,34,0.11333333333333333,33,1,0.11333333333333333,0.8099999999999999,0.0007781945984478403,4.5887493943991635e-05,0.001469160801236306,4.5887493943991635e-05,True,True
0.002,0.9352900700923524,0.044736280102247346,0.4525875011862492,0.1635455042741995,37,0.24,36,1,0.24,0.7466666666666666,0.00018873915022696102,4.5781903277203144e-05,0.0008225418971402645,4.5781903277203144e-05,True,True
0.002,0.9258260207000402,0.044736280102247346,0.5851611720864327,0.12055760934230764,42,0.36666666666666664,41,1,0.36666666666666664,0.9366666666666665,0.0007351323122713351,0.0004933026443419562,4.5664126326554084e-05,4.5664126326554084e-05,True,True
0.002,0.9356880865104691,0.044736280102247346,0.8540590442378209,0.14900766214637381,37,0.24,36,1,0.24,0.49333333333333323,4.551514960624201e-05,6.688286043959153e-05,0.003409352341246393,4.551514960624201e-05,True,True
0.002,0.6300381912862961,0.044736280102247346,0.7825905786502567,0.1321875006505054,35,0.36666666666666664,34,1,0.36666666666666664,0.5566666666666666,4.543393994045598e-05,0.00015660695395749565,0.0029118219132915992,4.543393994045598e-05,True,True
0.005,0.9027657815546636,0.0707697366622136,0.24246848230042498,0.09000561535275656,50,0.11333333333333333,49,1,0.11333333333333333,0.6833333333333333,0.0014825048654233826,4.5424874028017934e-05,0.006784397075517426,4.5424874028017934e-05,True,True
0.002,0.9053244167541435,0.044736280102247346,0.12273472494517494,0.0794176152302437,55,0.8733333333333333,54,1,0.8733333333333333,0.9366666666666665,0.00010721059119530026,0.0043080732250772875,4.53744265682879e-05,4.53744265682879e-05,True,False
0.005,0.9250689810218616,0.0707697366622136,0.14206941881931912,0.13506292846601045,38,0.11333333333333333,37,1,0.11333333333333333,0.8099999999999999,0.0009696763898901656,4.5269171702686015e-05,0.002250477952064858,4.5269171702686015e-05,True,True
0.002,0.9058269676720566,0.044736280102247346,0.5495817945348251,0.0981810360123558,55,0.49333333333333323,54,1,0.49333333333333323,0.9366666666666665,0.0009403892306994226,0.0013349986093859614,4.52006001523059e-05,4.52006001523059e-05,True,True
0.002,0.911667772825115,0.044736280102247346,1.0564079877921957,0.09717153561464187,51,0.17666666666666664,50,1,0.17666666666666664,0.49333333333333323,0.00014189686580326808,4.507783228076183e-05,0.006134373487384918,4.507783228076183e-05,True,True
0.005,0.659921091855184,0.0707697366622136,0.42081033230762926,0.10346728534900615,45,0.42999999999999994,44,1,0.42999999999999994,0.49333333333333323,4.506344258327371e-05,0.0008269820603439127,0.012202670421264508,4.506344258327371e-05,True,True
0.002,0.6708259071599294,0.044736280102247346,0.14807875080795474,0.11197973558528239,60,0.17666666666666664,59,1,0.17666666666666664,0.8733333333333333,0.0007161749672260041,4.5055865327387444e-05,0.001025284129012107,4.5055865327387444e-05,True,True
0.005,0.8925235436095277,0.0707697366622136,0.7880627296453574,0.06699154888999252,57,0.24,56,1,0.24,0.36666666666666664,4.492147816479276e-05,0.0001390957240202746,0.012688812973726406,4.492147816479276e-05,True,False
0.002,0.660981637509802,0.044736280102247346,0.28029102610197604,0.07220103932350301,52,0.11333333333333333,51,1,0.11333333333333333,0.8733333333333333,0.0010545493125279396,4.4867547643212275e-05,0.001236729769281349,4.4867547643212275e-05,True,True
0.002,0.6511441728784697,0.044736280102247346,0.004786538740230934,0.117585677537452,45,1.0,44,1,1.0,1.0,4.485906326531763e-05,0.003242331941296299,-4.485906326531763e-05,4.485906326531763e-05,False,False
0.005,0.9297017658822738,0.0707697366622136,0.2835363793081524,0.14616452061654386,36,0.11333333333333333,35,1,0.11333333333333333,0.7466666666666666,0.0006650464535816296,4.4784811688482314e-05,0.0022212661220671866,4.4784811688482314e-05,True,True
0.002,0.9359504994589973,0.044736280102247346,0.05857162086506556,0.11404477836719543,37,0.17666666666666664,36,1,0.17666666666666664,1.0,0.001994848695286117,4.471240631457338e-05,-0.001994848695286117,4.471240631457338e-05,False,True
0.005,0.9274762238532748,0.0707697366622136,0.5113766269775842,0.11975386938103254,37,0.11333333333333333,36,1,0.11333333333333333,0.6833333333333333,0.0005429263558004474,4.4658793254401e-05,0.00363493131938769,4.4658793254401e-05,True,True
0.002,0.9152484027462096,0.044736280102247346,0.44916567444988736,0.13031995055225726,48,0.17666666666666664,47,1,0.17666666666666664,0.8733333333333333,0.0005179820600681559,4.461176166898804e-05,0.0007548191948715875,4.461176166898804e-05,True,True
0.005,0.8996273684937351,0.0707697366622136,0.8899294532707805,0.09909672572160136,52,0.11333333333333333,51,1,0.11333333333333333,0.49333333333333323,0.00034232062882827457,4.455311986183264e-05,0.0123769859475244,4.455311986183264e-05,True,True
0.002,0.6456577614886079,0.044736280102247346,0.23015431806323486,0.13281530271954614,42,0.7466666666666666,41,1,0.7466666666666666,0.9366666666666665,0.00011928818544615381,0.0015149421820538293,4.4508395714357124e-05,4.4508395714357124e-05,True,False
0.002,0.6488010591207723,0.044736280102247346,0.44828786124691966,0.09624741005115336,44,0.6833333333333333,43,1,0.6833333333333333,0.7466666666666666,4.424488145195638e-05,0.0012852455940804304,0.0011251547632872482,4.424488145195638e-05,True,False
0.002,0.9481139460127875,0.044736280102247346,0.0773458181434108,0.12795470363331166,32,0.17666666666666664,31,1,0.17666666666666664,1.0,0.0008751674294171852,4.411484662281419e-05,-0.0008751674294171852,4.411484662281419e-05,False,True
0.002,0.6198149817340199,0.044736280102247346,0.4620656289746,0.16928715164633198,31,0.5566666666666666,30,1,0.5566666666666666,0.7466666666666666,4.409095867312865e-05,0.000335016361308238,0.0007071022561157465,4.409095867312865e-05,True,False
0.002,0.9072681640130197,0.044736280102247346,0.06570694611344453,0.07069419032438082,54,0.11333333333333333,53,1,0.11333333333333333,1.0,0.001977514870159621,4.3863412434335324e-05,-0.0010365655021400053,4.3863412434335324e-05,False,True
0.002,0.6673618160261245,0.044736280102247346,0.23819116451161815,0.12584681686356672,57,0.36666666666666664,56,1,0.36666666666666664,0.5566666666666666,4.3843183697427326e-05,0.00015998668049120837,0.0022505988569753764,4.3843183697427326e-05,True,True
0.005,0.9125516191142837,0.0707697366622136,0.40594223799739027,0.1084903393760905,44,0.5566666666666666,43,1,0.5566666666666666,0.5566666666666666,4.3779784368606235e-05,0.0012630287304184612,0.004929438738232831,4.3779784368606235e-05,True,False
0.005,0.6559828499009143,0.0707697366622136,0.7380822942896497,0.10885627030726319,43,0.11333333333333333,42,1,0.11333333333333333,0.49333333333333323,0.0003177252841524503,4.333520216008048e-05,0.014022429276824655,4.333520216008048e-05,True,True
0.002,0.9187146733089107,0.044736280102247346,0.4235470742727573,0.12092256364562717,46,0.11333333333333333,45,1,0.11333333333333333,1.0,0.001711763097707823,4.318060059997783e-05,-0.001370615231320621,4.318060059997783e-05,False,True
0.005,0.6460267427955625,0.0707697366622136,0.19088491537425728,0.14071761134964889,38,0.42999999999999994,37,1,0.42999999999999994,0.49333333333333323,4.3114319961764604e-05,0.0005519787074376627,0.005495009900609479,4.3114319961764604e-05,True,True
0.002,0.9046436309851098,0.044736280102247346,0.36453966125388704,0.10496794478979132,56,0.11333333333333333,55,1,0.11333333333333333,1.0,0.002102487785780103,4.302454300460432e-05,-0.0014458029317437565,4.302454300460432e-05,False,True
0.005,0.6725921200407387,0.0707697366622136,0.9675740366730575,0.0961283708438831,53,0.11333333333333333,52,1,0.11333333333333333,0.36666666666666664,0.00014537570102206613,4.2924513908783093e-05,0.021395451789526215,4.2924513908783093e-05,True,False
0.002,0.668469335272595,0.044736280102247346,0.38414422275952015,0.10041785673385295,58,0.11333333333333333,57,1,0.11333333333333333,0.9366666666666665,0.0018451760647939296,4.2862877017830616e-05,7.697575675017405e-05,4.2862877017830616e-05,True,True
0.002,0.6252276239548419,0.044736280102247346,0.8327167266111483,0.1592716596465579,33,0.24,32,1,0.24,0.42999999999999994,4.391728160224048e-05,4.28092498028694e-05,0.003330935381201665,4.28092498028694e-05,True,True
0.002,0.6327359303246215,0.044736280102247346,0.5731589183143023,0.11317252212401842,36,0.17666666666666664,35,1,0.17666666666666664,0.6833333333333333,0.0002527627971399763,4.2767588347960526e-05,0.0017181840605107745,4.2767588347960526e-05,True,True
0.002,0.6683750602610165,0.044736280102247346,0.6545830752587863,0.09756478075834683,58,0.11333333333333333,57,1,0.11333333333333333,0.8099999999999999,0.001095207293242272,4.273244956512174e-05,0.0027706729799030316,4.273244956512174e-05,True,True
0.005,0.9347676638515154,0.0707697366622136,0.49439712104335304,0.12309566992745086,34,0.36666666666666664,33,1,0.36666666666666664,0.49333333333333323,4.244779566877964e-05,0.00017851682479577525,0.00412505510713176,4.244779566877964e-05,True,True
0.005,0.9161545282346304,0.0707697366622136,0.5219589871164829,0.13922622229331078,42,0.3033333333333333,41,1,0.3033333333333333,0.42999999999999994,4.2289083223859656e-05,0.00014341546415747443,0.00681776789478707,4.2289083223859656e-05,True,True
0.005,0.8911465380639472,0.0707697366622136,0.1489095323478031,0.08033276077605171,58,0.42999999999999994,57,1,0.42999999999999994,0.42999999999999994,4.2230092604626916e-05,0.0015595078713518844,0.014760083474849951,4.2230092604626916e-05,True,True
0.002,0.9484869850451341,0.044736280102247346,0.7680890387938413,0.14460825496290675,32,0.36666666666666664,31,1,0.36666666666666664,0.5566666666666666,4.2106129017514736e-05,0.00011644345507089938,0.002161043420139728,4.2106129017514736e-05,True,True
0.002,0.6562193161891748,0.044736280102247346,1.106534617562294,0.09316850793743192,49,0.24,48,1,0.24,0.36666666666666664,4.206550279613242e-05,5.448137321886473e-05,0.007508725314796486,4.206550279613242e-05,True,False
0.005,0.6522004070994984,0.0707697366622136,0.8149161860460051,0.12485584158634032,41,0.24,40,1,0.24,0.36666666666666664,4.1894046203737175e-05,0.00014542049740555598,0.013956572366186713,4.1894046203737175e-05,True,False
0.005,0.8902417723618626,0.0707697366622136,0.552075992411136,0.07196400055402045,59,0.11333333333333333,58,1,0.11333333333333333,0.62,0.0010837628310403293,4.185541016641365e-05,0.009876610458235346,4.185541016641365e-05,True,True
0.002,0.9012446483633849,0.044736280102247346,0.4121596023124749,0.12632246458572938,59,0.3033333333333333,58,1,0.3033333333333333,0.49333333333333323,4.181083628084268e-05,7.105688587534821e-05,0.002517263296573728,4.181083628084268e-05,True,True
0.002,0.6669800120351945,0.044736280102247346,0.45153773178399254,0.0776447935033867,57,0.36666666666666664,56,1,0.36666666666666664,0.9366666666666665,0.001981785118039478,0.0008971454320295536,4.169197919748066e-05,4.169197919748066e-05,True,True
0.002,0.6540496661621656,0.044736280102247346,0.5549830817249367,0.12807525080230536,47,0.49333333333333323,46,1,0.49333333333333323,0.62,4.1468491252938166e-05,0.0004235333224681322,0.0025259764616208584,4.1468491252938166e-05,True,True
0.005,0.912472466906737,0.0707697366622136,0.8708414733542075,0.12903431179084177,44,0.24,43,1,0.24,0.36666666666666664,4.1361010397222e-05,5.71713117089688e-05,0.011833606834748874,4.1361010397222e-05,True,False
0.005,0.6740347505606789,0.0707697366622136,0.8393483998702376,0.07657899846969979,54,0.11333333333333333,53,1,0.11333333333333333,0.36666666666666664,0.00018920197741595108,4.1280762844752764e-05,0.023466264495464195,4.1280762844752764e-05,True,False
0.002,0.6617892552307977,0.044736280102247346,0.7820800875733493,0.09181660218277592,53,0.11333333333333333,52,1,0.11333333333333333,0.8099999999999999,0.0009385103260916976,4.111914899286848e-05,0.003103624823307727,4.111914899286848e-05,True,True
0.005,0.9106992371084274,0.0707697366622136,0.31125022807759994,0.1050090834784069,45,0.5566666666666666,44,1,0.5566666666666666,0.5566666666666666,4.1110944681856766e-05,0.001396550662766213,0.0052969667817798025,4.1110944681856766e-05,True,False
0.002,0.9231397740166415,0.044736280102247346,0.08165758486495843,0.12033146481508114,43,1.0,42,1,1.0,1.0,4.105129443265774e-05,0.003285693303347275,-4.105129443265774e-05,4.105129443265774e-05,False,False
0.002,0.912375652654096,0.044736280102247346,0.5044784549945613,0.0981744744484223,50,0.8099999999999999,49,1,0.8099999999999999,0.8733333333333333,4.099447432985246e-05,0.0026763698635667594,0.0003488030253015333,4.099447432985246e-05,True,False
0.002,0.9039021686585024,0.044736280102247346,1.0705993359703088,0.08946956593286257,57,0.3033333333333333,56,1,0.3033333333333333,0.42999999999999994,4.0917978344429946e-05,0.00018811125622410704,0.007009328961677199,4.0917978344429946e-05,True,True
0.005,0.6766323858860556,0.0707697366622136,0.6672929042873547,0.08419219469358025,56,0.11333333333333333,55,1,0.11333333333333333,0.49333333333333323,0.00070836938368429,4.059246351217439e-05,0.021747481052430677,4.059246351217439e-05,True,True
0.005,0.9183950400020137,0.0707697366622136,0.39471373686253036,0.1339605893054242,41,0.11333333333333333,40,1,0.11333333333333333,0.6833333333333333,0.0005682032467907004,4.053587304329318e-05,0.004261518628938042,4.053587304329318e-05,True,True
0.002,0.9220275450771036,0.044736280102247346,0.37179876303160436,0.12657532505826444,44,0.11333333333333333,43,1,0.11333333333333333,1.0,0.0017204643167022704,4.006089903491061e-05,-0.0015368671013190334,4.006089903491061e-05,False,True
0.002,0.9237484488270163,0.044736280102247346,0.3757194814918112,0.09008244499625255,43,0.17666666666666664,42,1,0.17666666666666664,1.0,0.0009766159942477576,3.9856305171858005e-05,-0.0004828053685094236,3.9856305171858005e-05,False,True
0.005,0.6543906823696501,0.0707697366622136,0.3442167132444541,0.13035582367860696,42,0.11333333333333333,41,1,0.11333333333333333,0.5566666666666666,0.0004646216673652086,3.954141370425866e-05,0.008750655550747923,3.954141370425866e-05,True,True
0.002,0.6650280673643713,0.044736280102247346,0.6940223429982303,0.10414330433658756,55,0.49333333333333323,54,1,0.49333333333333323,0.5566666666666666,3.9504342957954746e-05,0.0007331409114145293,0.004025643535061675,3.9504342957954746e-05,True,True
0.002,0.6625597304858902,0.044736280102247346,0.46176680136726733,0.09883546313368076,53,0.7466666666666666,52,1,0.7466666666666666,0.7466666666666666,3.9252573305001416e-05,0.002240194604587942,0.0014009316716464674,3.9252573305001416e-05,True,False
0.002,0.9069520271872257,0.044736280102247346,0.8010083636149987,0.11505481737682591,54,0.36666666666666664,53,1,0.36666666666666664,0.49333333333333323,3.915108814194477e-05,0.00020162990635385616,0.004559395707125814,3.915108814194477e-05,True,True
0.002,0.9175884571454545,0.044736280102247346,0.737182870609643,0.10298517717637747,47,0.11333333333333333,46,1,0.11333333333333333,0.8733333333333333,0.0009928383121053706,3.912791500451187e-05,0.0009228419208151808,3.912791500451187e-05,True,True
0.005,0.6560372928751075,0.0707697366622136,0.9141194937141291,0.11340652413747855,43,0.24,42,1,0.24,0.36666666666666664,3.884539361160104e-05,0.00012131234347545914,0.016099240960919595,3.884539361160104e-05,True,False
0.005,0.8926348697818903,0.0707697366622136,0.9440444387967787,0.09408870564811195,57,0.11333333333333333,56,1,0.11333333333333333,0.42999999999999994,0.00023867681544721523,3.871496358392677e-05,0.015132225937776399,3.871496358392677e-05,True,True
0.002,0.6532103089130724,0.044736280102247346,0.4818361949165225,0.09558520298412443,47,0.11333333333333333,46,1,0.11333333333333333,1.0,0.0018437245695450749,3.8605790095235894e-05,-0.0006479799895251667,3.8605790095235894e-05,False,True
0.005,0.6710852820109158,0.0707697366622136,0.9673540559575653,0.09241798819017044,52,0.24,51,1,0.24,0.3033333333333333,3.829798336824829e-05,0.00016942552312886942,0.02110447646064348,3.829798336824829e-05,True,False
0.005,0.9141901895906204,0.0707697366622136,0.3906708640774271,0.1371593377648272,43,0.3033333333333333,42,1,0.3033333333333333,0.42999999999999994,3.8247998962817274e-05,0.00017806765402274938,0.006309364297122488,3.8247998962817274e-05,True,True
0.005,0.9105161212255067,0.0707697366622136,0.020200300127816696,0.12712579921444467,45,0.36666666666666664,44,1,0.36666666666666664,0.42999999999999994,3.7916888011293385e-05,0.0004519391237521919,0.007565593430161621,3.7916888011293385e-05,True,True
0.005,0.6460631121314543,0.0707697366622136,0.4400400430042704,0.14635609815579992,38,0.3033333333333333,37,1,0.3033333333333333,0.42999999999999994,3.787916508672877e-05,0.00020165802075454515,0.008438857736215992,3.787916508672877e-05,True,True
0.002,0.9144942227713044,0.044736280102247346,0.06440732041659741,0.10211286474014428,49,0.11333333333333333,48,1,0.11333333333333333,1.0,0.0046239189198640325,3.783453834397354e-05,-0.0046239189198640325,3.783453834397354e-05,False,True
0.002,0.9033642085644095,0.044736280102247346,0.41076751998162025,0.12253776596572095,57,0.42999999999999994,56,1,0.42999999999999994,0.5566666666666666,3.768918734400207e-05,0.00023039260284571383,0.0020903252690141916,3.768918734400207e-05,True,True
0.005,0.9041006798794834,0.0707697366622136,0.027030504607364753,0.10950795697187925,49,0.11333333333333333,48,1,0.11333333333333333,0.62,0.0010552738357313706,3.759885168012735e-05,0.008227069101124699,3.759885168012735e-05,True,True
0.005,0.9274663188910474,0.0707697366622136,0.6190066593312561,0.13436500861286652,37,0.11333333333333333,36,1,0.11333333333333333,0.62,0.00046086428017797783,3.7561367724121e-05,0.004774396011221276,3.7561367724121e-05,True,True
0.002,0.9290688663202386,0.044736280102247346,0.32829504972024576,0.13056788856026774,40,0.9366666666666665,39,1,0.9366666666666665,1.0,3.7455099505308595e-05,0.002031820708778853,-2.9828312388092366e-05,3.7455099505308595e-05,False,False
0.002,0.9097071044124617,0.044736280102247346,0.8096398466509979,0.10998136117776279,52,0.49333333333333323,51,1,0.49333333333333323,0.5566666666666666,3.7225097852285936e-05,0.0004359020200782967,0.0037361666020218755,3.7225097852285936e-05,True,True
0.005,0.8887382115798793,0.0707697366622136,0.6678308830779343,0.09474894422128383,60,0.11333333333333333,59,1,0.11333333333333333,0.5566666666666666,0.0004867116547562195,3.704791296324979e-05,0.011994235744318169,3.704791296324979e-05,True,True
0.002,0.6612088315189545,0.044736280102247346,0.33493302126171504,0.1285084369016609,52,0.17666666666666664,51,1,0.17666666666666664,0.6833333333333333,0.00027797725912922936,3.6983038883182245e-05,0.0018653729508522796,3.6983038883182245e-05,True,True
0.002,0.9034411556132149,0.044736280102247346,0.9480982645146002,0.06304380099402657,57,0.17666666666666664,56,1,0.17666666666666664,0.42999999999999994,7.298541344754835e-05,3.6824620705957524e-05,0.006544537471478264,3.6824620705957524e-05,True,True
0.002,0.6577763450542755,0.044736280102247346,0.17080574853255193,0.08565596176553157,50,0.11333333333333333,49,1,0.11333333333333333,1.0,0.0032622861733385875,3.6616547899903645e-05,-0.002958849865375971,3.6616547899903645e-05,False,True
0.005,0.9056682050009245,0.0707697366622136,0.24702504605157777,0.11351912370480752,48,0.11333333333333333,47,1,0.11333333333333333,0.6833333333333333,0.0009583446926790292,3.6192196139529296e-05,0.006151066265688642,3.6192196139529296e-05,True,True
0.002,0.9356329335170185,0.044736280102247346,0.3238218421280632,0.15095423517396878,37,0.17666666666666664,36,1,0.17666666666666664,1.0,0.001071800130446302,3.594297876576556e-05,-0.0009767168648413945,3.594297876576556e-05,False,True
0.002,0.9033234259048473,0.044736280102247346,0.34283064655395723,0.11136382142063776,57,0.17666666666666664,56,1,0.17666666666666664,0.9366666666666665,0.0010841724486879763,4.922872792906437e-05,3.590181104590593e-05,3.590181104590593e-05,True,True
0.002,0.6258254441783159,0.044736280102247346,0.006717388181987976,0.11211538628877177,33,0.3033333333333333,32,1,0.3033333333333333,0.62,3.67391843728096e-05,3.586762732620333e-05,0.0005068285054421057,3.586762732620333e-05,True,True
0.002,0.9066847639920165,0.044736280102247346,0.14187339326935622,0.07725725887030221,54,0.8099999999999999,53,1,0.8099999999999999,0.9366666666666665,0.00021652300919553066,0.003441556314144509,3.575661207202597e-05,3.575661207202597e-05,True,False
0.002,0.6327231651063082,0.044736280102247346,0.7940260709547767,0.1134262928927864,36,0.17666666666666664,35,1,0.17666666666666664,0.49333333333333323,7.424144758926547e-05,3.547747119026088e-05,0.0035877923994816025,3.547747119026088e-05,True,True
0.002,0.6612629695493749,0.044736280102247346,0.11151197104984145,0.06824991041948997,52,0.49333333333333323,51,1,0.49333333333333323,0.5566666666666666,3.5194025738649604e-05,0.0005028677846246853,0.002479770634578546,3.5194025738649604e-05,True,True
0.002,0.6610586020521856,0.044736280102247346,0.03669157010835431,0.13976520358978545,52,0.3033333333333333,51,1,0.3033333333333333,0.5566666666666666,3.486943915054936e-05,5.737008891622616e-05,0.001317003796693579,3.486943915054936e-05,True,True
0.002,0.6531817002630592,0.044736280102247346,0.7279731497525269,0.09958550437777965,47,0.11333333333333333,46,1,0.11333333333333333,0.8099999999999999,0.000826550322792772,3.486819074295268e-05,0.0022184450949228316,3.486819074295268e-05,True,True
0.002,0.6648799204088716,0.044736280102247346,0.2514071222688198,0.13397091774897577,55,0.24,54,1,0.24,0.49333333333333323,3.482077509586521e-05,4.8592576664334866e-05,0.00234966508052932,3.482077509586521e-05,True,True
0.002,0.6701465576614791,0.044736280102247346,0.010973625720858492,0.09918672010810807,59,0.62,58,1,0.62,0.9366666666666665,0.0005972689595947017,0.0022013158096570104,3.442087144784883e-05,3.442087144784883e-05,True,False
0.002,0.6194655112734422,0.044736280102247346,0.7067816647629164,0.15539766672415592,31,0.17666666666666664,30,1,0.17666666666666664,0.62,0.00013180547264629922,3.438860232670047e-05,0.0020484477682298817,3.438860232670047e-05,True,True
0.002,0.9432055852892691,0.044736280102247346,0.8134438459651715,0.14570394655556534,34,0.17666666666666664,33,1,0.17666666666666664,0.62,0.0001355872448438051,3.4336896519331596e-05,0.0024824797025188874,3.4336896519331596e-05,True,True
0.005,0.66651529414792,0.0707697366622136,0.2789889498908581,0.08775653344061443,49,0.11333333333333333,48,1,0.11333333333333333,0.5566666666666666,0.0008629249200568364,3.424204523047997e-05,0.014200815337185086,3.424204523047997e-05,True,True
0.002,0.635545430331577,0.044736280102247346,0.5153497807626644,0.16600668242501793,37,0.24,36,1,0.24,0.5566666666666666,7.109880798641087e-05,3.4062663918228296e-05,0.0019543763197033322,3.4062663918228296e-05,True,True
0.005,0.6616393364632348,0.0707697366622136,0.5800531115476422,0.09446344314079187,46,0.36666666666666664,45,1,0.36666666666666664,0.42999999999999994,3.4001853868830786e-05,0.0004742091990848371,0.015582184930898312,3.4001853868830786e-05,True,True
0.002,0.6450286345373588,0.044736280102247346,0.5590856622068101,0.1123833529009921,42,0.6833333333333333,41,1,0.6833333333333333,0.7466666666666666,3.396260879320541e-05,0.0011027259260113402,0.0013203744895430053,3.396260879320541e-05,True,False
0.005,0.6273187324128487,0.0707697366622136,0.4419628573807615,0.15368381414296753,31,0.36666666666666664,30,1,0.36666666666666664,0.49333333333333323,3.3939213735276875e-05,0.00023241737129407102,0.0054219645010675785,3.3939213735276875e-05,True,True
0.005,0.6742388302255657,0.0707697366622136,0.5190642712817195,0.10330084268585082,54,0.11333333333333333,53,1,0.11333333333333333,0.49333333333333323,0.00046049514391294547,3.390060895878762e-05,0.018853520848519104,3.390060895878762e-05,True,True
0.002,0.6194736374541052,0.044736280102247346,0.0068332329005668215,0.14848519165075252,31,0.17666666666666664,30,1,0.17666666666666664,1.0,0.0016293833141880394,3.389483824577798e-05,-0.0016293833141880394,3.389483824577798e-05,False,True
0.005,0.6755427711385257,0.0707697366622136,0.9711640773463017,0.0988992477151159,55,0.11333333333333333,54,1,0.11333333333333333,0.3033333333333333,9.232857828355375e-05,3.384491423277783e-05,0.022657218362006723,3.384491423277783e-05,True,False
0.002,0.6372226409944279,0.044736280102247346,0.1992787794591581,0.14365061304518076,38,0.11333333333333333,37,1,0.11333333333333333,1.0,0.0015730732803695782,3.373301695921355e-05,-0.001543929878114487,3.373301695921355e-05,False,True
0.002,0.6625462951005615,0.044736280102247346,0.3387751896576324,0.1042832081995046,53,0.49333333333333323,52,1,0.49333333333333323,0.9366666666666665,0.0009072521827890447,0.001433434656402124,3.3719898268583804e-05,3.3719898268583804e-05,True,True
0.005,0.6766887210844174,0.0707697366622136,1.0203925717174043,0.07633334929118404,56,0.11333333333333333,55,1,0.11333333333333333,0.3033333333333333,9.352304177499093e-05,3.339346164462866e-05,0.024498758213569994,3.339346164462866e-05,True,False
0.002,0.663801122561027,0.044736280102247346,0.4407841365949825,0.11496183533995376,54,0.11333333333333333,53,1,0.11333333333333333,0.8099999999999999,0.0007412686049577755,3.3285822318724484e-05,0.0016887298346817514,3.3285822318724484e-05,True,True
0.005,0.6384927520439301,0.0707697366622136,0.8506128482817845,0.14571544181785998,35,0.17666666666666664,34,1,0.17666666666666664,0.3033333333333333,3.327055513027387e-05,4.738292257688722e-05,0.011887053121235955,3.327055513027387e-05,True,False
0.002,0.6576733609004857,0.044736280102247346,0.7907977097709863,0.09016336881414422,50,0.11333333333333333,49,1,0.11333333333333333,0.7466666666666666,0.000731656577214261,3.310333170114829e-05,0.0033298434983737536,3.310333170114829e-05,True,True
0.002,0.6393534197750547,0.044736280102247346,0.8154870532498834,0.1412744699970595,39,0.17666666666666664,38,1,0.17666666666666664,0.5566666666666666,0.00012460853420701967,3.305178195075654e-05,0.0036662604108236617,3.305178195075654e-05,True,True
0.005,0.6500571613697698,0.0707697366622136,0.8089172439385172,0.10759120124085805,40,0.17666666666666664,39,1,0.17666666666666664,0.36666666666666664,0.00011132732985544224,3.300818506412932e-05,0.014402971332839703,3.300818506412932e-05,True,False
0.005,0.8923233264406608,0.0707697366622136,0.5648980423324782,0.10834917841129038,57,0.24,56,1,0.24,0.3033333333333333,3.290681379942024e-05,0.00010590799126706534,0.012078473643581812,3.290681379942024e-05,True,False
0.002,0.9033344140957805,0.044736280102247346,0.8744720071275293,0.11629521147823639,57,0.24,56,1,0.24,0.36666666666666664,3.2858501316293846e-05,4.761585635426873e-05,0.006283685099489844,3.2858501316293846e-05,True,False
0.005,0.8993981821979895,0.0707697366622136,0.4984950429169721,0.08140484588513122,52,0.49333333333333323,51,1,0.49333333333333323,0.49333333333333323,3.2834207432538985e-05,0.000983282954204655,0.008489824996059351,3.2834207432538985e-05,True,True
0.002,0.9339791316691415,0.044736280102247346,0.2642152221246181,0.11928020697479186,38,0.11333333333333333,37,1,0.11333333333333333,1.0,0.0024226887999786004,3.258287357140089e-05,-0.0024226887999786004,3.258287357140089e-05,False,True
0.005,0.9321708185326625,0.0707697366622136,0.5315988850244681,0.11992363729786683,35,0.36666666666666664,34,1,0.36666666666666664,0.49333333333333323,3.236551932193019e-05,0.00021693942075278307,0.004545114572078066,3.236551932193019e-05,True,True
0.002,0.6470233613221252,0.044736280102247346,0.3214133597641009,0.09575695104933131,43,0.49333333333333323,42,1,0.49333333333333323,0.9366666666666665,0.0006365460535120314,0.000807682924633079,3.235101021107983e-05,3.235101021107983e-05,True,True
0.002,0.6509276953890271,0.044736280102247346,0.16163611016722115,0.13556467486495818,45,0.49333333333333323,44,1,0.49333333333333323,0.9366666666666665,0.00038158837922063746,0.000578940908996418,3.205579278967548e-05,3.205579278967548e-05,True,True
0.005,0.6818183696897603,0.0707697366622136,0.8472188234254336,0.07864247737018479,60,0.3033333333333333,59,1,0.3033333333333333,0.36666666666666664,3.1984866658935817e-05,0.00042911654186284285,0.02555900528906667,3.1984866658935817e-05,True,False
0.002,0.9166223839265881,0.044736280102247346,0.2250143831632649,0.1370264791726462,47,0.62,46,1,0.62,0.7466666666666666,3.195936747406203e-05,0.0005200737209847817,0.0005737069821902026,3.195936747406203e-05,True,False
0.002,0.6611775494773063,0.044736280102247346,0.9221773772704474,0.11713427039259823,52,0.24,51,1,0.24,0.36666666666666664,3.190488492765386e-05,7.543617128813094e-05,0.006739391464661972,3.190488492765386e-05,True,False
0.005,0.6635747867675822,0.0707697366622136,0.3519437068144845,0.11122926917726943,47,0.42999999999999994,46,1,0.42999999999999994,0.42999999999999994,3.184850072279717e-05,0.0008178532804232469,0.012266135030923393,3.184850072279717e-05,True,True
0.005,0.666577702249544,0.0707697366622136,0.7950841911490392,0.08764335939542166,49,0.3033333333333333,48,1,0.3033333333333333,0.36666666666666664,3.1844423040025355e-05,0.0002523822547086538,0.019442518693399812,3.1844423040025355e-05,True,False
0.002,0.6613608518491512,0.044736280102247346,0.0765680766309894,0.1269195469475793,52,0.62,51,1,0.62,0.6833333333333333,3.1791347517599286e-05,0.0005744440000307162,0.0008849396644965946,3.1791347517599286e-05,True,False
0.005,0.6408930850962739,0.0707697366622136,0.20413998207917966,0.13557672327226147,36,0.11333333333333333,35,1,0.11333333333333333,0.7466666666666666,0.0007628806862123498,3.178781810671545e-05,0.0038404398528383375,3.178781810671545e-05,True,True
0.002,0.913692713980335,0.044736280102247346,0.3519687555664365,0.13506465763756498,49,0.49333333333333323,48,1,0.49333333333333323,0.62,3.1498335979616675e-05,0.00029175827639641404,0.0012231064174614444,3.1498335979616675e-05,True,True
0.002,0.6637474466060423,0.044736280102247346,0.66952718348882,0.10403765262652799,54,0.5566666666666666,53,1,0.5566666666666666,0.62,3.1464802253427206e-05,0.0008823307980885907,0.0035301471736270467,3.1464802253427206e-05,True,False
0.002,0.6250537859213405,0.044736280102247346,0.7604760485740295,0.1339620396957045,33,0.17666666666666664,32,1,0.17666666666666664,0.5566666666666666,0.00011713857298046353,3.131507816729575e-05,0.002695906525171626,3.131507816729575e-05,True,True
0.005,0.9023951308424851,0.0707697366622136,0.1730824952762737,0.08049130631044216,50,0.36666666666666664,49,1,0.36666666666666664,0.42999999999999994,3.131490533809508e-05,0.000612699280418253,0.011076113684847375,3.131490533809508e-05,True,True
0.002,0.6582292174235842,0.044736280102247346,0.5457881077841465,0.10064254342631197,50,0.6833333333333333,49,1,0.6833333333333333,0.7466666666666666,3.13117569751839e-05,0.0017655141699909574,0.0016332427098345165,3.13117569751839e-05,True,False
0.005,0.9248086483259338,0.0707697366622136,0.5629505652279194,0.10347456666949248,38,0.24,37,1,0.24,0.36666666666666664,3.1107920619901356e-05,6.324629464142214e-05,0.00616891272698664,3.1107920619901356e-05,True,False
0.002,0.6195329353175189,0.044736280102247346,0.7074768491831906,0.16126908774243554,31,0.17666666666666664,30,1,0.17666666666666664,0.62,0.00012243343338388292,3.104211675993765e-05,0.0020819331919394043,3.104211675993765e-05,True,True
0.002,0.6300478302644329,0.044736280102247346,0.05287979372226652,0.12790303175276083,35,0.11333333333333333,34,1,0.11333333333333333,1.0,0.0021386333902974368,3.0909272920839044e-05,-0.0021386333902974368,3.0909272920839044e-05,False,True
0.005,0.8995254152949849,0.0707697366622136,0.1760615490898407,0.07651671806960653,52,0.11333333333333333,51,1,0.11333333333333333,0.49333333333333323,0.00056723055805728,3.09067244966967e-05,0.012097604040063941,3.09067244966967e-05,True,True
0.002,0.6516010804810939,0.044736280102247346,0.3266630916518217,0.10005555668161173,46,0.11333333333333333,45,1,0.11333333333333333,1.0,0.002683943414689118,3.080396982793839e-05,-0.0023508773618044626,3.080396982793839e-05,False,True
0.002,0.9428321047431548,0.044736280102247346,0.12440867914228532,0.16015201795282208,34,0.17666666666666664,33,1,0.17666666666666664,1.0,0.001515092462243443,3.076998517513693e-05,-0.001515092462243443,3.076998517513693e-05,False,True
0.005,0.9374140653997973,0.0707697366622136,0.5357171848724118,0.12321360966478717,33,0.17666666666666664,32,1,0.17666666666666664,0.42999999999999994,4.483787573293992e-05,3.0747071206269494e-05,0.004743221275263743,3.0747071206269494e-05,True,True
0.002,0.919987784644572,0.044736280102247346,0.32567974766444135,0.13789790834799434,45,0.17666666666666664,44,1,0.17666666666666664,1.0,0.00064242090951076,3.059134124771125e-05,-4.1719457789372326e-05,3.059134124771125e-05,False,True
0.005,0.9207536476207241,0.0707697366622136,0.7935898690637829,0.11749414977373396,40,0.36666666666666664,39,1,0.36666666666666664,0.42999999999999994,3.0425005319896193e-05,0.00030476950700196817,0.008178994788947574,3.0425005319896193e-05,True,True
0.005,0.8936550700742014,0.0707697366622136,0.7003226874319813,0.10963469656216315,56,0.17666666666666664,55,1,0.17666666666666664,0.36666666666666664,7.847514032185515e-05,3.0418621550821004e-05,0.012893131536053174,3.0418621550821004e-05,True,False
0.002,0.6348903606082295,0.044736280102247346,0.6035392426822737,0.11647764575870916,37,0.5566666666666666,36,1,0.5566666666666666,0.62,3.011324977689623e-05,0.00043336378586749643,0.0018087315065322496,3.011324977689623e-05,True,False
0.002,0.9057769249841159,0.044736280102247346,0.08330101556567615,0.12443845505597356,55,0.17666666666666664,54,1,0.17666666666666664,0.8733333333333333,0.0004694505479593323,3.0104798161629327e-05,0.0005333980435748624,3.0104798161629327e-05,True,True
0.002,0.9335552311823645,0.044736280102247346,0.17984622149001273,0.10504464397781373,38,0.11333333333333333,37,1,0.11333333333333333,1.0,0.001258087023445104,3.0073822083292236e-05,-0.0012243661984306562,3.0073822083292236e-05,False,True
0.005,0.9251776973942659,0.0707697366622136,0.42300135891416674,0.11712585739287451,38,0.11333333333333333,37,1,0.11333333333333333,0.7466666666666666,0.0007768184244105634,2.997556391816804e-05,0.0029458969699455964,2.997556391816804e-05,True,True
0.005,0.9249186071856863,0.0707697366622136,0.1116346073012645,0.1414239815956293,38,0.11333333333333333,37,1,0.11333333333333333,0.7466666666666666,0.000707264472565447,2.985277153804328e-05,0.0028833329656202597,2.985277153804328e-05,True,True
0.002,0.6655640727300378,0.044736280102247346,0.5288418491256958,0.08697838134620278,56,0.11333333333333333,55,1,0.11333333333333333,1.0,0.0025758421773358067,2.9743147044571695e-05,-0.0005490102879299334,2.9743147044571695e-05,False,True
0.002,0.9277799253403779,0.044736280102247346,0.8565625979001547,0.12284639563680216,41,0.42999999999999994,40,1,0.42999999999999994,0.5566666666666666,2.9677141748432156e-05,0.00027299165666752834,0.0031925588466617492,2.9677141748432156e-05,True,True
0.002,0.9123321977545608,0.044736280102247346,0.2976197602117612,0.06792982450013406,50,0.17666666666666664,49,1,0.17666666666666664,0.5566666666666666,7.782255331653665e-05,2.959814842325159e-05,0.0023191729032985536,2.959814842325159e-05,True,True
0.005,0.6458373323360725,0.0707697366622136,0.6260149618879876,0.10768613581076288,38,0.17666666666666664,37,1,0.17666666666666664,0.36666666666666664,9.248438833039802e-05,2.9552009465269332e-05,0.012316073415775425,2.9552009465269332e-05,True,False
0.002,0.643463035843468,0.044736280102247346,0.2954321647145135,0.10657843151421287,41,0.8099999999999999,40,1,0.8099999999999999,0.8733333333333333,2.9523224038073204e-05,0.0018227282529624362,0.000217400455510726,2.9523224038073204e-05,True,False
0.005,0.9249376057257327,0.0707697366622136,0.6740557540448399,0.13696789532875017,38,0.42999999999999994,37,1,0.42999999999999994,0.49333333333333323,2.9522997397601697e-05,0.00032499078332783667,0.006414068209106862,2.9522997397601697e-05,True,True
0.005,0.9206404710772226,0.0707697366622136,0.2871419224472745,0.13074049999793308,40,0.11333333333333333,39,1,0.11333333333333333,0.7466666666666666,0.000948607023391759,2.9472110889332115e-05,0.0028511378435803615,2.9472110889332115e-05,True,True
0.005,0.6619804669197173,0.0707697366622136,0.6121456911471428,0.12754978322129812,46,0.11333333333333333,45,1,0.11333333333333333,0.36666666666666664,9.930264003327641e-05,2.9434563238791808e-05,0.015037153119728834,2.9434563238791808e-05,True,False
0.002,0.6570195739947127,0.044736280102247346,0.1512310377426823,0.12724588303032472,49,0.11333333333333333,48,1,0.11333333333333333,1.0,0.0009702844631387466,2.9340866568690815e-05,-0.0003383281379553624,2.9340866568690815e-05,False,True
0.002,0.904651265794972,0.044736280102247346,0.10382650376554863,0.06669877659759763,56,0.24,55,1,0.24,0.9366666666666665,0.0013486191016642834,0.0003565703451357693,2.919203131084783e-05,2.919203131084783e-05,True,True
0.002,0.6452933849908026,0.044736280102247346,0.30369171571358683,0.10525386818488469,42,0.7466666666666666,41,1,0.7466666666666666,0.9366666666666665,0.00023048681531066974,0.0017972498080009963,2.917965232650675e-05,2.917965232650675e-05,True,False
0.002,0.6585716929429324,0.044736280102247346,0.22936889725342893,0.08929919235881482,50,0.8733333333333333,49,1,0.8733333333333333,0.8733333333333333,2.9110038561239347e-05,0.003298650974083015,0.00031768438664524955,2.9110038561239347e-05,True,False
0.005,0.6713335497263342,0.0707697366622136,0.3331791237069049,0.08545610768501398,52,0.42999999999999994,51,1,0.42999999999999994,0.42999999999999994,2.9079482414695455e-05,0.0010041251607583442,0.01767242413712427,2.9079482414695455e-05,True,True
0.002,0.9382852450899738,0.044736280102247346,0.033173042329868806,0.11958863939567631,36,0.11333333333333333,35,1,0.11333333333333333,1.0,0.0020769247307219035,2.9030046147239484e-05,-0.0020769247307219035,2.9030046147239484e-05,False,True
0.002,0.9109355653672465,0.044736280102247346,0.1829413929291978,0.12342782175195438,51,0.11333333333333333,50,1,0.11333333333333333,1.0,0.0010919948615310746,2.8915452669441444e-05,-0.0006277757797668814,2.8915452669441444e-05,False,True
0.002,0.662489028521654,0.044736280102247346,0.027572422460042198,0.1150773142412371,53,0.11333333333333333,52,1,0.11333333333333333,1.0,0.0017325035147252787,2.8761884258544728e-05,-0.001308257828657166,2.8761884258544728e-05,False,True
0.002,0.9355535925714994,0.044736280102247346,0.30758494007025977,0.12243286172689927,37,1.0,36,1,1.0,1.0,2.8722263452353703e-05,0.0019580549839824136,-2.8722263452353703e-05,2.8722263452353703e-05,False,False
0.002,0.6590749308462458,0.044736280102247346,1.1545533358945537,0.09437206472847191,51,0.17666666666666664,50,1,0.17666666666666664,0.36666666666666664,4.4543159890245924e-05,2.8597738136709752e-05,0.0082783906728338,2.8597738136709752e-05,True,False
0.002,0.9295411690501078,0.044736280102247346,0.46515669569247187,0.10146903957626417,40,0.11333333333333333,39,1,0.11333333333333333,1.0,0.0009234974806945899,2.8393875240278837e-05,-0.000396897979931356,2.8393875240278837e-05,False,True
0.002,0.9189504329532788,0.044736280102247346,0.2574490408588913,0.08975256580541724,46,0.11333333333333333,45,1,0.11333333333333333,1.0,0.0026167278341679176,2.834058466780076e-05,-0.002562536090818498,2.834058466780076e-05,False,True
0.005,0.9022343267540367,0.0707697366622136,0.32231292469872413,0.1076153608443998,50,0.49333333333333323,49,1,0.49333333333333323,0.49333333333333323,2.82621346966252e-05,0.001044888666061792,0.007684440396185494,2.82621346966252e-05,True,True
0.002,0.9507879631538629,0.044736280102247346,0.22391412947288916,0.135356311787863,31,0.8733333333333333,30,1,0.8733333333333333,1.0,2.7971463141310026e-05,0.0007749269579808495,-1.717826233973509e-05,2.7971463141310026e-05,False,False
0.002,0.6432934943347843,0.044736280102247346,0.7651566761619792,0.13420044144955098,41,0.17666666666666664,40,1,0.17666666666666664,0.62,0.00023279768060645878,2.792457030252132e-05,0.0031934180459654345,2.792457030252132e-05,True,True
0.005,0.6387374909314892,0.0707697366622136,0.5503941088442532,0.15607351468080793,35,0.17666666666666664,34,1,0.17666666666666664,0.42999999999999994,0.00012517750673878664,2.784742418469167e-05,0.008270323498316119,2.784742418469167e-05,True,True
0.002,0.923185593140519,0.044736280102247346,0.07637661666274008,0.143502454994498,43,0.7466666666666666,42,1,0.7466666666666666,0.8733333333333333,2.76633305956711e-05,0.0008290657806443848,0.0001466797501067374,2.76633305956711e-05,True,False
0.005,0.8927635387127147,0.0707697366622136,0.0004587937770000721,0.07385683129871076,57,0.11333333333333333,56,1,0.11333333333333333,0.5566666666666666,0.0010131658243016158,2.76597397871194e-05,0.017519514855788537,2.76597397871194e-05,True,True
0.005,0.9025746987168475,0.0707697366622136,0.957980687095239,0.10427285288557683,50,0.3033333333333333,49,1,0.3033333333333333,0.36666666666666664,2.7452144669787245e-05,0.00018394139621158578,0.013901764313035962,2.7452144669787245e-05,True,False
0.005,0.93450865582796,0.0707697366622136,0.31255511903833016,0.16636710135858268,34,0.17666666666666664,33,1,0.17666666666666664,0.5566666666666666,0.00016145886858895454,2.7323592933362066e-05,0.003241861857590556,2.7323592933362066e-05,True,True
0.002,0.6604451283991564,0.044736280102247346,1.170622657014698,0.08637572025664514,52,0.17666666666666664,51,1,0.17666666666666664,0.3033333333333333,2.719828716739976e-05,3.747473456592464e-05,0.008680509037273737,2.719828716739976e-05,True,False
0.005,0.6820534136642189,0.0707697366622136,0.03612212384076535,0.07089791708699607,60,0.36666666666666664,59,1,0.36666666666666664,0.36666666666666664,2.7183113225365455e-05,0.0010516879606424928,0.022021961605934774,2.7183113225365455e-05,True,False
0.005,0.8965085583924406,0.0707697366622136,0.5198547027501799,0.08516949245385398,54,0.49333333333333323,53,1,0.49333333333333323,0.49333333333333323,2.717172126044076e-05,0.0014056667150984259,0.008615147947163886,2.717172126044076e-05,True,True
0.002,0.9137829303134118,0.044736280102247346,0.637141337478119,0.11788274311612686,49,0.62,48,1,0.62,0.62,2.7099416913799178e-05,0.0007424214670945783,0.0019376053812490066,2.7099416913799178e-05,True,False
0.005,0.6408659896155358,0.0707697366622136,0.12237387702752826,0.12803695375773577,36,0.11333333333333333,35,1,0.11333333333333333,0.7466666666666666,0.00080949588082587,2.684864760196632e-05,0.003377571710719082,2.684864760196632e-05,True,True
0.005,0.6808019810584534,0.0707697366622136,0.19420480107044313,0.06923434116707744,59,0.36666666666666664,58,1,0.36666666666666664,0.36666666666666664,2.677071572784424e-05,0.0006848617239152881,0.0250158775984737,2.677071572784424e-05,True,False
0.005,0.6435189856163692,0.0707697366622136,0.2261428241670631,0.12942353669778825,37,0.49333333333333323,36,1,0.49333333333333323,0.5566666666666666,2.673393679062093e-05,0.0007782993177766742,0.005305244114010063,2.673393679062093e-05,True,True
0.002,0.9354834602194784,0.044736280102247346,0.2555623883752137,0.12003026363929153,37,1.0,36,1,1.0,1.0,2.6577024204168475e-05,0.002063647238198121,-2.6577024204168475e-05,2.6577024204168475e-05,False,False
0.005,0.9435233098493723,0.0707697366622136,0.2355902764370694,0.14629465225912483,31,0.11333333333333333,30,1,0.11333333333333333,0.8099999999999999,0.0004891011233173152,2.651125994151761e-05,0.0013704124487107319,2.651125994151761e-05,True,True
0.002,0.9006704611415733,0.044736280102247346,0.30945207651069984,0.09698079693317638,59,0.62,58,1,0.62,0.9366666666666665,0.0005430761160062464,0.002391370593771342,2.646628184222224e-05,2.646628184222224e-05,True,False
0.005,0.9143131399701213,0.0707697366622136,0.06247298060025338,0.12151611403592008,43,0.49333333333333323,42,1,0.49333333333333323,0.5566666666666666,2.643443916227179e-05,0.0010505296214953091,0.005625690127493983,2.643443916227179e-05,True,True
0.002,0.6398836112869248,0.044736280102247346,0.23473858966753086,0.16216208214889463,39,0.49333333333333323,38,1,0.49333333333333323,0.62,2.6429017930228388e-05,0.0001837240728457504,0.0007611468108724347,2.6429017930228388e-05,True,True
0.002,0.8999107502130287,0.044736280102247346,0.5263897285546988,0.07888138791421002,60,0.62,59,1,0.62,0.9366666666666665,0.0007650412995876829,0.0030474007680597534,2.6417122385758183e-05,2.6417122385758183e-05,True,False
0.002,0.9233795281929925,0.044736280102247346,0.6343334744061041,0.14680919743205104,43,0.17666666666666664,42,1,0.17666666666666664,0.5566666666666666,9.84562332993124e-05,2.6387633202298866e-05,0.0025684252008932426,2.6387633202298866e-05,True,True
0.002,0.6194612823011101,0.044736280102247346,0.21856341012333538,0.15499251588558724,31,0.17666666666666664,30,1,0.17666666666666664,1.0,0.0011943810841684502,2.6230988128682642e-05,-0.0011943810841684502,2.6230988128682642e-05,False,True
0.002,0.907563133437422,0.044736280102247346,1.1316006252853446,0.07689824858648656,54,0.17666666666666664,53,1,0.17666666666666664,0.36666666666666664,6.0129869452504005e-05,2.62149865313136e-05,0.007823407047238901,2.62149865313136e-05,True,False
0.002,0.9427340024456923,0.044736280102247346,0.681193287365389,0.16331744386053762,34,0.17666666666666664,33,1,0.17666666666666664,0.62,0.00015111860424338734,2.602278800811793e-05,0.0017849570425295545,2.602278800811793e-05,True,True
0.002,0.6285012863621573,0.044736280102247346,0.10744107480142359,0.17661618875777618,34,0.5566666666666666,33,1,0.5566666666666666,0.9366666666666665,0.00012854201303527055,0.0002524628777220768,2.5995315549030245e-05,2.5995315549030245e-05,True,False
0.002,0.6389005207078133,0.044736280102247346,0.9834478808194081,0.11813756168560433,39,0.3033333333333333,38,1,0.3033333333333333,0.42999999999999994,2.5922883294897674e-05,7.40918952330099e-05,0.005072976035402154,2.5922883294897674e-05,True,True
0.002,0.9199828187126172,0.044736280102247346,0.23009846831706895,0.0765692535280626,45,0.24,44,1,0.24,0.5566666666666666,5.524742615104416e-05,2.5888493431977522e-05,0.0016737447602529355,2.5888493431977522e-05,True,True
0.005,0.9372417424639428,0.0707697366622136,0.004913608331445243,0.17033567779185518,33,0.17666666666666664,32,1,0.17666666666666664,0.5566666666666666,0.00017652943843312455,2.586146558700559e-05,0.002913501580487265,2.586146558700559e-05,True,True
0.005,0.6651366293507599,0.0707697366622136,0.41607360425742224,0.08463639540363725,48,0.36666666666666664,47,1,0.36666666666666664,0.36666666666666664,2.58393185357843e-05,0.00039305160485489046,0.01722622129977602,2.58393185357843e-05,True,False
0.005,0.679355102516886,0.0707697366622136,1.1435456088445637,0.08931421498289314,58,0.17666666666666664,57,1,0.17666666666666664,0.24,3.0055153945469066e-05,2.5818541440484508e-05,0.025170922482733893,2.5818541440484508e-05,True,False
0.002,0.922293381095635,0.044736280102247346,1.0164217557867545,0.09480026203137677,44,0.3033333333333333,43,1,0.3033333333333333,0.36666666666666664,2.57785244994567e-05,7.176497440691655e-05,0.00543434506760869,2.57785244994567e-05,True,False
0.002,0.6625631230155378,0.044736280102247346,0.2348971747118511,0.08307487411683612,53,0.6833333333333333,52,1,0.6833333333333333,0.9366666666666665,0.0005740802536554887,0.0029088086336254235,2.573898348431119e-05,2.573898348431119e-05,True,False
0.002,0.6662574895064252,0.044736280102247346,0.18224202857556324,0.06134932856911645,56,0.11333333333333333,55,1,0.11333333333333333,0.62,0.00027611600613843684,2.5697274581432117e-05,0.0041137090774960245,2.5697274581432117e-05,True,True
0.002,0.6667010794674337,0.044736280102247346,0.04989182402961054,0.10250366637660889,56,0.6833333333333333,55,1,0.6833333333333333,0.9366666666666665,0.00038447451142195746,0.0024923194397181363,2.5627507786629677e-05,2.5627507786629677e-05,True,False
0.005,0.9058690573152947,0.0707697366622136,0.8074490918001981,0.10586329323824493,48,0.11333333333333333,47,1,0.11333333333333333,0.5566666666666666,0.00048185450520213163,2.560351096396512e-05,0.009699915280155727,2.560351096396512e-05,True,True
0.002,0.9318594729986226,0.044736280102247346,1.039483793951663,0.12671814635899215,39,0.17666666666666664,38,1,0.17666666666666664,0.42999999999999994,4.4837627548425576e-05,2.53455385226743e-05,0.0050675643414925175,2.53455385226743e-05,True,True
0.005,0.9059434357138442,0.0707697366622136,1.1092466923108486,0.10185221072306418,48,0.17666666666666664,47,1,0.17666666666666664,0.3033333333333333,4.95158187483975e-05,2.526335964903359e-05,0.01665190000114653,2.526335964903359e-05,True,False
0.002,0.9082543171348573,0.044736280102247346,0.6676402944590808,0.12128957194228629,53,0.17666666666666664,52,1,0.17666666666666664,0.62,0.0002366557646694171,2.5214852226507212e-05,0.0031774091373130285,2.5214852226507212e-05,True,True
0.002,0.666274908274647,0.044736280102247346,0.6940191638264734,0.1122017589178699,56,0.11333333333333333,55,1,0.11333333333333333,0.62,0.0003029669545342464,2.5200509485882264e-05,0.004712138343099145,2.5200509485882264e-05,True,True
0.002,0.6473992601255159,0.044736280102247346,0.03349595551018153,0.144896538299111,43,0.11333333333333333,42,1,0.11333333333333333,1.0,0.0007105373649217271,2.50511403819939e-05,-0.0004610625394334658,2.50511403819939e-05,False,True
0.005,0.9206110123619018,0.0707697366622136,0.6529588387067589,0.12438332804814119,40,0.49333333333333323,39,1,0.49333333333333323,0.49333333333333323,2.4919078975932103e-05,0.0005476242599752692,0.006131686797689503,2.4919078975932103e-05,True,True
0.002,0.8998322574995297,0.044736280102247346,0.22770423778327545,0.06618131894857204,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0009672529297677784,0.0021699547575447014,2.466550032405009e-05,2.466550032405009e-05,True,False
0.002,0.8998125389473262,0.044736280102247346,0.21071407647810342,0.06650454378009295,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0009387983638229902,0.002311911653399336,2.455873844524922e-05,2.455873844524922e-05,True,False
0.005,0.6362298186137552,0.0707697366622136,0.6501512696169901,0.16416619385244816,34,0.17666666666666664,33,1,0.17666666666666664,0.36666666666666664,3.410692176450546e-05,2.4437407048698882e-05,0.009416308506745047,2.4437407048698882e-05,True,False
0.005,0.9059440103142751,0.0707697366622136,0.315028016309101,0.09224667408680272,48,0.11333333333333333,47,1,0.11333333333333333,0.7466666666666666,0.0013430519998509983,2.4379295191611e-05,0.00554120689911287,2.4379295191611e-05,True,True
0.002,0.9136901855847309,0.044736280102247346,0.5551643946817794,0.12036570861138587,49,0.62,48,1,0.62,0.6833333333333333,2.4353824683012433e-05,0.0008256749403713969,0.0014588150208573385,2.4353824683012433e-05,True,False
0.005,0.9324350048634743,0.0707697366622136,0.23521036073098875,0.13491560419927534,35,0.11333333333333333,34,1,0.11333333333333333,0.8099999999999999,0.0009244193502067747,2.4257678341382653e-05,0.0014091202757163107,2.4257678341382653e-05,True,True
0.002,0.9353752068980811,0.044736280102247346,0.11370170208288026,0.11364544759277,37,1.0,36,1,1.0,1.0,2.4200449374168582e-05,0.0018638577163019256,-2.4200449374168582e-05,2.4200449374168582e-05,False,False
0.002,0.6257222539285618,0.044736280102247346,0.295670292735578,0.17585556524897167,33,0.17666666666666664,32,1,0.17666666666666664,0.9366666666666665,0.0003237110203971449,2.3695879753382878e-05,0.00011764057153188976,2.3695879753382878e-05,True,True
0.005,0.6525739747674206,0.0707697366622136,0.3116203290482338,0.1372313989339884,41,0.36666666666666664,40,1,0.36666666666666664,0.42999999999999994,2.3562810558645674e-05,0.00031841962617639726,0.008550335805761557,2.3562810558645674e-05,True,True
0.002,0.9252174940826655,0.044736280102247346,0.841444731729046,0.14637662532835596,42,0.24,41,1,0.24,0.36666666666666664,2.3536410271484862e-05,3.383123838893924e-05,0.0043121652755454334,2.3536410271484862e-05,True,False
0.005,0.6435284746931577,0.0707697366622136,0.2062364326125087,0.11643744500165976,37,0.42999999999999994,36,1,0.42999999999999994,0.49333333333333323,2.343179088260382e-05,0.0004935042389698693,0.006214502183132601,2.343179088260382e-05,True,True
0.002,0.6526097416836768,0.044736280102247346,0.19371579443548656,0.11191722896065769,46,0.9366666666666665,45,1,0.9366666666666665,0.9366666666666665,3.725427402278207e-05,0.00302027039289284,2.3333903807098744e-05,2.3333903807098744e-05,True,False
0.002,0.9061021294953456,0.044736280102247346,0.8429684872538906,0.09990559588600063,55,0.11333333333333333,54,1,0.11333333333333333,0.7466666666666666,0.0006350486951284855,2.3320994868770167e-05,0.0033251431510936042,2.3320994868770167e-05,True,True
0.005,0.6620521068334119,0.0707697366622136,0.5225005098263165,0.13116707057340363,46,0.24,45,1,0.24,0.3033333333333333,2.3276459785198994e-05,5.640823626053207e-05,0.014425066361531656,2.3276459785198994e-05,True,False
0.005,0.67433693953241,0.0707697366622136,0.7540199281306104,0.10762705315033785,54,0.11333333333333333,53,1,0.11333333333333333,0.36666666666666664,0.00013192920487856288,2.3268892330130486e-05,0.021056171149081145,2.3268892330130486e-05,True,False
0.002,0.9058002600331267,0.044736280102247346,0.3137911099989408,0.1259685006063163,55,0.17666666666666664,54,1,0.17666666666666664,0.7466666666666666,0.00029485802061279234,2.314750440655423e-05,0.00122346792286305,2.314750440655423e-05,True,True
0.002,0.9274124155025639,0.044736280102247346,0.4573421030845664,0.11404287659669766,41,0.8733333333333333,40,1,0.8733333333333333,0.8733333333333333,2.3077301527754926e-05,0.0018654725195837681,0.0001454769915065638,2.3077301527754926e-05,True,False
0.005,0.6755565276828365,0.0707697366622136,0.5758092265755552,0.07055178549648464,55,0.11333333333333333,54,1,0.11333333333333333,0.36666666666666664,0.00018706273008570933,2.2953258687679556e-05,0.025705810753595935,2.2953258687679556e-05,True,False
0.002,0.6649330325402006,0.044736280102247346,0.30799486869648524,0.10699191982229544,55,0.11333333333333333,54,1,0.11333333333333333,1.0,0.0017878172947611798,2.271339181480892e-05,-0.0005210569156062315,2.271339181480892e-05,False,True
0.005,0.6667115734656225,0.0707697366622136,0.49071007975209746,0.08070517380536317,49,0.11333333333333333,48,1,0.11333333333333333,0.42999999999999994,0.00024334959836383636,2.2422409739362275e-05,0.01931335544579989,2.2422409739362275e-05,True,True
0.002,0.6550439372199395,0.044736280102247346,0.6127432902738909,0.11188874013041508,48,0.11333333333333333,47,1,0.11333333333333333,0.8733333333333333,0.0010365021957374407,2.23334681056079e-05,0.001227604197718297,2.23334681056079e-05,True,True
0.002,0.899974450703695,0.044736280102247346,0.4676097718715232,0.11178778195286455,60,0.11333333333333333,59,1,0.11333333333333333,0.7466666666666666,0.0005116004036862266,2.2246217011821995e-05,0.001805369502977878,2.2246217011821995e-05,True,True
0.002,0.9255122781154512,0.044736280102247346,0.5203484446350055,0.12165217931180884,42,0.8099999999999999,41,1,0.8099999999999999,0.8099999999999999,2.214521676217151e-05,0.0014670157309396045,0.00043820420171283267,2.214521676217151e-05,True,False
0.002,0.9160681263162924,0.044736280102247346,0.9026027617422347,0.0999472722438526,48,0.11333333333333333,47,1,0.11333333333333333,0.6833333333333333,0.00044105507438766696,2.198132922288092e-05,0.003438774495970238,2.198132922288092e-05,True,True
0.002,0.9042640422480831,0.044736280102247346,0.006452654180960445,0.07005066556635976,56,0.7466666666666666,55,1,0.7466666666666666,0.7466666666666666,2.1957135266263868e-05,0.0025192913155184585,0.0010147026629784453,2.1957135266263868e-05,True,False
0.002,0.6674969944067106,0.044736280102247346,0.1434006626855513,0.07293262076932852,57,0.5566666666666666,56,1,0.5566666666666666,0.9366666666666665,0.0010260088729895777,0.002378146263729231,2.1846637375871317e-05,2.1846637375871317e-05,True,False
0.005,0.8980257999460158,0.0707697366622136,0.8275540997642199,0.09816407267159324,53,0.42999999999999994,52,1,0.42999999999999994,0.42999999999999994,2.18254357755214e-05,0.0004976069689743256,0.011773565125869322,2.18254357755214e-05,True,True
0.005,0.6767839846452843,0.0707697366622136,0.9654719914117297,0.09345320424215633,56,0.11333333333333333,55,1,0.11333333333333333,0.36666666666666664,0.00016548891403984965,2.1760275816241867e-05,0.022954786771966065,2.1760275816241867e-05,True,False
0.002,0.668087597895011,0.044736280102247346,1.0481721096112306,0.08861011902545579,58,0.36666666666666664,57,1,0.36666666666666664,0.42999999999999994,2.1529483249211718e-05,0.00022395222734032853,0.007971256674259847,2.1529483249211718e-05,True,True
0.002,0.6310127503401769,0.044736280102247346,0.1683933022169473,0.17661471899984987,35,0.5566666666666666,34,1,0.5566666666666666,0.6833333333333333,2.146243325941953e-05,0.00017604507057514338,0.00040600539135003997,2.146243325941953e-05,True,False
0.005,0.654433977935209,0.0707697366622136,0.048801025289276934,0.11572639180528224,42,0.5566666666666666,41,1,0.5566666666666666,0.5566666666666666,2.1389060420458196e-05,0.0012098792499744813,0.006004268025925002,2.1389060420458196e-05,True,False
0.002,0.6655730198559551,0.044736280102247346,0.9498663115257248,0.0784058427382053,56,0.11333333333333333,55,1,0.11333333333333333,0.62,0.0004245556056459062,2.130147986546177e-05,0.006230335775634884,2.130147986546177e-05,True,True
0.005,0.9007167973669169,0.0707697366622136,0.7331896556856675,0.1160007474245267,51,0.3033333333333333,50,1,0.3033333333333333,0.36666666666666664,2.1300793699245998e-05,0.00014190271954119882,0.011594088910817743,2.1300793699245998e-05,True,False
0.002,0.6256957991716734,0.044736280102247346,0.005782505505913456,0.11558621992016638,33,0.24,32,1,0.24,0.9366666666666665,0.0002301702079597675,3.811485449089385e-05,2.1298157561841502e-05,2.1298157561841502e-05,True,True
0.002,0.9271416355331464,0.044736280102247346,0.29755876900054273,0.09441940421130127,41,0.7466666666666666,40,1,0.7466666666666666,0.8099999999999999,2.1166258871168e-05,0.0009421903936194624,0.00028644074286259414,2.1166258871168e-05,True,False
0.005,0.6618358352165934,0.0707697366622136,0.1855594162583551,0.0852627979897932,46,0.3033333333333333,45,1,0.3033333333333333,0.36666666666666664,2.1114809534262028e-05,0.0002579394432290031,0.013935336660856733,2.1114809534262028e-05,True,False
0.002,0.9506234219619267,0.044736280102247346,0.11022887882051575,0.1253756398090936,31,0.42999999999999994,30,1,0.42999999999999994,0.9366666666666665,0.00012554216927620088,0.00014016647488803157,2.1032165199315854e-05,2.1032165199315854e-05,True,True
0.005,0.6272840265615619,0.0707697366622136,0.712580353083481,0.1464087428105007,31,0.24,30,1,0.24,0.36666666666666664,2.0982881933885903e-05,6.429413366094317e-05,0.008973222296224256,2.0982881933885903e-05,True,False
0.002,0.6518961147067374,0.044736280102247346,1.0483374186796117,0.08840592016239511,46,0.17666666666666664,45,1,0.17666666666666664,0.36666666666666664,5.406303335776997e-05,2.089253079073427e-05,0.0069596257350023035,2.089253079073427e-05,True,False
0.002,0.6663785057000181,0.044736280102247346,0.2954298294008241,0.09997906558520726,56,0.49333333333333323,55,1,0.49333333333333323,0.9366666666666665,0.0010245371048349739,0.0015599860542954483,2.0810410952081354e-05,2.0810410952081354e-05,True,True
0.005,0.6767721314183259,0.0707697366622136,0.1638225204553097,0.07316585843964735,56,0.11333333333333333,55,1,0.11333333333333333,0.49333333333333323,0.0007406230571380326,2.0568918938351544e-05,0.020579580486342532,2.0568918938351544e-05,True,True
0.005,0.6359490060822064,0.0707697366622136,0.3186608837470089,0.14327865770990478,34,0.49333333333333323,33,1,0.49333333333333323,0.49333333333333323,2.028361980912389e-05,0.0005154184198200244,0.005009934268245027,2.028361980912389e-05,True,True
0.002,0.6569355524119364,0.044736280102247346,0.3821276016300715,0.08100361833903999,49,0.6833333333333333,48,1,0.6833333333333333,0.6833333333333333,2.021011187507249e-05,0.0013292322838547345,0.001734189599436764,2.021011187507249e-05,True,False
0.005,0.9405812938123064,0.0707697366622136,0.5559499495155994,0.14383140264949687,32,0.11333333333333333,31,1,0.11333333333333333,0.62,0.00029333728693365605,2.014440759388982e-05,0.0035847359609977817,2.014440759388982e-05,True,True
0.002,0.6309716647456337,0.044736280102247346,0.5234738127764496,0.17699083287168613,35,0.24,34,1,0.24,0.42999999999999994,1.9819609114753774e-05,2.9026176340690994e-05,0.0020847776379390743,1.9819609114753774e-05,True,True
0.002,0.9374904558175001,0.044736280102247346,0.19044446342819488,0.17159311562568547,36,0.17666666666666664,35,1,0.17666666666666664,1.0,0.0002723810704844449,1.941756511344929e-05,-2.2591727126184107e-06,1.941756511344929e-05,False,True
0.002,0.6555176790255928,0.044736280102247346,0.6400796456364697,0.12837959775074298,48,0.11333333333333333,47,1,0.11333333333333333,0.62,0.000252603815890895,1.9403000484626855e-05,0.003335804167555874,1.9403000484626855e-05,True,True
0.005,0.6502865932360824,0.0707697366622136,0.34215564785375957,0.12699467099419676,40,0.49333333333333323,39,1,0.49333333333333323,0.49333333333333323,1.919059875835643e-05,0.0007122411702272651,0.0078417853911775,1.919059875835643e-05,True,True
0.005,0.6743276877472159,0.0707697366622136,0.28721491276999217,0.10714254333729194,54,0.11333333333333333,53,1,0.11333333333333333,0.49333333333333323,0.00042746086426791283,1.918240053450401e-05,0.016640299561013653,1.918240053450401e-05,True,True
0.005,0.6584608096081584,0.0707697366622136,0.5177170211733431,0.1359817748470503,44,0.11333333333333333,43,1,0.11333333333333333,0.36666666666666664,6.170341538432724e-05,1.9181361620137445e-05,0.013104415102981937,1.9181361620137445e-05,True,False
0.005,0.6727323267068185,0.0707697366622136,0.6235240475087199,0.09352586907165719,53,0.36666666666666664,52,1,0.36666666666666664,0.42999999999999994,1.8795594173189076e-05,0.0007078618728958899,0.0194216246442933,1.8795594173189076e-05,True,True
0.002,0.6489757737812492,0.044736280102247346,0.2957719315460796,0.10250751139129137,44,0.8733333333333333,43,1,0.8733333333333333,0.8733333333333333,1.854650860584453e-05,0.0024058262167056567,0.00023121925409360522,1.854650860584453e-05,True,False
0.002,0.9483695224922726,0.044736280102247346,0.3466066169372341,0.16012108176653694,32,0.11333333333333333,31,1,0.11333333333333333,1.0,0.0010006069319125758,1.846229926439859e-05,-0.0009632767150369796,1.846229926439859e-05,False,True
0.002,0.6437517458518396,0.044736280102247346,0.19962201757668768,0.14887117051309282,41,0.36666666666666664,40,1,0.36666666666666664,0.9366666666666665,0.00042127070033756925,0.00020589911919577754,1.8296044490053743e-05,1.8296044490053743e-05,True,True
0.002,0.909438232092251,0.044736280102247346,0.06321143526775755,0.1276775080514462,52,0.62,51,1,0.62,0.6833333333333333,1.8227757358160425e-05,0.0005828911366843087,0.0007368374424500751,1.8227757358160425e-05,True,False
0.005,0.8993314324661043,0.0707697366622136,0.44104760509572344,0.07142170639169498,52,0.24,51,1,0.24,0.3033333333333333,1.8203926819092015e-05,0.00010148440771879523,0.0112384649285864,1.8203926819092015e-05,True,False
0.002,0.9335112360087066,0.044736280102247346,0.9794642983560254,0.14573266494417805,38,0.17666666666666664,37,1,0.17666666666666664,0.36666666666666664,3.670251087354007e-05,1.8182365863724082e-05,0.004726171644617649,1.8182365863724082e-05,True,False
0.005,0.6631546567655323,0.0707697366622136,1.0874437921491933,0.10055728362780163,47,0.11333333333333333,46,1,0.11333333333333333,0.3033333333333333,5.093238268214719e-05,1.7930841630827476e-05,0.019890609539733185,1.7930841630827476e-05,True,False
0.002,0.9181787743595796,0.044736280102247346,0.3348334650580756,0.1204479144379307,46,0.8099999999999999,45,1,0.8099999999999999,0.9366666666666665,0.00010734076711074241,0.0020252614355483743,1.7786379679605266e-05,1.7786379679605266e-05,True,False
0.002,0.9217473024837423,0.044736280102247346,0.4184648712601479,0.11718759036726369,44,0.8099999999999999,43,1,0.8099999999999999,0.9366666666666665,0.00011369278618688474,0.0021210227075537068,1.7771105094481772e-05,1.7771105094481772e-05,True,False
0.002,0.9130396154565238,0.044736280102247346,0.4952379965667651,0.08609783036821239,50,0.11333333333333333,49,1,0.11333333333333333,1.0,0.0024862624666349953,1.7521429083149217e-05,-0.0020228327394410405,1.7521429083149217e-05,False,True
0.002,0.9138558482682632,0.044736280102247346,0.39447878197686953,0.08113075459077163,49,0.62,48,1,0.62,0.9366666666666665,0.0004918053838928645,0.0013691602522574611,1.735158859745943e-05,1.735158859745943e-05,True,False
0.002,0.9225252884396196,0.044736280102247346,0.671679535143137,0.10818568328345342,44,0.11333333333333333,43,1,0.11333333333333333,0.9366666666666665,0.0011034172355966732,1.717504044758671e-05,0.00019786829610744488,1.717504044758671e-05,True,True
0.005,0.9167550223026546,0.0707697366622136,0.2513825439299901,0.10900638871837375,42,0.11333333333333333,41,1,0.11333333333333333,0.8099999999999999,0.0013063088667380292,1.6915930441265382e-05,0.0030840224241342183,1.6915930441265382e-05,True,True
0.005,0.6502994470845956,0.0707697366622136,0.006111065575568807,0.1147341239124807,40,0.5566666666666666,39,1,0.5566666666666666,0.5566666666666666,1.6850726297877495e-05,0.0010946189145186929,0.005022630265461006,1.6850726297877495e-05,True,False
0.005,0.6504071463630269,0.0707697366622136,0.26025683683937184,0.09602686799801385,40,0.11333333333333333,39,1,0.11333333333333333,0.3033333333333333,4.9500157112350104e-05,1.6849988877560797e-05,0.011225620321284928,1.6849988877560797e-05,True,False
0.005,0.6620337297634289,0.0707697366622136,0.5143850696711038,0.13072393269186522,46,0.11333333333333333,45,1,0.11333333333333333,0.36666666666666664,7.175748180697164e-05,1.6745102400737063e-05,0.014247610100270867,1.6745102400737063e-05,True,False
0.002,0.6456318531300751,0.044736280102247346,0.16292774163037743,0.11817054632321404,42,1.0,41,1,1.0,1.0,1.6708695003604702e-05,0.0029293327098805187,-1.6708695003604702e-05,1.6708695003604702e-05,False,False
0.005,0.9143825643765774,0.0707697366622136,0.05700048494745193,0.13087736809797332,43,0.11333333333333333,42,1,0.11333333333333333,0.62,0.0005564414937295902,1.637789763971469e-05,0.005601902666951427,1.637789763971469e-05,True,True
0.005,0.9025596503962551,0.0707697366622136,0.83332347110505,0.08017463806798374,50,0.11333333333333333,49,1,0.11333333333333333,0.42999999999999994,0.0002078701995708524,1.6254018786347597e-05,0.011271670562788844,1.6254018786347597e-05,True,True
0.002,0.9423014647296204,0.044736280102247346,0.19919393054731604,0.17176792487469741,34,0.8099999999999999,33,1,0.8099999999999999,0.8733333333333333,1.5777276685860212e-05,0.000594872284124831,5.187002017687279e-05,1.5777276685860212e-05,True,False
0.002,0.6686949321264146,0.044736280102247346,0.4603068996552405,0.08403972565124453,58,0.7466666666666666,57,1,0.7466666666666666,0.7466666666666666,1.5703881905868888e-05,0.0030792059405699295,0.0018531439135765805,1.5703881905868888e-05,True,False
0.005,0.648226630210632,0.0707697366622136,0.756486835872759,0.14185917690557767,39,0.24,38,1,0.24,0.3033333333333333,1.569626147787404e-05,8.425731152081124e-05,0.012733731355189307,1.569626147787404e-05,True,False
0.005,0.9041729327383993,0.0707697366622136,0.6435440516850587,0.08331780815022272,49,0.11333333333333333,48,1,0.11333333333333333,0.5566666666666666,0.0005175325153186793,1.5620149590415968e-05,0.008038181719609008,1.5620149590415968e-05,True,True
0.002,0.9294906226981626,0.044736280102247346,0.998087268306308,0.10026206878046783,40,0.24,39,1,0.24,0.36666666666666664,1.5481156634905048e-05,3.33017685433486e-05,0.005133681573276033,1.5481156634905048e-05,True,False
0.005,0.907277838117951,0.0707697366622136,0.3551774280693043,0.11802455396913861,47,0.11333333333333333,46,1,0.11333333333333333,0.6833333333333333,0.0007610184681818851,1.5416697651602225e-05,0.005896390200146146,1.5416697651602225e-05,True,True
0.002,0.9040084020417949,0.044736280102247346,1.0401526243192942,0.08724730019482377,57,0.11333333333333333,56,1,0.11333333333333333,0.5566666666666666,0.00030390924368400385,1.537598821574885e-05,0.0061637429714699755,1.537598821574885e-05,True,True
0.002,0.9056231469120779,0.044736280102247346,0.06781241445803167,0.0720086258613174,55,0.62,54,1,0.62,0.9366666666666665,0.000685856012806468,0.0020761802867458267,1.5352956224077945e-05,1.5352956224077945e-05,True,False
0.005,0.6456530076949513,0.0707697366622136,1.029549510777877,0.11458856924042048,38,0.17666666666666664,37,1,0.17666666666666664,0.24,1.798470225054221e-05,1.5207535161571713e-05,0.01582059657863493,1.5207535161571713e-05,True,False
0.002,0.6488431126527985,0.044736280102247346,0.6277084236215653,0.08659002501915877,44,0.11333333333333333,43,1,0.11333333333333333,0.62,0.00027214907319270706,1.5082450979772436e-05,0.0033262667970975785,1.5082450979772436e-05,True,True
0.005,0.9126512159116341,0.0707697366622136,0.21192099623691127,0.09062558726492782,44,0.11333333333333333,43,1,0.11333333333333333,0.5566666666666666,0.0004322217877525807,1.485996364151314e-05,0.007014037034261775,1.485996364151314e-05,True,True
0.005,0.9043136873173495,0.0707697366622136,0.7566268009776037,0.08900760827353263,49,0.11333333333333333,48,1,0.11333333333333333,0.62,0.0006008615605369332,1.484365616286756e-05,0.00869703680504812,1.484365616286756e-05,True,True
0.005,0.6580820361172234,0.0707697366622136,0.9095327265795947,0.11926025692478515,44,0.24,43,1,0.24,0.3033333333333333,1.4782452441462435e-05,0.0001143720647384999,0.01657914493243234,1.4782452441462435e-05,True,False
0.002,0.9406272508948479,0.044736280102247346,0.8201749683144345,0.14727994903208297,35,0.11333333333333333,34,1,0.11333333333333333,0.62,0.0001520974291245049,1.471094382427958e-05,0.0026361244975736426,1.471094382427958e-05,True,True
0.002,0.903426108673923,0.044736280102247346,0.11556033156872407,0.12304562924306596,57,0.11333333333333333,56,1,0.11333333333333333,0.8099999999999999,0.0003926765194984795,1.4640877314249197e-05,0.0008036077247765916,1.4640877314249197e-05,True,True
0.005,0.6808025120393095,0.0707697366622136,0.25892807861943196,0.06768306300669863,59,0.3033333333333333,58,1,0.3033333333333333,0.3033333333333333,1.461567865318063e-05,0.0005132150831254056,0.02668062760786297,1.461567865318063e-05,True,False
0.005,0.6601468185918363,0.0707697366622136,0.31670285213821586,0.12702364945446018,45,0.11333333333333333,44,1,0.11333333333333333,0.49333333333333323,0.00034880900154859773,1.4488084566210753e-05,0.010643465922015314,1.4488084566210753e-05,True,True
0.002,0.9145899644255557,0.044736280102247346,0.7932811219818248,0.0937376526365562,49,0.11333333333333333,48,1,0.11333333333333333,0.8099999999999999,0.0008955799159279151,1.434325762681338e-05,0.0016533741677745674,1.434325762681338e-05,True,True
0.005,0.6635135412118975,0.0707697366622136,0.19393404741557138,0.09925206819582519,47,0.49333333333333323,46,1,0.49333333333333323,0.49333333333333323,1.4230910710652952e-05,0.0012178119834026723,0.011077263005951968,1.4230910710652952e-05,True,True
0.005,0.6650963839836187,0.0707697366622136,0.33096883237432434,0.08249925191634937,48,0.11333333333333333,47,1,0.11333333333333333,0.42999999999999994,0.0003069966291066012,1.4022143242091666e-05,0.016789061431120567,1.4022143242091666e-05,True,True
0.005,0.6561094990606375,0.0707697366622136,0.22492082941348387,0.09820642460611316,43,0.11333333333333333,42,1,0.11333333333333333,0.5566666666666666,0.0006481902443512755,1.380887564577983e-05,0.009568264219592818,1.380887564577983e-05,True,True
0.002,0.6686505694481684,0.044736280102247346,0.7147149518661248,0.10156247441302613,58,0.49333333333333323,57,1,0.49333333333333323,0.5566666666666666,1.3558826599099764e-05,0.0006457755241597666,0.004824660199161811,1.3558826599099764e-05,True,True
0.002,0.9407889730302759,0.044736280102247346,0.8862837037240237,0.1303219053051937,35,0.11333333333333333,34,1,0.11333333333333333,0.5566666666666666,0.00010815884252082617,1.3516874545041346e-05,0.00321215539742482,1.3516874545041346e-05,True,True
0.002,0.6541746888691726,0.044736280102247346,0.03645450819271964,0.09000287198637706,47,0.8733333333333333,46,1,0.8733333333333333,0.9366666666666665,5.113668307635123e-05,0.0030220233557055596,1.3484156517062598e-05,1.3484156517062598e-05,True,False
0.002,0.6348840746521367,0.044736280102247346,0.4685836210992873,0.14209631330744174,37,0.17666666666666664,36,1,0.17666666666666664,0.9366666666666665,0.0007619562166821135,5.3788965908459865e-05,1.328218769886822e-05,1.328218769886822e-05,True,True
0.002,0.9308737793277065,0.044736280102247346,0.18029311332032313,0.16024020079636275,39,0.6833333333333333,38,1,0.6833333333333333,0.7466666666666666,1.313760981365951e-05,0.0003724349238735838,0.00028708878726350234,1.313760981365951e-05,True,False
0.002,0.6708155249705315,0.044736280102247346,0.3070325140629621,0.07777493818720076,60,0.5566666666666666,59,1,0.5566666666666666,0.9366666666666665,0.0013730164449501068,0.002782665856615902,1.3090144240309351e-05,1.3090144240309351e-05,True,False
0.005,0.6386079139710358,0.0707697366622136,0.2262249476878114,0.13966234970874386,35,0.49333333333333323,34,1,0.49333333333333323,0.5566666666666666,1.3023836522722742e-05,0.0006699226570504748,0.004462889482495467,1.3023836522722742e-05,True,True
0.002,0.904174598841737,0.044736280102247346,0.16144796897783642,0.07296776772988627,56,0.8099999999999999,55,1,0.8099999999999999,0.8733333333333333,1.2860915055523713e-05,0.003394447996447783,0.0004476636182195789,1.2860915055523713e-05,True,False
0.002,0.6388774095831513,0.044736280102247346,0.7591000643940021,0.12119239993192253,39,0.11333333333333333,38,1,0.11333333333333333,0.6833333333333333,0.0003665017790906169,1.2781354086379094e-05,0.002527167329612417,1.2781354086379094e-05,True,True
0.005,0.9093574370755924,0.0707697366622136,0.7000725089990524,0.10086998539585641,46,0.11333333333333333,45,1,0.11333333333333333,0.6833333333333333,0.0007733145154630482,1.2765246906568395e-05,0.006932280774927941,1.2765246906568395e-05,True,True
0.005,0.9298934807719426,0.0707697366622136,0.01614565579613929,0.12359951893637226,36,0.11333333333333333,35,1,0.11333333333333333,0.7466666666666666,0.0007938143490130913,1.2701932756063542e-05,0.0027399555453123917,1.2701932756063542e-05,True,True
0.002,0.649254908225672,0.044736280102247346,0.13453054299367984,0.13892881524840425,44,0.49333333333333323,43,1,0.49333333333333323,0.9366666666666665,0.0003246326184728213,0.0005812140073975855,1.2673022785089403e-05,1.2673022785089403e-05,True,True
0.005,0.6460512580567629,0.0707697366622136,0.17254127229309613,0.141469593846084,38,0.49333333333333323,37,1,0.49333333333333323,0.49333333333333323,1.2595401575429253e-05,0.0005671565584679146,0.005397277848066259,1.2595401575429253e-05,True,True
0.002,0.9176125650047093,0.044736280102247346,0.23183325619095116,0.09749239105790194,47,0.11333333333333333,46,1,0.11333333333333333,1.0,0.004122869324325245,1.2352947929361285e-05,-0.004122869324325245,1.2352947929361285e-05,False,True
0.005,0.922500565182845,0.0707697366622136,0.24903721104171322,0.135182650584072,39,0.5566666666666666,38,1,0.5566666666666666,0.5566666666666666,1.2337242556576511e-05,0.0008499408392357458,0.0036036329550129093,1.2337242556576511e-05,True,False
0.002,0.9183618929296168,0.044736280102247346,0.9525082087380727,0.13553317358130304,46,0.17666666666666664,45,1,0.17666666666666664,0.36666666666666664,2.5364379552385774e-05,1.2211392800594821e-05,0.005858553418281086,1.2211392800594821e-05,True,False
0.005,0.6683081800036509,0.0707697366622136,0.8875355173854036,0.10936576694923619,50,0.11333333333333333,49,1,0.11333333333333333,0.36666666666666664,0.00014264026734491148,1.2075980064828633e-05,0.01937446088673448,1.2075980064828633e-05,True,False
0.005,0.9205712967967831,0.0707697366622136,0.31579700908828123,0.10133135302138162,40,0.11333333333333333,39,1,0.11333333333333333,0.62,0.00040028747304231624,1.2068652383543583e-05,0.00470615226842181,1.2068652383543583e-05,True,True
0.002,0.9290600640938034,0.044736280102247346,0.21802552427441552,0.09719328174186179,40,0.8099999999999999,39,1,0.8099999999999999,0.8733333333333333,1.2048886074828274e-05,0.0010311805762320114,0.00015157287643322698,1.2048886074828274e-05,True,False
0.002,0.9015796779010816,0.044736280102247346,1.0547500366995195,0.0885233567111185,59,0.11333333333333333,58,1,0.11333333333333333,0.5566666666666666,0.00026108810917537233,1.202676296960259e-05,0.0067974341813849945,1.202676296960259e-05,True,True
0.005,0.6333216471052677,0.0707697366622136,0.17888513356655247,0.1276213575575477,33,0.42999999999999994,32,1,0.42999999999999994,0.42999999999999994,1.1934157902703226e-05,0.00023327083351931658,0.004758987491763692,1.1934157902703226e-05,True,True
0.005,0.8915320570369631,0.0707697366622136,0.03821224167925039,0.0748412923805279,58,0.11333333333333333,57,1,0.11333333333333333,0.5566666666666666,0.0012958970050877593,1.1759578929970473e-05,0.016703505189096222,1.1759578929970473e-05,True,True
0.002,0.9084433473960921,0.044736280102247346,0.8004192993002066,0.10960973164142823,53,0.11333333333333333,52,1,0.11333333333333333,0.6833333333333333,0.0004571332747619531,1.1637370402851183e-05,0.003389363370618523,1.1637370402851183e-05,True,True
0.002,0.6647614116328655,0.044736280102247346,0.47782458782177384,0.10174900537534139,55,0.11333333333333333,54,1,0.11333333333333333,0.9366666666666665,0.0017852575628095344,1.16326026856114e-05,0.00019905413969159596,1.16326026856114e-05,True,True
0.002,0.644790485683757,0.044736280102247346,0.5210972549595707,0.11409368639954662,42,0.24,41,1,0.24,0.9366666666666665,0.001055159921336099,0.0002581287370165008,1.140077702274853e-05,1.140077702274853e-05,True,True
0.002,0.6708745600358805,0.044736280102247346,0.11037021446596307,0.05553779927207135,60,0.36666666666666664,59,1,0.36666666666666664,0.36666666666666664,1.1218279227259709e-05,0.00014926333649097415,0.005776588655718546,1.1218279227259709e-05,True,False
0.002,0.9513459226871741,0.044736280102247346,0.35251686864861176,0.15354250932548869,31,0.11333333333333333,30,1,0.11333333333333333,1.0,0.000987206944324733,1.107649457454324e-05,-0.0009548620251688396,1.107649457454324e-05,False,True
0.002,0.9125948822845443,0.044736280102247346,0.8126745883751691,0.11384635732052578,50,0.11333333333333333,49,1,0.11333333333333333,0.6833333333333333,0.0004119378685094705,1.1011649199954577e-05,0.0032792753710012635,1.1011649199954577e-05,True,True
0.002,0.9171262082406101,0.044736280102247346,0.7703607984722419,0.11416684388974402,47,0.5566666666666666,46,1,0.5566666666666666,0.5566666666666666,1.0992317232227272e-05,0.000615468508504013,0.0026607808603748397,1.0992317232227272e-05,True,False
0.002,0.9128452914986322,0.044736280102247346,1.184363353609714,0.08083109268571886,50,0.17666666666666664,49,1,0.17666666666666664,0.3033333333333333,1.0908108639632044e-05,1.8083775834815415e-05,0.008231955373136724,1.0908108639632044e-05,True,False
0.002,0.619603781662618,0.044736280102247346,0.36791914882407556,0.1449883578949948,31,0.42999999999999994,30,1,0.42999999999999994,0.9366666666666665,0.00033360976091990793,0.0002934636962890246,1.0848255937327362e-05,1.0848255937327362e-05,True,True
0.002,0.9339976209318354,0.044736280102247346,0.9768213740725378,0.12695189109819818,38,0.11333333333333333,37,1,0.11333333333333333,0.49333333333333323,9.503610013283917e-05,1.0780388808007967e-05,0.0042567894299982215,1.0780388808007967e-05,True,True
0.005,0.6499577039103963,0.0707697366622136,1.0726573949395726,0.11474417637671434,40,0.17666666666666664,39,1,0.17666666666666664,0.24,1.0700827950769687e-05,2.9031566747313563e-05,0.016844241959872816,1.0700827950769687e-05,True,False
0.005,0.8966222465146915,0.0707697366622136,1.1608286828604941,0.1011528666199606,54,0.17666666666666664,53,1,0.17666666666666664,0.24,1.0631149877840282e-05,2.266789325892043e-05,0.020137348894799116,1.0631149877840282e-05,True,False
0.002,0.6631113697161896,0.044736280102247346,0.7196235575588069,0.08053833730907024,54,0.11333333333333333,53,1,0.11333333333333333,0.8099999999999999,0.0011516741305217756,1.0613060154778451e-05,0.0027819233661701076,1.0613060154778451e-05,True,True
0.005,0.8886920729164203,0.0707697366622136,1.1222956429515127,0.09723534140745459,60,0.17666666666666664,59,1,0.17666666666666664,0.24,1.0592734376397299e-05,1.8986304393228672e-05,0.021395168691740327,1.0592734376397299e-05,True,False
0.002,0.9023317449666465,0.044736280102247346,0.6827367632000858,0.07539458664863023,58,0.7466666666666666,57,1,0.7466666666666666,0.7466666666666666,1.0538566258891539e-05,0.0021092860843036324,0.001793655965049982,1.0538566258891539e-05,True,False
0.002,0.9150021023229122,0.044736280102247346,0.3353446797949355,0.11267054604055135,48,0.8733333333333333,47,1,0.8733333333333333,0.9366666666666665,1.051156358475473e-05,0.00265562988649585,8.531605952452575e-05,1.051156358475473e-05,True,False
0.005,0.6616285902236017,0.0707697366622136,0.607323224820547,0.09540412885018654,46,0.36666666666666664,45,1,0.36666666666666664,0.36666666666666664,1.0474052482924638e-05,0.0004930938055222653,0.01567187937054832,1.0474052482924638e-05,True,False
0.002,0.6523648495519563,0.044736280102247346,0.23255016032359177,0.15210756470437425,46,0.17666666666666664,45,1,0.17666666666666664,0.49333333333333323,3.320021830018467e-05,1.0242860569240585e-05,0.0016376720431190862,1.0242860569240585e-05,True,True
0.005,0.6523095175957048,0.0707697366622136,0.29973477039125135,0.09831412850054273,41,0.11333333333333333,40,1,0.11333333333333333,0.49333333333333323,0.0002730235496888205,1.0220995055915954e-05,0.010661224910875592,1.0220995055915954e-05,True,True
0.002,0.6396144855078355,0.044736280102247346,0.18773832090271267,0.10403560159520878,39,0.8099999999999999,38,1,0.8099999999999999,0.8733333333333333,1.0150741640250551e-05,0.0012357986059404603,0.00020963366392505673,1.0150741640250551e-05,True,False
0.005,0.647878031905081,0.0707697366622136,0.7702503034246091,0.1116358824538672,39,0.11333333333333333,38,1,0.11333333333333333,0.42999999999999994,0.0001561694227569494,1.013367087212252e-05,0.013283480340027373,1.013367087212252e-05,True,True
0.002,0.9236193491225608,0.044736280102247346,0.9993048419796781,0.13454945737892113,43,0.11333333333333333,42,1,0.11333333333333333,0.36666666666666664,4.632372693495667e-05,1.0023667898690193e-05,0.0055744184983067225,1.0023667898690193e-05,True,False
0.005,0.6756897731844027,0.0707697366622136,0.29216733750760215,0.09159046354319127,55,0.42999999999999994,54,1,0.42999999999999994,0.42999999999999994,9.987221691337105e-06,0.001191943578446822,0.01827719804224759,9.987221691337105e-06,True,True
0.005,0.9124617178171373,0.0707697366622136,0.5751666113551519,0.124039929661772,44,0.42999999999999994,43,1,0.42999999999999994,0.49333333333333323,9.90556276788091e-06,0.0005229064681631158,0.006810173566151813,9.90556276788091e-06,True,True
0.005,0.6794678040981063,0.0707697366622136,0.7666545600361069,0.08842007186315914,58,0.36666666666666664,57,1,0.36666666666666664,0.36666666666666664,9.903313678750995e-06,0.0005008311110744597,0.023601234827247384,9.903313678750995e-06,True,False
0.002,0.6521079774310401,0.044736280102247346,0.7307576632496976,0.08367631955901017,46,0.11333333333333333,45,1,0.11333333333333333,0.62,0.0002586867943012776,9.8046171351026e-06,0.004275891573572152,9.8046171351026e-06,True,True
0.005,0.6501207244236937,0.0707697366622136,0.710579025292312,0.10693722093988044,40,0.3033333333333333,39,1,0.3033333333333333,0.36666666666666664,9.80067641335341e-06,0.00018634040096320056,0.01353526599358569,9.80067641335341e-06,True,False
0.002,0.6524064032192776,0.044736280102247346,0.7439962434049681,0.13340928265294869,46,0.11333333333333333,45,1,0.11333333333333333,0.49333333333333323,0.00013460264857328205,9.791866607544394e-06,0.004252849044197042,9.791866607544394e-06,True,True
0.005,0.6632753849962324,0.0707697366622136,1.0246658581659667,0.08945687339066312,47,0.11333333333333333,46,1,0.11333333333333333,0.3033333333333333,5.789497360408076e-05,9.672545947044586e-06,0.020210083617450327,9.672545947044586e-06,True,False
0.002,0.9330796755884027,0.044736280102247346,0.14528722250043566,0.1332582509260155,38,1.0,37,1,1.0,1.0,9.588575901691506e-06,0.002651566178821477,-9.588575901691506e-06,9.588575901691506e-06,False,False
0.005,0.943556452255437,0.0707697366622136,0.6566630655271923,0.1502085912105934,31,0.11333333333333333,30,1,0.11333333333333333,0.5566666666666666,0.00016677361325949676,9.54667017372637e-06,0.0048275229903743866,9.54667017372637e-06,True,True
0.002,0.9484752285802676,0.044736280102247346,0.09716457641271954,0.15475280355124843,32,0.11333333333333333,31,1,0.11333333333333333,1.0,0.0018701037108418263,9.42892248319632e-06,-0.0018701037108418263,9.42892248319632e-06,False,True
0.002,0.9377014594954874,0.044736280102247346,0.5932446540510069,0.16175106610470066,36,0.11333333333333333,35,1,0.11333333333333333,0.6833333333333333,0.00019602511930464205,9.341073049936818e-06,0.0013983159532198522,9.341073049936818e-06,True,True
0.002,0.9290537065203723,0.044736280102247346,0.016203729222800115,0.08936214745490495,40,0.11333333333333333,39,1,0.11333333333333333,0.6833333333333333,0.0001440275607514016,9.140872305909292e-06,0.0008402767767290662,9.140872305909292e-06,True,True
0.002,0.9069784833974927,0.044736280102247346,0.8739721401301257,0.12044290008188159,54,0.11333333333333333,53,1,0.11333333333333333,0.42999999999999994,7.096025574605661e-05,9.114087921487102e-06,0.005861947117507077,9.114087921487102e-06,True,True
0.005,0.6480588868758462,0.0707697366622136,0.6459091698962904,0.10466550043728991,39,0.11333333333333333,38,1,0.11333333333333333,0.36666666666666664,0.0001172554511018826,9.105539857634679e-06,0.013090506673753234,9.105539857634679e-06,True,False
0.005,0.9187610888660573,0.0707697366622136,0.6532572669712657,0.11095118284085245,41,0.11333333333333333,40,1,0.11333333333333333,0.6833333333333333,0.000621728528976744,8.97229557287371e-06,0.0055860126764917355,8.97229557287371e-06,True,True
0.005,0.927502071527618,0.0707697366622136,0.9238433121884425,0.120619501719472,37,0.11333333333333333,36,1,0.11333333333333333,0.36666666666666664,8.441563979099167e-05,8.923600677072087e-06,0.010187246126194885,8.923600677072087e-06,True,False
0.005,0.907431372892738,0.0707697366622136,0.7779135825416469,0.10462851470041423,47,0.42999999999999994,46,1,0.42999999999999994,0.42999999999999994,8.909953254575924e-06,0.0005796623571939013,0.009247319457290848,8.909953254575924e-06,True,True
0.002,0.909667336419867,0.044736280102247346,0.4996564767245654,0.13436040866492216,52,0.11333333333333333,51,1,0.11333333333333333,0.5566666666666666,9.219403209665875e-05,8.869560161271154e-06,0.002535541474884363,8.869560161271154e-06,True,True
0.002,0.6695248161728351,0.044736280102247346,0.5060925682150182,0.12729536649045686,59,0.11333333333333333,58,1,0.11333333333333333,0.42999999999999994,4.540340746784973e-05,8.848965976965715e-06,0.0046605143397522196,8.848965976965715e-06,True,True
0.005,0.6670180801641258,0.0707697366622136,0.08162414268653895,0.11574107086851422,49,0.42999999999999994,48,1,0.42999999999999994,0.42999999999999994,8.775044120032138e-06,0.0005846164139009746,0.010848289426851955,8.775044120032138e-06,True,True
0.005,0.9072634085191783,0.0707697366622136,0.4969217474839843,0.08630036064170701,47,0.42999999999999994,46,1,0.42999999999999994,0.42999999999999994,8.631386189996861e-06,0.0005603673351057994,0.007375833925877651,8.631386189996861e-06,True,True
0.005,0.6654076689878634,0.0707697366622136,0.5926043879494394,0.12537785835271684,48,0.24,47,1,0.24,0.3033333333333333,8.527533007200667e-06,7.82884666465049e-05,0.016348454258909524,8.527533007200667e-06,True,False
0.002,0.6329944962140842,0.044736280102247346,0.1935021706854597,0.15827617473885422,36,0.11333333333333333,35,1,0.11333333333333333,1.0,0.0009287829101553115,8.483385795090152e-06,-0.0008343126538647749,8.483385795090152e-06,False,True
0.002,0.9508574816275401,0.044736280102247346,0.23019940005033213,0.15701653211527125,31,1.0,30,1,1.0,1.0,8.435072436996042e-06,0.0013955683060100402,-8.435072436996042e-06,8.435072436996042e-06,False,False
0.002,0.9015805565249835,0.044736280102247346,1.0878414558840597,0.08853104766809881,59,0.11333333333333333,58,1,0.11333333333333333,0.49333333333333323,0.00020057401013393532,8.379482663946892e-06,0.007412915075519977,8.379482663946892e-06,True,True
0.002,0.6256071713311855,0.044736280102247346,0.31828488045432096,0.11755507482444301,33,0.11333333333333333,32,1,0.11333333333333333,0.7466666666666666,0.00019010617292859397,8.317588407957377e-06,0.0007253935711418243,8.317588407957377e-06,True,True
0.005,0.9091919067186685,0.0707697366622136,0.4318262744984689,0.11286614031139096,46,0.11333333333333333,45,1,0.11333333333333333,0.7466666666666666,0.0011373517724525366,8.240817993794438e-06,0.004703512254257754,8.240817993794438e-06,True,True
0.002,0.6469143316903402,0.044736280102247346,0.5874922682374796,0.12658307048061335,43,0.11333333333333333,42,1,0.11333333333333333,0.8733333333333333,0.0007450359883476661,8.20655062976731e-06,0.0011279929287326327,8.20655062976731e-06,True,True
0.002,0.9102672281906429,0.044736280102247346,0.256315541868866,0.096921873299647,52,0.11333333333333333,51,1,0.11333333333333333,1.0,0.0045445367712349805,8.111920853566006e-06,-0.0045445367712349805,8.111920853566006e-06,False,True
0.005,0.8967557651399751,0.0707697366622136,0.07437253484544312,0.07620509098501535,54,0.11333333333333333,53,1,0.11333333333333333,0.5566666666666666,0.0008709813535887405,7.949564616885182e-06,0.014182865180415016,7.949564616885182e-06,True,True
0.002,0.9333560310216389,0.044736280102247346,0.594244782827497,0.14635924785895624,38,0.62,37,1,0.62,0.62,7.805683163738717e-06,0.00045640729222628054,0.0012697192776954986,7.805683163738717e-06,True,False
0.002,0.9154213985876317,0.044736280102247346,0.98579035018427,0.07670557809198739,48,0.24,47,1,0.24,0.3033333333333333,7.785938600062751e-06,3.9800504488746885e-05,0.006171518390752488,7.785938600062751e-06,True,False
0.002,0.9135946324148848,0.044736280102247346,0.20569234898027092,0.08193882028323177,49,0.8733333333333333,48,1,0.8733333333333333,0.8733333333333333,7.656096346077474e-06,0.0024693386537866843,0.00019242737948226875,7.656096346077474e-06,True,False
0.005,0.6276737382743958,0.0707697366622136,0.3291581774824991,0.1777372440246748,31,0.11333333333333333,30,1,0.11333333333333333,0.49333333333333323,0.00010860965350135316,7.4406325280650765e-06,0.004600765671215222,7.4406325280650765e-06,True,True
0.002,0.9482333394341014,0.044736280102247346,0.39509633228305224,0.150651392500203,32,0.7466666666666666,31,1,0.7466666666666666,0.9366666666666665,8.795781922596461e-05,0.0008703833865443196,7.307090725943722e-06,7.307090725943722e-06,True,False
0.002,0.9127105062619334,0.044736280102247346,0.6021325632563957,0.10922214622434397,50,0.24,49,1,0.24,0.9366666666666665,0.0012498438493452626,0.00018507423933575304,7.12170173298205e-06,7.12170173298205e-06,True,True
0.005,0.674278332398328,0.0707697366622136,0.2963495778987182,0.07046592686074934,54,0.24,53,1,0.24,0.3033333333333333,6.921310686147392e-06,0.00018575200822817006,0.023677231614642677,6.921310686147392e-06,True,False
0.002,0.9201238415097398,0.044736280102247346,0.4847753453806148,0.08837688297597057,45,0.7466666666666666,44,1,0.7466666666666666,0.7466666666666666,6.83781513162591e-06,0.0011474061297439863,0.000754205198652818,6.83781513162591e-06,True,False
0.002,0.6223278170462184,0.044736280102247346,0.9002757822832745,0.154242051104787,32,0.3033333333333333,31,1,0.3033333333333333,0.36666666666666664,6.823758878884345e-06,5.600289274145039e-05,0.003729922300664009,6.823758878884345e-06,True,False
0.002,0.9137592879489912,0.044736280102247346,0.26650360335007717,0.1323152413838386,49,0.11333333333333333,48,1,0.11333333333333333,0.9366666666666665,0.0005653250745281141,6.7106390195248444e-06,0.0002072367755546907,6.7106390195248444e-06,True,True
0.002,0.9183359353848277,0.044736280102247346,0.7805768661327135,0.14016326577405055,46,0.11333333333333333,45,1,0.11333333333333333,0.42999999999999994,5.244245956240526e-05,6.622423542032574e-06,0.004281563642995841,6.622423542032574e-06,True,True
0.002,0.9404566878752603,0.044736280102247346,0.45332054892775697,0.13601643073191821,35,0.8099999999999999,34,1,0.8099999999999999,0.8733333333333333,6.516470898093018e-06,0.001107352276530966,0.00018579743224385223,6.516470898093018e-06,True,False
0.002,0.6447884941160787,0.044736280102247346,1.1711615572733298,0.10420972680318895,42,0.11333333333333333,41,1,0.11333333333333333,0.3033333333333333,1.8932768206443466e-05,6.4757706758221915e-06,0.007261030915959367,6.4757706758221915e-06,True,False
0.005,0.6713229625471471,0.0707697366622136,0.621706833369794,0.0747407729345679,52,0.11333333333333333,51,1,0.11333333333333333,0.36666666666666664,0.00016339412346897558,6.386324054532885e-06,0.02320487673446523,6.386324054532885e-06,True,False
0.005,0.9076221873130468,0.0707697366622136,0.29107835381881003,0.095047529126553,47,0.11333333333333333,46,1,0.11333333333333333,0.7466666666666666,0.001397776941353656,6.288454558556813e-06,0.005073670459978219,6.288454558556813e-06,True,True
0.002,0.6487280701938404,0.044736280102247346,1.0653624210532568,0.08904205236798107,44,0.11333333333333333,43,1,0.11333333333333333,0.3033333333333333,3.002401852050991e-05,6.259725456728133e-06,0.0070897768571598595,6.259725456728133e-06,True,False
0.005,0.682197760116489,0.0707697366622136,0.85618444586329,0.10520524620192351,60,0.17666666666666664,59,1,0.17666666666666664,0.17666666666666664,6.258461854311299e-06,1.2321404094871964e-05,0.02584991889197101,6.258461854311299e-06,True,False
0.005,0.9110221843665145,0.0707697366622136,0.11209396060628185,0.11238864150557902,45,0.11333333333333333,44,1,0.11333333333333333,0.7466666666666666,0.0013978313400315934,6.024745483741071e-06,0.004695807700567261,6.024745483741071e-06,True,True
0.005,0.8981170485455957,0.0707697366622136,1.0984133530125337,0.09934158767141803,53,0.24,52,1,0.24,0.24,5.985415225582791e-06,7.68922899119826e-05,0.01806534628011044,5.985415225582791e-06,True,False
0.002,0.9361795433976634,0.044736280102247346,0.206168310229738,0.12442901218799822,37,0.11333333333333333,36,1,0.11333333333333333,1.0,0.0025595002957034345,5.933906654100601e-06,-0.0025595002957034345,5.933906654100601e-06,False,True
0.002,0.6255686325788938,0.044736280102247346,0.21194149128161976,0.15686279561349367,33,0.9366666666666665,32,1,0.9366666666666665,1.0,5.854265321709682e-06,0.0012789649083660448,-4.453088229990934e-06,5.854265321709682e-06,False,False
0.002,0.6682586379768051,0.044736280102247346,0.27988131167828906,0.06721645698954165,58,0.11333333333333333,57,1,0.11333333333333333,0.9366666666666665,0.002047053489923685,5.8133300304425025e-06,0.0005511429752967179,5.8133300304425025e-06,True,True
0.002,0.6686089624390589,0.044736280102247346,0.18209054103534095,0.11398851092206556,58,0.11333333333333333,57,1,0.11333333333333333,0.8733333333333333,0.0007839208795432671,5.7954735626737294e-06,0.0008624726545817375,5.7954735626737294e-06,True,True
0.002,0.9092721443486169,0.044736280102247346,0.33972690713548587,0.11509946108922073,52,0.7466666666666666,51,1,0.7466666666666666,0.8099999999999999,5.775841367898114e-06,0.001548003600953085,0.0005663558938499743,5.775841367898114e-06,True,False
0.002,0.9334766462366373,0.044736280102247346,0.5106307789211215,0.10803398539051386,38,0.6833333333333333,37,1,0.6833333333333333,0.7466666666666666,5.6331708514242135e-06,0.0006900070783335459,0.0007028659545635957,5.6331708514242135e-06,True,False
0.005,0.8939174473126463,0.0707697366622136,0.750825108457197,0.07766396014448809,56,0.42999999999999994,55,1,0.42999999999999994,0.42999999999999994,5.448224225835017e-06,0.0007987990409952124,0.010726267223655803,5.448224225835017e-06,True,True
0.002,0.9072276362515989,0.044736280102247346,0.8020722114444571,0.10545382692897598,54,0.11333333333333333,53,1,0.11333333333333333,0.7466666666666666,0.0005860388107483285,5.414065807821176e-06,0.0031265368661365154,5.414065807821176e-06,True,True
0.002,0.6283578067960982,0.044736280102247346,0.34210382745993223,0.1095691381116455,34,0.36666666666666664,33,1,0.36666666666666664,0.42999999999999994,5.355953459001278e-06,6.476251088615467e-05,0.001477130499257759,5.355953459001278e-06,True,True
0.002,0.6577667755281376,0.044736280102247346,0.9060456765098419,0.08556979316577855,50,0.11333333333333333,49,1,0.11333333333333333,0.62,0.0003522060472263407,5.155423114262601e-06,0.005288205804699063,5.155423114262601e-06,True,True
0.005,0.8927248836032656,0.0707697366622136,0.9188400024692636,0.08328426777768758,57,0.36666666666666664,56,1,0.36666666666666664,0.42999999999999994,5.154555881442629e-06,0.00048634688083238443,0.013773130377622358,5.154555881442629e-06,True,True
0.002,0.6702387519834886,0.044736280102247346,0.1869173690492145,0.08786237793769867,59,0.8099999999999999,58,1,0.8099999999999999,0.8099999999999999,5.147294412568934e-06,0.004168395055085627,0.0007420744523930734,5.147294412568934e-06,True,False
0.002,0.6371322864140616,0.044736280102247346,1.0732762197229875,0.10756775802323056,38,0.24,37,1,0.24,0.24,5.1371603894524874e-06,1.970464396710216e-05,0.006120933483761223,5.1371603894524874e-06,True,False
0.002,0.668606430181968,0.044736280102247346,0.38178444862511496,0.11969452400151236,58,0.49333333333333323,57,1,0.49333333333333323,0.49333333333333323,5.06656017243209e-06,0.00026637548964453673,0.003171315592240543,5.06656017243209e-06,True,True
0.002,0.6584479148905436,0.044736280102247346,1.1048024730820196,0.12478225728690726,50,0.11333333333333333,49,1,0.11333333333333333,0.24,9.720272243474246e-06,4.906448912476904e-06,0.008494263813261299,4.906448912476904e-06,True,False
0.002,0.6303823369326376,0.044736280102247346,0.9355565070443536,0.11622992559492046,35,0.11333333333333333,34,1,0.11333333333333333,0.36666666666666664,3.463628572472001e-05,4.88271497559585e-06,0.0046929791858519405,4.88271497559585e-06,True,False
0.005,0.9431364468392383,0.0707697366622136,0.06598479085704499,0.1293843761779162,31,0.11333333333333333,30,1,0.11333333333333333,0.36666666666666664,2.8253867686476667e-05,4.789989016812604e-06,0.0035645917963476447,4.789989016812604e-06,True,False
0.005,0.8924891886257983,0.0707697366622136,0.8194824466041827,0.065594780459085,57,0.24,56,1,0.24,0.3033333333333333,4.652003217714895e-06,8.962891612309159e-05,0.013466038967843236,4.652003217714895e-06,True,False
0.002,0.9330265512678011,0.044736280102247346,0.5141450630601091,0.17218761431820392,38,0.17666666666666664,37,1,0.17666666666666664,0.36666666666666664,1.5057067023982462e-05,4.630814612882617e-06,0.0020488469361017807,4.630814612882617e-06,True,False
0.002,0.9456641099425828,0.044736280102247346,0.17093139254135523,0.1304531041781598,33,0.11333333333333333,32,1,0.11333333333333333,1.0,0.0014902233386425699,4.595542094526654e-06,-0.0014902233386425699,4.595542094526654e-06,False,True
0.002,0.6483252346331714,0.044736280102247346,0.3876228782390964,0.11245328846896314,44,0.11333333333333333,43,1,0.11333333333333333,1.0,0.0021490924348711842,4.492323197847153e-06,-0.001723295874418231,4.492323197847153e-06,False,True
0.005,0.9092218717976,0.0707697366622136,1.13797968982415,0.09119604268877896,46,0.17666666666666664,45,1,0.17666666666666664,0.24,4.408836655764503e-06,2.101310271230012e-05,0.016998964766048355,4.408836655764503e-06,True,False
0.005,0.9208360433108062,0.0707697366622136,1.0764355079981611,0.11796983575214644,40,0.24,39,1,0.24,0.24,4.271266664407107e-06,4.62981429218392e-05,0.013920521781721453,4.271266664407107e-06,True,False
0.002,0.666442303494454,0.044736280102247346,0.5110169380838219,0.10835248588795236,56,0.62,55,1,0.62,0.62,4.248677050113843e-06,0.0008829971846551115,0.002983093020870378,4.248677050113843e-06,True,False
0.002,0.6204702175252316,0.044736280102247346,0.28577466648101635,0.19827068882010176,31,0.11333333333333333,30,1,0.11333333333333333,0.5566666666666666,3.3412305002658246e-05,4.220056086797299e-06,0.00078988876287361,4.220056086797299e-06,True,True
0.005,0.9404783751142689,0.0707697366622136,0.7402036543628057,0.15892848014290833,32,0.11333333333333333,31,1,0.11333333333333333,0.49333333333333323,0.00012554776504903676,4.2137273657637985e-06,0.006345114929399334,4.2137273657637985e-06,True,True
0.005,0.6635882878318596,0.0707697366622136,0.9081183336715971,0.12097415042515464,47,0.11333333333333333,46,1,0.11333333333333333,0.3033333333333333,6.646111015755933e-05,4.198195494749041e-06,0.018390919990312456,4.198195494749041e-06,True,False
0.002,0.6650848636115134,0.044736280102247346,0.6027340313542568,0.10232623774020944,55,0.62,54,1,0.62,0.62,4.144320252808037e-06,0.0011935560840950442,0.0030529683273644217,4.144320252808037e-06,True,False
0.002,0.921631450785367,0.044736280102247346,0.8093902518960061,0.14765062613023358,44,0.24,43,1,0.24,0.3033333333333333,4.083264626173616e-06,2.5236718589470575e-05,0.004575689974879487,4.083264626173616e-06,True,False
0.005,0.6522037813144398,0.0707697366622136,0.2703124159799681,0.1268059514108293,41,0.11333333333333333,40,1,0.11333333333333333,0.6833333333333333,0.0007978321077847916,4.041098103751532e-06,0.006786978013154531,4.041098103751532e-06,True,True
0.002,0.6662759614088894,0.044736280102247346,0.19430369509297313,0.11298769092166618,56,0.11333333333333333,55,1,0.11333333333333333,0.9366666666666665,0.0011525664605650634,3.99370736745442e-06,0.0001274411750105721,3.99370736745442e-06,True,True
0.002,0.6306464396816406,0.044736280102247346,0.3152005171869356,0.15820392641353717,35,0.49333333333333323,34,1,0.49333333333333323,0.9366666666666665,0.00028981952708389576,0.0004741258183891536,3.837176895125419e-06,3.837176895125419e-06,True,True
0.002,0.6472404144010586,0.044736280102247346,0.19664618087652264,0.08536062918519156,43,0.11333333333333333,42,1,0.11333333333333333,0.8099999999999999,0.0004282859441363217,3.7784852832637317e-06,0.0009145499949344527,3.7784852832637317e-06,True,True
0.002,0.6397413613999922,0.044736280102247346,1.021499313276637,0.15542946156575393,39,0.17666666666666664,38,1,0.17666666666666664,0.24,3.6605618432412044e-06,6.526161753680137e-06,0.006102422465620928,3.6605618432412044e-06,True,False
0.005,0.6648959502944759,0.0707697366622136,1.2131108385626004,0.08909981338773502,48,0.11333333333333333,47,1,0.11333333333333333,0.17666666666666664,1.197029642418016e-05,3.64516876633353e-06,0.021953106697658223,3.64516876633353e-06,True,False
0.005,0.9142726235926523,0.0707697366622136,0.9475340669058276,0.13542455859181873,43,0.24,42,1,0.24,0.24,3.6394058258052832e-06,2.903517867845693e-05,0.013461083861032497,3.6394058258052832e-06,True,False
0.005,0.6502307409571985,0.0707697366622136,0.8317103907782663,0.10102164045196492,40,0.11333333333333333,39,1,0.11333333333333333,0.3033333333333333,5.51300671217153e-05,3.2642948555878365e-06,0.015698091993119084,3.2642948555878365e-06,True,False
0.005,0.9122686854623472,0.0707697366622136,0.04226558973805605,0.1399837303279135,44,0.24,43,1,0.24,0.3033333333333333,3.253275875964018e-06,5.828360587732917e-05,0.007868062240124271,3.253275875964018e-06,True,False
0.005,0.9038457447979213,0.0707697366622136,0.018851923461157456,0.10504476416781804,49,0.49333333333333323,48,1,0.49333333333333323,0.49333333333333323,3.103164759799934e-06,0.001304642028637275,0.009421634263808274,3.103164759799934e-06,True,True
0.002,0.6487013212631116,0.044736280102247346,0.468236254962942,0.12494428334465961,44,0.11333333333333333,43,1,0.11333333333333333,1.0,0.0011379175838847544,3.0613177680735465e-06,-2.9508867936386566e-05,3.0613177680735465e-06,False,True
0.002,0.6482626677495923,0.044736280102247346,0.391475905473548,0.10696856261946731,44,0.11333333333333333,43,1,0.11333333333333333,1.0,0.0021703966505644268,3.0449433258031535e-06,-0.0017057698708510473,3.0449433258031535e-06,False,True
0.002,0.9010035338328759,0.044736280102247346,0.44348427745548263,0.05740106875099767,59,0.42999999999999994,58,1,0.42999999999999994,0.42999999999999994,3.0042762300397374e-06,0.000257278325236282,0.0035515089807165866,3.0042762300397374e-06,True,True
0.005,0.9043073170664381,0.0707697366622136,0.10297067682377764,0.08867242922864874,49,0.11333333333333333,48,1,0.11333333333333333,0.6833333333333333,0.0012551131973683619,2.906114572395742e-06,0.008431729802358366,2.906114572395742e-06,True,True
0.005,0.6384861993623706,0.0707697366622136,1.1137696276676434,0.14617687057323406,35,0.11333333333333333,34,1,0.11333333333333333,0.17666666666666664,8.77105050300328e-06,2.8813561585059345e-06,0.01512103246322074,2.8813561585059345e-06,True,False
0.005,0.656532037934669,0.0707697366622136,0.06592701843093317,0.1274005321292554,43,0.49333333333333323,42,1,0.49333333333333323,0.49333333333333323,2.870263513172656e-06,0.0007060902504714384,0.0069326153118251434,2.870263513172656e-06,True,True
0.005,0.9109721604270504,0.0707697366622136,1.1807949287923762,0.11474390315723028,45,0.17666666666666664,44,1,0.17666666666666664,0.17666666666666664,2.821905183856209e-06,2.0491057677738434e-05,0.017704677865420584,2.821905183856209e-06,True,False
0.002,0.6299947370607254,0.044736280102247346,1.128462340197183,0.1371717750259394,35,0.24,34,1,0.24,0.24,2.787390170478442e-06,1.531513150316765e-05,0.005836140188508412,2.787390170478442e-06,True,False
0.002,0.6394640586022723,0.044736280102247346,0.45784347323057134,0.09888151982766405,39,0.11333333333333333,38,1,0.11333333333333333,0.7466666666666666,0.0003351081686595323,2.623075202453089e-06,0.001519817127949514,2.623075202453089e-06,True,True
0.005,0.6506101678437772,0.0707697366622136,0.24306181940802574,0.14997260833452283,40,0.11333333333333333,39,1,0.11333333333333333,0.36666666666666664,7.284484478089122e-05,2.524325409105171e-06,0.00806042235718928,2.524325409105171e-06,True,False
0.005,0.6638004838372912,0.0707697366622136,0.3055756463920235,0.13494881112967,47,0.17666666666666664,46,1,0.17666666666666664,0.17666666666666664,2.472162168556686e-06,9.794712001648647e-06,0.013128415927747513,2.472162168556686e-06,True,False
0.002,0.9001647655699343,0.044736280102247346,0.033604159339432844,0.12766009841466933,60,0.42999999999999994,59,1,0.42999999999999994,0.42999999999999994,2.4459134986630466e-06,0.00012526688425700333,0.0017224158427990046,2.4459134986630466e-06,True,True
0.002,0.6355232132102508,0.044736280102247346,0.23493805997761513,0.15380400179041762,37,0.8099999999999999,36,1,0.8099999999999999,0.8099999999999999,2.0995671623401823e-06,0.0009128623264023538,0.0001772707639942098,2.0995671623401823e-06,True,False
0.002,0.9082183748916589,0.044736280102247346,0.3581349087583107,0.06520143743829228,53,0.49333333333333323,52,1,0.49333333333333323,0.49333333333333323,2.0644889506260533e-06,0.00030367759774132044,0.0023633978581006927,2.0644889506260533e-06,True,True
0.002,0.6284347144650675,0.044736280102247346,0.24457851280239273,0.17725482369196874,34,0.11333333333333333,33,1,0.11333333333333333,0.8733333333333333,0.00023889240452282598,1.9668881480925065e-06,0.00024296413543040753,1.9668881480925065e-06,True,True
0.002,0.6203815061136781,0.044736280102247346,0.11396196059698216,0.18849939876702423,31,0.8099999999999999,30,1,0.8099999999999999,0.8099999999999999,1.9226056036702387e-06,0.00035688588589820135,9.212936345625175e-05,1.9226056036702387e-06,True,False
0.002,0.6662598400921262,0.044736280102247346,0.8288634695639746,0.1206687217133343,56,0.3033333333333333,55,1,0.3033333333333333,0.3033333333333333,1.91731684599523e-06,5.925130059794841e-05,0.007030672797933262,1.91731684599523e-06,True,False
0.002,0.9143856119090134,0.044736280102247346,1.1338996362520035,0.08476620779464636,49,0.11333333333333333,48,1,0.11333333333333333,0.36666666666666664,5.3227560223484116e-05,1.7036529718016668e-06,0.007342753786093126,1.7036529718016668e-06,True,False
0.002,0.9093106685780019,0.044736280102247346,0.222878061570798,0.116431715748408,52,0.62,51,1,0.62,0.9366666666666665,0.0003761541541605352,0.0012949844439184557,1.6320053512143995e-06,1.6320053512143995e-06,True,False
0.002,0.6541500983403679,0.044736280102247346,0.19739230572556496,0.1037510496572435,47,0.8733333333333333,46,1,0.8733333333333333,0.9366666666666665,6.777157166072662e-05,0.0033750548477725606,1.5935463886980913e-06,1.5935463886980913e-06,True,False
0.002,0.9131207762857099,0.044736280102247346,0.09038715335520962,0.08962814775625955,50,0.11333333333333333,49,1,0.11333333333333333,1.0,0.0045887751034573996,1.3640358203175852e-06,-0.0045887751034573996,1.3640358203175852e-06,False,True
0.005,0.8997278036077796,0.0707697366622136,0.28931082217977905,0.08395224005662814,52,0.11333333333333333,51,1,0.11333333333333333,0.6833333333333333,0.001393394365453864,1.2496314705944044e-06,0.007917328241676465,1.2496314705944044e-06,True,True
0.002,0.6282825448684081,0.044736280102247346,0.2484651879881414,0.16428533934243428,34,0.6833333333333333,33,1,0.6833333333333333,0.9366666666666665,0.00014815608624901993,0.0006157956659159346,1.0355705616617218e-06,1.0355705616617218e-06,True,False
0.002,0.9045777622232863,0.044736280102247346,0.6050323343225962,0.07653611115837122,56,0.7466666666666666,55,1,0.7466666666666666,0.7466666666666666,1.0304810430222893e-06,0.002333735024037487,0.0012533844172608218,1.0304810430222893e-06,True,False
0.002,0.6707246877153987,0.044736280102247346,0.6731193141780355,0.08599155914745026,60,0.62,59,1,0.62,0.62,1.0257306278555679e-06,0.0017643499902985854,0.0037827849707455035,1.0257306278555679e-06,True,False
0.002,0.65389680709979,0.044736280102247346,1.201345021334658,0.07686356409466638,47,0.11333333333333333,46,1,0.11333333333333333,0.17666666666666664,2.492656916363526e-06,9.256535435254315e-07,0.009047144149729491,9.256535435254315e-07,True,False
0.002,0.9056361537320378,0.044736280102247346,0.47528571840591266,0.09015235813626597,55,0.7466666666666666,54,1,0.7466666666666666,0.9366666666666665,0.0004224052535999824,0.003070715008248516,8.749529042826097e-07,8.749529042826097e-07,True,False
0.002,0.9095819920299897,0.044736280102247346,1.1526369923554651,0.12616441123689015,52,0.17666666666666664,51,1,0.17666666666666664,0.17666666666666664,8.644386424918465e-07,4.651985589269533e-06,0.008984665881469182,8.644386424918465e-07,True,False
0.002,0.9198091450766231,0.044736280102247346,0.15430881422954146,0.1375297071174049,45,0.62,44,1,0.62,0.9366666666666665,0.00024445735359644705,0.0006870943228626349,7.546431639301001e-07,7.546431639301001e-07,True,False
0.005,0.9006969896437222,0.0707697366622136,0.4256888028088411,0.12001111732396809,51,0.11333333333333333,50,1,0.11333333333333333,0.42999999999999994,0.00015473980894574108,6.033305193861463e-07,0.009333020210157415,6.033305193861463e-07,True,True
0.005,0.6273500904466647,0.0707697366622136,1.1749598512500847,0.14056386158750608,31,0.11333333333333333,30,1,0.11333333333333333,0.11333333333333333,4.42785309302972e-07,1.9612882641757576e-06,0.014213838692433155,4.42785309302972e-07,True,False
0.005,0.9297733328976664,0.0707697366622136,0.5828245142670075,0.1304966247347181,36,0.49333333333333323,35,1,0.49333333333333323,0.49333333333333323,4.2404980350387874e-07,0.000520470693058391,0.0045788812094212,4.2404980350387874e-07,True,True
0.002,0.6566699050843444,0.044736280102247346,0.5591305135052232,0.09303737268819982,49,0.6833333333333333,48,1,0.6833333333333333,0.6833333333333333,4.1566946956943166e-07,0.001684901234681507,0.001818722646026591,4.1566946956943166e-07,True,False
0.002,0.8998793006559811,0.044736280102247346,0.5429076194660458,0.05877290835814384,60,0.5566666666666666,59,1,0.5566666666666666,0.5566666666666666,2.5240274253990336e-07,0.0006082004739997558,0.003203446779827374,2.5240274253990336e-07,True,False
0.005,0.6542376635574181,0.0707697366622136,1.0674855103714955,0.1251863089552111,42,0.11333333333333333,41,1,0.11333333333333333,0.24,3.35131074356713e-05,1.9983318784180975e-07,0.017534987979664306,1.9983318784180975e-07,True,False
0.002,0.9046482309634897,0.044736280102247346,0.9933760482447703,0.06451140801728958,56,0.11333333333333333,55,1,0.11333333333333333,0.42999999999999994,7.952658490260195e-05,1.624146411284555e-07,0.007002820655543379,1.624146411284555e-07,True,True
0.005,0.6754434746146175,0.0707697366622136,1.0720316616070378,0.09457245821653977,55,0.24,54,1,0.24,0.24,1.4179491063630399e-07,9.1773005647342e-05,0.02333757537280516,1.4179491063630399e-07,True,False
0.002,0.9257807353145217,0.044736280102247346,1.042427865525904,0.12697808998723487,42,0.11333333333333333,41,1,0.11333333333333333,0.42999999999999994,7.183384658253457e-05,1.2996373342376092e-07,0.005523963297136609,1.2996373342376092e-07,True,True
0.002,0.9517611857794792,0.044736280102247346,1.4676251720645717,0.03370660694979066,39,0.11333333333333333,38,1,0.11333333333333333,0.24,8.378305438174991e-06,6.438808691060273e-08,0.006630607685335778,6.438808691060273e-08,True,False
0.002,0.6414200633591264,0.044736280102247346,0.8281114267113983,0.13830432450100882,40,0.42999999999999994,39,1,0.42999999999999994,0.42999999999999994,4.251694292549544e-08,0.00015888288880022821,0.004000971595368417,4.251694292549544e-08,True,True
0.002,0.6279308338508154,0.044736280102247346,0.7103304141037246,0.1196827873216755,34,0.11333333333333333,33,1,0.11333333333333333,0.5566666666666666,0.00011437149839702587,2.4050958199125258e-08,0.002798767307590891,2.4050958199125258e-08,True,True
0.002,0.6508258808586591,0.044736280102247346,0.7771631263808318,0.14081203708979567,45,0.11333333333333333,44,1,0.11333333333333333,0.42999999999999994,6.325478302582907e-05,3.8144075224788576e-10,0.004823166667340163,3.8144075224788576e-10,True,True
0.002,0.9098159590685003,0.044736280102247346,0.5275253708273104,0.0719573841864511,52,0.05,51,1,0.05,0.8733333333333333,0.0009181780901155619,-3.723034224705282e-08,0.0007838039970908993,-3.723034224705282e-08,True,True
0.002,0.6326867370421633,0.044736280102247346,0.988114496988691,0.1140649101150482,36,0.05,35,1,0.05,0.36666666666666664,3.593809895723488e-05,-2.6631325087901256e-07,0.005159648926098228,-2.6631325087901256e-07,True,False
0.005,0.6821947922955253,0.0707697366622136,0.15519392154080738,0.10496177471608761,60,0.05,59,1,0.05,0.3033333333333333,9.482458027931188e-05,-7.086363665316075e-07,0.020131235608708303,-7.086363665316075e-07,True,False
0.005,0.9110328447115212,0.0707697366622136,0.11614833895422826,0.09522904361121032,45,0.05,44,1,0.05,0.6833333333333333,0.0010525605527811012,-7.324648820337713e-07,0.006274135981289336,-7.324648820337713e-07,True,True
0.005,0.9207375946032365,0.0707697366622136,0.47775146474720953,0.12688455524584674,40,0.05,39,1,0.05,0.7466666666666666,0.000886450207059011,-7.565889562929938e-07,0.0035189591801874096,-7.565889562929938e-07,True,True
0.005,0.9607308063652237,0.0707697366622136,1.559190574216084,0.04310473300605241,31,0.05,30,1,0.05,0.24,1.6928220128732023e-05,-7.574240920360092e-07,0.013408717139652214,-7.574240920360092e-07,True,False
0.002,0.6437687508591636,0.044736280102247346,0.6553735860119719,0.15699828803016186,41,0.05,40,1,0.05,0.42999999999999994,4.122285860093215e-05,-9.015896782274546e-07,0.00360157018516708,-9.015896782274546e-07,True,True
0.002,0.9315933725900294,0.044736280102247346,0.719017583465259,0.10499165419346086,39,0.05,38,1,0.05,0.6833333333333333,0.00030662135868561173,-1.0007818662041086e-06,0.0018814047510604386,-1.0007818662041086e-06,True,True
0.005,0.9110582716953317,0.0707697366622136,0.5922485141677002,0.11072856292432844,45,0.05,44,1,0.05,0.6833333333333333,0.0009630936313811339,-1.597951623304221e-06,0.00540535493698156,-1.597951623304221e-06,True,True
0.002,0.9005594399828741,0.044736280102247346,1.1104520035732757,0.0846316895260428,60,0.05,59,1,0.05,0.49333333333333323,0.00020312719718494182,-1.6297287073206292e-06,0.007761415949298921,-1.6297287073206292e-06,True,True
0.005,0.9405440528461313,0.0707697366622136,0.1312500046914388,0.13948227909717606,32,0.05,31,1,0.05,0.8099999999999999,0.0005650945385849999,-1.7037188587684206e-06,0.0015276806693939801,-1.7037188587684206e-06,True,True
0.005,0.924776742613518,0.0707697366622136,0.6816325154000308,0.14720539127848067,38,0.05,37,1,0.05,0.49333333333333323,0.0001587047918801242,-1.9081525177723765e-06,0.007199824515581954,-1.9081525177723765e-06,True,True
0.002,0.6625182416385087,0.044736280102247346,1.1306839829391833,0.1181654199470416,53,0.05,52,1,0.05,0.24,1.7036006660112787e-05,-1.980905293285165e-06,0.009200658759301813,-1.980905293285165e-06,True,False
0.005,0.902654949691566,0.0707697366622136,0.24123120929038,0.10296637103519278,50,0.05,49,1,0.05,0.7466666666666666,0.0014517583346232744,-1.9887469656589706e-06,0.006327755035827467,-1.9887469656589706e-06,True,True
0.005,0.6544822805578264,0.0707697366622136,0.4056826227462779,0.134317793386401,42,0.05,41,1,0.05,0.49333333333333323,0.0003112346113472752,-2.2076245348859885e-06,0.009853383468285253,-2.2076245348859885e-06,True,True
0.005,0.8925973488698998,0.0707697366622136,0.04892271614893554,0.0956867145546273,57,0.05,56,1,0.05,0.5566666666666666,0.0010638631043416674,-2.4170357293190996e-06,0.013610111118588758,-2.4170357293190996e-06,True,True
0.002,0.8999804002554646,0.044736280102247346,0.12305241786555003,0.11182164902040154,60,0.05,59,1,0.05,0.9366666666666665,0.0008931347495128218,-2.6087226714544432e-06,0.0002542969592591471,-2.6087226714544432e-06,True,True
0.005,0.9349952169093023,0.0707697366622136,0.44588862586289013,0.13077898095165807,34,0.05,33,1,0.05,0.7466666666666666,0.0004956528756314873,-2.875777774610662e-06,0.0027381519088223636,-2.875777774610662e-06,True,True
0.005,0.9111240688542689,0.0707697366622136,0.4218370282697989,0.10217134360738822,45,0.05,44,1,0.05,0.7466666666666666,0.0013457241726621437,-3.5700625846763157e-06,0.003971951255370259,-3.5700625846763157e-06,True,True
0.005,0.638407169033746,0.0707697366622136,0.3490090207071854,0.14161966408261137,35,0.05,34,1,0.05,0.6833333333333333,0.0005570742604744431,-4.06869008554834e-06,0.005096771601314282,-4.06869008554834e-06,True,True
0.002,0.9082909087508377,0.044736280102247346,0.3158203366843141,0.06488478053040773,53,0.05,52,1,0.05,0.6833333333333333,0.00028359677489919743,-4.111067540626956e-06,0.0021099111416194795,-4.111067540626956e-06,True,True
0.005,0.9023387660320173,0.0707697366622136,0.3256785875630716,0.1153221160107223,50,0.05,49,1,0.05,0.5566666666666666,0.0005513419473882102,-4.167122049573921e-06,0.007747362875044482,-4.167122049573921e-06,True,True
0.005,0.8914585671519275,0.0707697366622136,0.45276138070465355,0.08864076717895568,58,0.05,57,1,0.05,0.6833333333333333,0.0014656929597779045,-4.2934874015234596e-06,0.008982844786070974,-4.2934874015234596e-06,True,True
0.005,0.9275422831193362,0.0707697366622136,0.3892224447919222,0.12707836451105475,37,0.05,36,1,0.05,0.8099999999999999,0.0009366193355511066,-4.582273067116959e-06,0.0021916129123125344,-4.582273067116959e-06,True,True
0.002,0.9172267436747892,0.044736280102247346,0.37651131768209706,0.11612340892799927,47,0.05,46,1,0.05,1.0,0.0023570005846787847,-5.356930045782181e-06,-0.0021985516326757646,-5.356930045782181e-06,False,True
0.002,0.90151222062567,0.044736280102247346,0.4842548803665108,0.06812832705764386,59,0.05,58,1,0.05,1.0,0.0026592690400690936,-5.475606286225012e-06,-0.0015087673079568489,-5.475606286225012e-06,False,True
0.005,0.8997636118262716,0.0707697366622136,1.1245097429165976,0.09230514003626442,52,0.05,51,1,0.05,0.3033333333333333,9.04865113894624e-05,-5.4933420160974515e-06,0.017901627756658538,-5.4933420160974515e-06,True,False
0.002,0.9257588090694561,0.044736280102247346,0.8124323372057767,0.1276516368835395,42,0.05,41,1,0.05,0.6833333333333333,0.0003330776727421997,-5.510814941206551e-06,0.002689754263659168,-5.510814941206551e-06,True,True
0.005,0.6754942228942671,0.0707697366622136,0.2961297234893278,0.09730638686363151,55,0.05,54,1,0.05,0.5566666666666666,0.0009511034083770636,-5.511766119394965e-06,0.0169813863884402,-5.511766119394965e-06,True,True
0.005,0.9405977175523305,0.0707697366622136,0.075037755406486,0.1480992852279843,32,0.05,31,1,0.05,0.8099999999999999,0.0007367260713586903,-5.531593367517701e-06,0.0011485471194305282,-5.531593367517701e-06,True,True
0.005,0.9206663211814412,0.0707697366622136,0.4858878247005147,0.10426434486853468,40,0.05,39,1,0.05,0.6833333333333333,0.000507843477112009,-5.636409179030527e-06,0.004588890542919344,-5.636409179030527e-06,True,True
0.005,0.927459520683972,0.0707697366622136,0.2746269877086333,0.11785915225775496,37,0.05,36,1,0.05,0.7466666666666666,0.0007784022886934661,-5.750532857590975e-06,0.0024933380652408625,-5.750532857590975e-06,True,True
0.005,0.8953836918087413,0.0707697366622136,0.18357585322038944,0.09412416052043082,55,0.05,54,1,0.05,0.6833333333333333,0.0014753403974003454,-6.037485345009496e-06,0.009820222316870573,-6.037485345009496e-06,True,True
0.002,0.9038848747988123,0.044736280102247346,0.3592388308882813,0.0724337726431929,57,0.05,56,1,0.05,1.0,0.0034717215079235267,-6.121003326175755e-06,-0.0029622740934818763,-6.121003326175755e-06,False,True
0.005,0.645901021581746,0.0707697366622136,0.37380709916625865,0.10538468192288068,38,0.05,37,1,0.05,0.42999999999999994,0.00015298104395066736,-6.131088567428225e-06,0.009988697132090947,-6.131088567428225e-06,True,True
0.002,0.908368154083279,0.044736280102247346,0.08315977378343252,0.11251245959750401,53,0.05,52,1,0.05,1.0,0.002228638730460631,-6.180268180387347e-06,-0.0019851120467751556,-6.180268180387347e-06,False,True
0.005,0.920828522719739,0.0707697366622136,0.05000323752396668,0.12096840261858734,40,0.05,39,1,0.05,0.8099999999999999,0.001283549293802544,-6.443526766559368e-06,0.0029734112181744542,-6.443526766559368e-06,True,True
0.005,0.6753703523627043,0.0707697366622136,0.8327552333906488,0.09255041174144266,55,0.05,54,1,0.05,0.42999999999999994,0.000392376994153904,-6.460741660342704e-06,0.021441095912783138,-6.460741660342704e-06,True,True
0.005,0.9251955524638165,0.0707697366622136,0.3122324055327957,0.11760574943229948,38,0.05,37,1,0.05,0.8099999999999999,0.0009514209354194217,-7.0439362295799936e-06,0.002379945338789185,-7.0439362295799936e-06,True,True
0.005,0.6680034891386335,0.0707697366622136,0.7749437564961708,0.094380525587362,50,0.05,49,1,0.05,0.49333333333333323,0.0004693893910860348,-7.201277985448395e-06,0.01824563168572941,-7.201277985448395e-06,True,True
0.005,0.9324182040072468,0.0707697366622136,0.4260311944278951,0.12874292317837344,35,0.05,34,1,0.05,0.7466666666666666,0.0006467201105503949,-7.2213872403934835e-06,0.0025148163515037233,-7.2213872403934835e-06,True,True
0.005,0.6651125640441284,0.0707697366622136,0.22493894569666736,0.11341827823953125,48,0.05,47,1,0.05,0.62,0.000811501757379561,-7.803308982650353e-06,0.010757031690412783,-7.803308982650353e-06,True,True
0.005,0.8928651483923347,0.0707697366622136,0.6589537668592953,0.08218146972061341,57,0.05,56,1,0.05,0.6833333333333333,0.0013137768209873532,-9.472349574310776e-06,0.0086377325427571,-9.472349574310776e-06,True,True
0.002,0.9190272824869672,0.044736280102247346,0.47079252027990537,0.09149243027873731,46,0.05,45,1,0.05,1.0,0.0019513855752993417,-1.0113725038101493e-05,-0.0015562750896266407,-1.0113725038101493e-05,False,True
0.005,0.6817942989893395,0.0707697366622136,0.8702171792492861,0.06942969316601566,60,0.05,59,1,0.05,0.36666666666666664,0.0002751237619839187,-1.0271099558970023e-05,0.027265138328390615,-1.0271099558970023e-05,True,False
0.002,0.9038629324830442,0.044736280102247346,0.08209723315627045,0.0919540707996097,57,0.05,56,1,0.05,1.0,0.004920374133597721,-1.0786469744975893e-05,-0.004810379970667038,-1.0786469744975893e-05,False,True
0.005,0.6409631089372898,0.0707697366622136,0.07328350557978343,0.14105021810895885,36,0.05,35,1,0.05,0.7466666666666666,0.0008607657905739146,-1.111363402239617e-05,0.002701877163293938,-1.111363402239617e-05,True,True
0.002,0.6428268349838658,0.044736280102247346,0.4218308538818338,0.11384400613744133,41,0.05,40,1,0.05,1.0,0.001663607066223276,-1.1994262340267542e-05,-0.0011363447124825606,-1.1994262340267542e-05,False,True
0.002,0.6692658789276307,0.044736280102247346,0.8579319903720952,0.08997944931104565,59,0.05,58,1,0.05,0.6833333333333333,0.0007519934583025589,-1.2136195518737e-05,0.0050182102083202625,-1.2136195518737e-05,True,True
0.002,0.9260869127744724,0.044736280102247346,0.38928938713446526,0.1138458318983664,42,0.05,41,1,0.05,1.0,0.002566657902949983,-1.2400970889320442e-05,-0.002543011642964759,-1.2400970889320442e-05,False,True
0.005,0.6739752294433907,0.0707697366622136,0.21259660619512694,0.07847285038342734,54,0.05,53,1,0.05,0.5566666666666666,0.0009421989409655804,-1.2971738028967233e-05,0.018158926094720026,-1.2971738028967233e-05,True,True
0.005,0.6455651871007325,0.0707697366622136,0.01007095192889148,0.12269988623865909,38,0.05,37,1,0.05,0.8099999999999999,0.0011060400811690877,-1.327785886163626e-05,0.002912557754217288,-1.327785886163626e-05,True,True
0.005,0.896710159865275,0.0707697366622136,0.5827676657382257,0.09809600967101809,54,0.05,53,1,0.05,0.6833333333333333,0.001045391435090499,-1.3967766873623398e-05,0.008176778240413799,-1.3967766873623398e-05,True,True
0.002,0.9005532181543537,0.044736280102247346,0.15133198097498402,0.07042318592255621,60,0.05,59,1,0.05,1.0,0.004590396254331107,-1.438905188603481e-05,-0.004055999082494299,-1.438905188603481e-05,False,True
0.002,0.6633774369615637,0.044736280102247346,0.37208430085459815,0.07348339350663864,54,0.05,53,1,0.05,0.9366666666666665,0.0017969261726112611,-1.551460367389497e-05,0.0004550739100044945,-1.551460367389497e-05,True,True
0.002,0.6690681477492353,0.044736280102247346,0.8105178821673468,0.08382242034379428,59,0.05,58,1,0.05,0.7466666666666666,0.0011625956399707984,-1.6573282925729335e-05,0.003823707303797622,-1.6573282925729335e-05,True,True
0.005,0.9027359356418339,0.0707697366622136,0.6129100379177816,0.08639692537253355,50,0.05,49,1,0.05,0.6833333333333333,0.0009632565123717148,-1.724482973777872e-05,0.007016525556914428,-1.724482973777872e-05,True,True
0.005,0.9129099405572433,0.0707697366622136,0.050263145610238924,0.11140606821283654,44,0.05,43,1,0.05,0.7466666666666666,0.0014591727514612419,-1.752371209988722e-05,0.004619228619649574,-1.752371209988722e-05,True,True
0.005,0.9187461402149569,0.0707697366622136,0.00864855187594133,0.11887874381554393,41,0.05,40,1,0.05,0.7466666666666666,0.001314978716075546,-1.78758779646373e-05,0.003640083495121654,-1.78758779646373e-05,True,True
0.005,0.6648817099423474,0.0707697366622136,0.4667257818755357,0.08969844156249615,48,0.05,47,1,0.05,0.5566666666666666,0.0006838559910811535,-1.935255310746197e-05,0.015541469385672527,-1.935255310746197e-05,True,True
0.005,0.9111103493864167,0.0707697366622136,0.08452210521566413,0.10724892005243718,45,0.05,44,1,0.05,0.7466666666666666,0.0015376636063395338,-2.2055844910828467e-05,0.004832067958014359,-2.2055844910828467e-05,True,True
0.005,0.6793938968988804,0.0707697366622136,0.13283295678578272,0.09104260114096238,58,0.05,57,1,0.05,0.5566666666666666,0.0012092267645892312,-2.4415769369638693e-05,0.017261672137503854,-2.4415769369638693e-05,True,True
0.005,0.8927003769882979,0.0707697366622136,0.009646190338346227,0.07101490735225062,57,0.05,56,1,0.05,0.49333333333333323,0.0007832377794072199,-2.7934409755404893e-05,0.018663988660626376,-2.7934409755404893e-05,True,True
0.002,0.6705710432421115,0.044736280102247346,0.0011011837618891882,0.09371900825843092,60,0.05,59,1,0.05,1.0,0.0038124430269286863,-2.826368092759978e-05,-0.0033342411574665276,-2.826368092759978e-05,False,True


==> anc/valleys_scan4.csv <==
eps,theta,phi,kappa,beta_ang,floor,p_star,min_neb,depth,win_lo,win_hi,m_in,neg_lo,neg_hi,contrast,has_return,water
0.002,0.6168628537974686,0.044736280102247346,0.09086756010483987,0.1686611032221969,30,0.6833333333333333,29,1,0.6833333333333333,1.0,0.0005640077095518966,0.0007599873502602876,-0.0005640077095518966,0.0005640077095518966,False,False
0.002,0.9541189136816666,0.044736280102247346,0.005218633292185029,0.158659644845206,30,0.5566666666666666,29,1,0.5566666666666666,1.0,0.0010017865149867784,0.0005421457030622378,-0.0010017865149867784,0.0005421457030622378,False,False
0.002,0.9539528024465512,0.044736280102247346,0.0726927355461528,0.15299260931732317,30,0.7466666666666666,29,1,0.7466666666666666,1.0,0.00048483644578517076,0.0009645611817405249,-0.00048483644578517076,0.00048483644578517076,False,False
0.002,0.9603957032848868,0.044736280102247346,0.09854569149602284,0.18132661631701227,28,0.62,27,1,0.62,1.0,0.000613446420547968,0.00046954940099904857,-0.000613446420547968,0.00046954940099904857,False,False
0.002,0.9604406129967679,0.044736280102247346,0.18268604019637602,0.17624688621467202,28,0.6833333333333333,27,1,0.6833333333333333,1.0,0.0004627846693546117,0.0005635219843942416,-0.0004627846693546117,0.0004627846693546117,False,False
0.002,0.9638536936654414,0.044736280102247346,0.012813142864666545,0.18642018787700881,27,0.6833333333333333,26,1,0.6833333333333333,1.0,0.0004510225339260229,0.0005201129619105538,-0.0004510225339260229,0.0004510225339260229,False,False
0.002,0.6135523963351089,0.044736280102247346,0.171804509845612,0.15872627496808808,29,0.5566666666666666,28,1,0.5566666666666666,1.0,0.0005588635693308719,0.00042253329560414235,-0.0005588635693308719,0.00042253329560414235,False,False
0.002,0.6166578306133607,0.044736280102247346,0.2738049398977399,0.16281967726123797,30,0.49333333333333323,29,1,0.49333333333333323,1.0,0.00045574221422557703,0.0004131997424473342,-0.00040200094158689435,0.0004131997424473342,False,True
0.002,0.9604710245704072,0.044736280102247346,0.21159366555454379,0.16244304852368024,28,0.62,27,1,0.62,1.0,0.0004113575452347861,0.00046797876919262016,-0.0004113575452347861,0.0004113575452347861,False,False
0.002,0.9603807095930599,0.044736280102247346,0.12934184844504035,0.1576496720802666,28,0.62,27,1,0.62,1.0,0.00039964024288325365,0.0004903870043201546,-0.00039964024288325365,0.00039964024288325365,False,False
0.002,0.6137090385138181,0.044736280102247346,0.039028938631490706,0.17820771584349498,29,0.49333333333333323,28,1,0.49333333333333323,1.0,0.0007724842091686908,0.0003906425897382227,-0.0007724842091686908,0.0003906425897382227,False,True
0.002,0.6135216623929449,0.044736280102247346,0.19933464165282597,0.1645793463420793,29,0.49333333333333323,28,1,0.49333333333333323,1.0,0.0005784099998668039,0.0003890173965349339,-0.0005784099998668039,0.0003890173965349339,False,True
0.002,0.6137712460896818,0.044736280102247346,0.029868023045009795,0.1490410989659863,29,0.6833333333333333,28,1,0.6833333333333333,1.0,0.00037986642524878586,0.0005469672700561954,-0.00037986642524878586,0.00037986642524878586,False,False
0.002,0.6103913996908708,0.044736280102247346,0.019492171515206682,0.16547395988303212,28,0.7466666666666666,27,1,0.7466666666666666,1.0,0.00037830675211948867,0.000740593863087693,-0.00037830675211948867,0.00037830675211948867,False,False
0.002,0.606805593529935,0.044736280102247346,0.0384059012787683,0.17348021428654434,27,0.5566666666666666,26,1,0.5566666666666666,1.0,0.0005983172117667841,0.0003723514397090268,-0.0005983172117667841,0.0003723514397090268,False,False
0.002,0.61351619484956,0.044736280102247346,0.11855136928653069,0.16578055958248708,29,0.49333333333333323,28,1,0.49333333333333323,1.0,0.0008418684230659308,0.00036115069881440643,-0.0008418684230659308,0.00036115069881440643,False,True
0.002,0.6103816998427123,0.044736280102247346,0.07640148341933098,0.17079148430146598,28,0.7466666666666666,27,1,0.7466666666666666,1.0,0.0003550060556838473,0.0007477593360919699,-0.0003550060556838473,0.0003550060556838473,False,False
0.002,0.6031453442489865,0.044736280102247346,0.02893056887288904,0.18474929661786138,26,0.5566666666666666,25,1,0.5566666666666666,1.0,0.0005128419892595887,0.00033172470639875783,-0.0005128419892595887,0.00033172470639875783,False,False
0.002,0.6136441843152944,0.044736280102247346,0.1562436226179058,0.1597869142698684,29,0.6833333333333333,28,1,0.6833333333333333,1.0,0.00032748145485933473,0.0007101290467531823,-0.00032748145485933473,0.00032748145485933473,False,False
0.002,0.6166050501157797,0.044736280102247346,0.02070916063049775,0.15566117306227792,30,0.42999999999999994,29,1,0.42999999999999994,1.0,0.0011802535565527792,0.0003221168928317488,-0.0011802535565527792,0.0003221168928317488,False,True
0.002,0.9540420832613058,0.044736280102247346,0.37934414419742585,0.1707625659416852,30,0.49333333333333323,29,1,0.49333333333333323,1.0,0.0003375507961691863,0.0003173992763917695,-0.0002059302096533136,0.0003173992763917695,False,True
0.002,0.6169951760826191,0.044736280102247346,0.15205708616414385,0.17999162059255208,30,0.49333333333333323,29,1,0.49333333333333323,1.0,0.0005056814027650864,0.00031143491575440164,-0.0005056814027650864,0.00031143491575440164,False,True
0.002,0.9638514961896064,0.044736280102247346,0.01348360447979412,0.16645571231241,27,0.7466666666666666,26,1,0.7466666666666666,1.0,0.0003102391819064333,0.0005555637475881435,-0.0003102391819064333,0.0003102391819064333,False,False
0.002,0.610250404471208,0.044736280102247346,0.15419002108885072,0.1755009564718757,28,0.42999999999999994,27,1,0.42999999999999994,1.0,0.0006552237077737309,0.00028972182282991217,-0.0006552237077737309,0.00028972182282991217,False,True
0.002,0.9538739155380184,0.044736280102247346,0.2247593176620043,0.1777576668700755,30,0.42999999999999994,29,1,0.42999999999999994,1.0,0.0006172549968411407,0.00028719404681886584,-0.0006172549968411407,0.00028719404681886584,False,True
0.002,0.9537335532690148,0.044736280102247346,0.21148430765945714,0.17902184642950095,30,0.6833333333333333,29,1,0.6833333333333333,1.0,0.00028545042760245895,0.0005924701110383519,-0.00028545042760245895,0.00028545042760245895,False,False
0.002,0.9605390670915196,0.044736280102247346,0.31511643129476913,0.17022784507382924,28,0.5566666666666666,27,1,0.5566666666666666,1.0,0.00027982063807436544,0.000400205638992975,-0.00025144709420455184,0.00027982063807436544,False,False
0.002,0.9570133904150295,0.044736280102247346,0.06848875580615112,0.16884976886388894,29,0.8733333333333333,28,1,0.8733333333333333,1.0,0.000279715576945084,0.0010616166967894016,-0.000279715576945084,0.000279715576945084,False,False
0.002,0.9538605260672477,0.044736280102247346,0.2460235393542333,0.1392564424661271,30,0.5566666666666666,29,1,0.5566666666666666,1.0,0.00027761491388419567,0.0003238507714399497,-0.00023832638028025297,0.00027761491388419567,False,False
0.002,0.9537587350353035,0.044736280102247346,0.0839500237822364,0.1369701972156659,30,0.62,29,1,0.62,1.0,0.0002757476133892518,0.00038685501704366907,-0.0002757476133892518,0.0002757476133892518,False,False
0.002,0.6071577030361638,0.044736280102247346,0.09869622040754833,0.19973903331052437,27,0.5566666666666666,26,1,0.5566666666666666,1.0,0.00028061603532831815,0.00026851368803948916,-0.00028061603532831815,0.00026851368803948916,False,False
0.002,0.6167024383868279,0.044736280102247346,0.2270068995390907,0.1466213743111762,30,0.42999999999999994,29,1,0.42999999999999994,1.0,0.0005206614954091236,0.0002545501378133534,-0.00046510910583984395,0.0002545501378133534,False,True
0.002,0.6167838960064914,0.044736280102247346,0.33665536382245964,0.1715018756173454,30,0.49333333333333323,29,1,0.49333333333333323,1.0,0.00023893668479535798,0.00035548431198439826,-1.5500053243923875e-05,0.00023893668479535798,False,True
0.002,0.9636637858193188,0.044736280102247346,0.017751580451837813,0.19486420716038022,27,0.7466666666666666,26,1,0.7466666666666666,1.0,0.00023632505394369165,0.000557226761278323,-0.00023632505394369165,0.00023632505394369165,False,False
0.002,0.9573260121027146,0.044736280102247346,0.08041281192568477,0.16048374920757558,29,0.36666666666666664,28,1,0.36666666666666664,1.0,0.0011113746596755026,0.00022345942961737527,-0.0011113746596755026,0.00022345942961737527,False,True
0.002,0.6169200957420188,0.044736280102247346,0.15478937497949982,0.13867281862255743,30,0.42999999999999994,29,1,0.42999999999999994,1.0,0.0003521072839857246,0.00021877995732770192,-0.00028330358864029405,0.00021877995732770192,False,True
0.002,0.9568995928660227,0.044736280102247346,0.10977180853251085,0.1875810554879022,29,0.42999999999999994,28,1,0.42999999999999994,1.0,0.0006299329704679219,0.0002070143076669568,-0.0006299329704679219,0.0002070143076669568,False,True
0.002,0.5951662253490737,0.044736280102247346,0.0934716424483593,0.19933012858431834,24,0.6833333333333333,23,1,0.6833333333333333,1.0,0.00018533817508337735,0.00027784694250315023,-0.00018533817508337735,0.00018533817508337735,False,False
0.005,0.9532658794873731,0.0707697366622136,0.19852675401252956,0.1729320970727042,28,0.36666666666666664,27,1,0.36666666666666664,0.7466666666666666,0.00017976626941371504,0.00018886951330842873,0.0011755790897284128,0.00017976626941371504,True,True
0.002,0.6136471903932573,0.044736280102247346,0.0042157540895254786,0.17875622866944327,29,0.36666666666666664,28,1,0.36666666666666664,1.0,0.0010085093454903725,0.00017597154700311235,-0.0010085093454903725,0.00017597154700311235,False,True
0.002,0.9571861993377478,0.044736280102247346,0.1955794150288068,0.1771542776018365,29,0.36666666666666664,28,1,0.36666666666666664,1.0,0.0008746516573880692,0.00017489920552933534,-0.0008746516573880692,0.00017489920552933534,False,True
0.005,0.9498207534904919,0.0707697366622136,0.11048066560456761,0.16075929397913533,29,0.36666666666666664,28,1,0.36666666666666664,0.7466666666666666,0.0001622795910091671,0.00027500820454851515,0.001306239029055161,0.0001622795910091671,True,True
0.002,0.6139416679028263,0.044736280102247346,0.23983451028124214,0.18964014551292172,29,0.42999999999999994,28,1,0.42999999999999994,1.0,0.00025717643499543374,0.0001614327567965523,-0.00011938878425177374,0.0001614327567965523,False,True
0.002,0.6071067226544848,0.044736280102247346,0.02469850205637021,0.15457653136757885,27,0.49333333333333323,26,1,0.49333333333333323,1.0,0.00022845086800037866,0.000159024238908864,-0.0002162924106954813,0.000159024238908864,False,True
0.002,0.5992214601750944,0.044736280102247346,0.03317661022408808,0.1884826616011974,25,0.42999999999999994,24,1,0.42999999999999994,1.0,0.0005132491175129213,0.0001550060127445717,-0.0005132491175129213,0.0001550060127445717,False,True
0.002,0.6068213302850161,0.044736280102247346,0.28515373048702913,0.18276736812897634,27,0.5566666666666666,26,1,0.5566666666666666,1.0,0.00015491583816280619,0.00032271081931797244,-3.5520656294301306e-05,0.00015491583816280619,False,False
0.002,0.9535777308484384,0.044736280102247346,0.18993176886235374,0.18541717455173895,30,0.6833333333333333,29,1,0.6833333333333333,1.0,0.00015480873352092126,0.0004912762522667068,-0.00014764760768139074,0.00015480873352092126,False,False
0.002,0.6067891122226969,0.044736280102247346,0.30181061961578093,0.1800214193635331,27,0.5566666666666666,26,1,0.5566666666666666,1.0,0.00015297783305735974,0.00030196220830921153,-1.1374013411769477e-07,0.00015297783305735974,False,False
0.002,0.616726310141209,0.044736280102247346,0.27918602835603756,0.15572417836067193,30,0.6833333333333333,29,1,0.6833333333333333,1.0,0.0001509770161582646,0.0006767274329661733,-7.410636959358847e-05,0.0001509770161582646,False,False
0.002,0.9601378817335827,0.044736280102247346,0.1279391298766683,0.19594610230823944,28,0.42999999999999994,27,1,0.42999999999999994,1.0,0.00046488446642733495,0.0001500161060723187,-0.00046488446642733495,0.0001500161060723187,False,True
0.002,0.967360297621154,0.044736280102247346,0.005511951171394822,0.1624088177862438,26,0.5566666666666666,25,1,0.5566666666666666,1.0,0.0001497775386078172,0.0002045982610066571,-0.00014371118257979827,0.0001497775386078172,False,False
0.002,0.9572260740155489,0.044736280102247346,0.3550063010456302,0.1756961450415406,29,0.36666666666666664,28,1,0.36666666666666664,1.0,0.00047388989335821245,0.00014930381433425914,-0.0003809281906276369,0.00014930381433425914,False,True
0.002,0.9539518636864454,0.044736280102247346,0.09184815878657629,0.14020726032880074,30,0.36666666666666664,29,1,0.36666666666666664,1.0,0.0007486972460819148,0.00014827139344372557,-0.0007486972460819148,0.00014827139344372557,False,True
0.002,0.6135715648395559,0.044736280102247346,0.18231689564067402,0.1514887184334367,29,0.3033333333333333,28,1,0.3033333333333333,1.0,0.000604154417470239,0.0001459701101289356,-0.0005853405683794722,0.0001459701101289356,False,True
0.002,0.6068622546229088,0.044736280102247346,0.24672513145188132,0.1659871871890251,27,0.5566666666666666,26,1,0.5566666666666666,1.0,0.00014438460581757702,0.00030392995739217176,-4.0090803135353284e-05,0.00014438460581757702,False,False
0.002,0.9539507761346552,0.044736280102247346,0.24894816713292725,0.15453254541823716,30,0.8733333333333333,29,1,0.8733333333333333,1.0,0.0001439558817033918,0.0010065607601915368,-0.0001439558817033918,0.0001439558817033918,False,False
0.005,0.9465021903521285,0.0707697366622136,0.06246608110234472,0.14576944384320836,30,0.3033333333333333,29,1,0.3033333333333333,0.6833333333333333,0.00016798267446753147,0.00014352581241461486,0.0019327181416411347,0.00014352581241461486,True,True
0.005,0.9497750894644501,0.0707697366622136,0.1222680586390176,0.16929123637178045,29,0.42999999999999994,28,1,0.42999999999999994,0.6833333333333333,0.0001399042203430013,0.00032163719663123484,0.0012511934346760433,0.0001399042203430013,True,True
0.002,0.9536639723068531,0.044736280102247346,0.3641526818574967,0.18644674372760803,30,0.42999999999999994,29,1,0.42999999999999994,0.8733333333333333,0.00017370291738068674,0.000147025827877819,0.00013698361078399822,0.00013698361078399822,True,True
0.002,0.9715842788813169,0.044736280102247346,0.10538767407666,0.1920281132410512,25,0.36666666666666664,24,1,0.36666666666666664,1.0,0.0005439213813664028,0.00013534437728013682,-0.0005439213813664028,0.00013534437728013682,False,True
0.005,0.624181535089394,0.0707697366622136,0.28884552625535365,0.15947095542399464,30,0.24,29,1,0.24,0.62,0.0002027208009779572,0.0001331796410737995,0.0034048270664352653,0.0001331796410737995,True,True
0.005,0.6241932883496584,0.0707697366622136,0.360992484676709,0.1617253325027355,30,0.24,29,1,0.24,0.5566666666666666,0.00014765544992018396,0.00013119642626370886,0.004111511574599763,0.00013119642626370886,True,True
0.002,0.6031191137551984,0.044736280102247346,0.3771795876064568,0.19122393490693831,26,0.36666666666666664,25,1,0.36666666666666664,0.8099999999999999,0.00012527655877238688,0.00012308893145968397,0.00028175945794883437,0.00012308893145968397,True,True
0.002,0.6135347672484602,0.044736280102247346,0.3930916805857192,0.15623101691504082,29,0.49333333333333323,28,1,0.49333333333333323,0.8099999999999999,0.0001227862023085584,0.0002907129910236221,0.0003308004215148854,0.0001227862023085584,True,True
0.002,0.9602528676891561,0.044736280102247346,0.06060640484437953,0.1560776668395853,28,0.8733333333333333,27,1,0.8733333333333333,1.0,0.00012074085005774834,0.0007518663944053837,-0.00012074085005774834,0.00012074085005774834,False,False
0.002,0.9603561415829325,0.044736280102247346,0.3668850941018321,0.15177924768639764,28,0.36666666666666664,27,1,0.36666666666666664,0.9366666666666665,0.00015780846400201016,0.0001268048323769543,0.00011875779831093167,0.00011875779831093167,True,True
0.002,0.6102250209738234,0.044736280102247346,0.4053110597500298,0.17445009541109707,28,0.49333333333333323,27,1,0.49333333333333323,0.8099999999999999,0.00011866814867693185,0.00024741068136880506,0.00033328479561236965,0.00011866814867693185,True,True
0.002,0.6134274784972139,0.044736280102247346,0.12491417429333769,0.1652014507702879,29,0.3033333333333333,28,1,0.3033333333333333,1.0,0.0010820047802807136,0.00011367027389387676,-0.0010820047802807136,0.00011367027389387676,False,True
0.002,0.6033516843138186,0.044736280102247346,0.05224971903926942,0.19401535260499028,26,0.8733333333333333,25,1,0.8733333333333333,1.0,0.00011152670839309015,0.0006479461528166035,-0.00011152670839309015,0.00011152670839309015,False,False
0.002,0.6137601869963407,0.044736280102247346,0.11751848498410492,0.15625547305721701,29,0.8733333333333333,28,1,0.8733333333333333,1.0,0.00010869676166274397,0.0009390090912857812,-0.00010869676166274397,0.00010869676166274397,False,False
0.005,0.9531106919385673,0.0707697366622136,0.22413820259409833,0.18594150507150223,28,0.3033333333333333,27,1,0.3033333333333333,0.6833333333333333,0.000129167700139735,0.00010844582145971658,0.0014811127641478608,0.00010844582145971658,True,True
0.002,0.6165796322258116,0.044736280102247346,0.5574084058097034,0.15154898190912164,30,0.36666666666666664,29,1,0.36666666666666664,0.6833333333333333,0.00010812796375165773,0.00014945843173936726,0.0011420464550040402,0.00010812796375165773,True,True
0.002,0.5992888635146468,0.044736280102247346,0.212408408564215,0.18354999086119614,25,0.62,24,1,0.62,1.0,0.00010425751539497915,0.00024022387718813758,-3.839504537343545e-05,0.00010425751539497915,False,False
0.005,0.617548176953999,0.0707697366622136,0.24639163331590405,0.17720396576764738,28,0.3033333333333333,27,1,0.3033333333333333,0.5566666666666666,0.00010078394101239794,0.00013226711475268526,0.00270236220697665,0.00010078394101239794,True,True
0.005,0.6175916928882449,0.0707697366622136,0.124450215914561,0.1811179552302544,28,0.24,27,1,0.24,0.6833333333333333,0.00017135593237164892,9.88352157837083e-05,0.00185686237546626,9.88352157837083e-05,True,True
0.002,0.9570602896426106,0.044736280102247346,0.22921432427148963,0.14499451199010588,29,0.3033333333333333,28,1,0.3033333333333333,1.0,0.0004561469642167308,9.802004926920456e-05,-0.00042980307308164515,9.802004926920456e-05,False,True
0.005,0.9464775704472446,0.0707697366622136,0.3132273614351571,0.14450706772048322,30,0.3033333333333333,29,1,0.3033333333333333,0.62,9.743093789510658e-05,0.0001407989241386927,0.0022205118333013998,9.743093789510658e-05,True,True
0.002,0.9755575124399971,0.044736280102247346,0.1105467530988279,0.20438987035331688,24,0.8099999999999999,23,1,0.8099999999999999,1.0,9.584259242472684e-05,0.0004133986329886086,-9.584259242472684e-05,9.584259242472684e-05,False,False
0.002,0.6103535242556533,0.044736280102247346,0.4280301672949002,0.15439213303748234,28,0.3033333333333333,27,1,0.3033333333333333,0.7466666666666666,0.00011273607701827742,9.262983066299325e-05,0.0006495362209120652,9.262983066299325e-05,True,True
0.005,0.9498855063096056,0.0707697366622136,0.23869585247971722,0.16040482094881994,29,0.24,28,1,0.24,0.7466666666666666,0.00031474737768426406,9.245013669255086e-05,0.0012545418833024011,9.245013669255086e-05,True,True
0.005,0.9497400474285134,0.0707697366622136,0.11198384711479169,0.17140614951781893,29,0.49333333333333323,28,1,0.49333333333333323,0.6833333333333333,9.160088535284088e-05,0.0003525247741084717,0.0013176826926841192,9.160088535284088e-05,True,True
0.002,0.5951276259165863,0.044736280102247346,0.2865933986436019,0.19219137596065555,24,0.42999999999999994,23,1,0.42999999999999994,0.8733333333333333,9.358733001384615e-05,8.894974549198778e-05,0.00014421678801599313,8.894974549198778e-05,True,True
0.002,0.9637774496632224,0.044736280102247346,0.25148447891439013,0.15912168687978914,27,0.62,26,1,0.62,1.0,8.734790293135869e-05,0.00030367464446628853,-3.311844660539811e-05,8.734790293135869e-05,False,False
0.005,0.9567913549233629,0.0707697366622136,0.2692055182302942,0.18847067230132636,27,0.36666666666666664,26,1,0.36666666666666664,0.62,8.544798963222119e-05,0.00012290083734041478,0.0015102700963958242,8.544798963222119e-05,True,True
0.005,0.6242054042489308,0.0707697366622136,0.2460959558272127,0.16500789352334444,30,0.17666666666666664,29,1,0.17666666666666664,0.6833333333333333,0.0002856780696579998,7.417052636647546e-05,0.002895009060170033,7.417052636647546e-05,True,True
0.002,0.5953986521900888,0.044736280102247346,0.23865652483927868,0.22137010500995236,24,0.42999999999999994,23,1,0.42999999999999994,0.8733333333333333,7.226248349955587e-05,7.359728772031378e-05,0.00011355047777727808,7.226248349955587e-05,True,True
0.005,0.9496867048119123,0.0707697366622136,0.3743314594116194,0.1802365132438246,29,0.24,28,1,0.24,0.62,0.00015130046007642102,6.93295986176001e-05,0.002224883068592964,6.93295986176001e-05,True,True
0.002,0.6138179935000053,0.044736280102247346,0.018985332209710815,0.15900006427435354,29,1.0,28,1,1.0,1.0,6.877131196466655e-05,0.0011922884321786844,-6.877131196466655e-05,6.877131196466655e-05,False,False
0.002,0.6165137057507252,0.044736280102247346,0.6148850446046086,0.15687885082543676,30,0.24,29,1,0.24,0.6833333333333333,0.00014538023746130018,6.82737635357752e-05,0.0013984307681004968,6.82737635357752e-05,True,True
0.005,0.9498695569703578,0.0707697366622136,0.37892935184017107,0.16906146435144853,29,0.24,28,1,0.24,0.6833333333333333,0.00025924217496615937,6.728675810982271e-05,0.0018715010698837314,6.728675810982271e-05,True,True
0.002,0.5951741744085798,0.044736280102247346,0.05050486985216978,0.18794065673640906,24,0.3033333333333333,23,1,0.3033333333333333,1.0,0.0003246633870953456,6.479084620765537e-05,-0.0003246633870953456,6.479084620765537e-05,False,True
0.005,0.9568769002465906,0.0707697366622136,0.2421010921700802,0.18400080881972047,27,0.24,26,1,0.24,0.6833333333333333,0.00019261555108442921,6.427898111056749e-05,0.0012345985426709574,6.427898111056749e-05,True,True
0.002,0.606928183107436,0.044736280102247346,0.4672452225082543,0.19381554719584176,27,0.3033333333333333,26,1,0.3033333333333333,0.6833333333333333,0.00010316931280627112,6.068616318725629e-05,0.0007303103070415172,6.068616318725629e-05,True,True
0.002,0.9570096388760734,0.044736280102247346,0.305741987623744,0.17777055462648603,29,0.8099999999999999,28,1,0.8099999999999999,1.0,6.0513794765233336e-05,0.0006430267829886993,-3.039853293321849e-05,6.0513794765233336e-05,False,False
0.002,0.9542335678091213,0.044736280102247346,0.530494318313798,0.16513424273720562,30,0.24,29,1,0.24,0.8733333333333333,0.00032355346587445866,5.732627402078604e-05,0.00032509054713005653,5.732627402078604e-05,True,True
0.002,0.6067608985224897,0.044736280102247346,0.38556081390300295,0.174873943169028,27,0.5566666666666666,26,1,0.5566666666666666,0.8099999999999999,5.5340110331798136e-05,0.00026066130025461146,0.00035903180574163655,5.5340110331798136e-05,True,False
0.002,0.6035286815968363,0.044736280102247346,0.1807583910433035,0.15795350057386942,26,0.36666666666666664,25,1,0.36666666666666664,0.8099999999999999,6.1676177292189e-05,5.343491670713169e-05,0.00019635627238289983,5.343491670713169e-05,True,True
0.002,0.9572568758335899,0.044736280102247346,0.5230861062604302,0.15142899384531666,29,0.24,28,1,0.24,0.8099999999999999,0.00019637709407592575,5.0661411301980154e-05,0.000554060309026877,5.0661411301980154e-05,True,True
0.002,0.5992159294174958,0.044736280102247346,0.32807010948472287,0.18369073715017142,25,0.3033333333333333,24,1,0.3033333333333333,0.8733333333333333,0.00016329725100948522,4.91077086439223e-05,0.00015545848215513206,4.91077086439223e-05,True,True
0.005,0.9463963560320007,0.0707697366622136,0.1948870589327498,0.17012319802470913,30,0.49333333333333323,29,1,0.49333333333333323,0.62,4.863255070763989e-05,0.00039876232164679106,0.0015850937026232635,4.863255070763989e-05,True,True
0.005,0.6140368564230954,0.0707697366622136,0.1881929023126933,0.19176641373799078,27,0.24,26,1,0.24,0.5566666666666666,9.995869717989936e-05,4.751499227155206e-05,0.002249887772577007,4.751499227155206e-05,True,True
0.125,1.3427121235151274,0.36136712390670783,1.4625266607396592,0.5677257019700496,3,0.24,2,1,0.24,0.3033333333333333,4.684749102596905e-05,9.663430936216605e-05,0.021385779281987337,4.684749102596905e-05,True,False
0.002,0.9672645523290005,0.044736280102247346,0.37409285164379036,0.2103486785016069,26,0.42999999999999994,25,1,0.42999999999999994,0.7466666666666666,4.613242358062857e-05,9.405982921732056e-05,0.0003516401875478273,4.613242358062857e-05,True,True
0.032,1.2873544066034923,0.17985349979247828,1.4921366913353453,0.5682663302979509,4,0.24,3,1,0.24,0.36666666666666664,4.5885129900155586e-05,6.552840483191498e-05,0.008061024163921645,4.5885129900155586e-05,True,False
0.005,0.6101666939352806,0.0707697366622136,0.045095062761807254,0.19547397248089995,26,0.24,25,1,0.24,0.62,0.0001207960660563157,4.5391476685910186e-05,0.0013643151499358511,4.5391476685910186e-05,True,True
0.005,0.6242106233928661,0.0707697366622136,0.25495086756225266,0.1485156080869165,30,0.17666666666666664,29,1,0.17666666666666664,0.62,0.0002087740011096232,4.238831486873936e-05,0.0035734569388307705,4.238831486873936e-05,True,True
0.005,0.9605510778048933,0.0707697366622136,0.11306460135193407,0.1986331278147999,26,0.36666666666666664,25,1,0.36666666666666664,0.5566666666666666,4.201591517140531e-05,0.00010793318814428216,0.0012662362742123128,4.201591517140531e-05,True,True
0.005,0.6101090449439832,0.0707697366622136,0.29192047330714144,0.19142626292093398,26,0.24,25,1,0.24,0.49333333333333323,6.82640358604154e-05,4.142359183194727e-05,0.0027991780853009016,4.142359183194727e-05,True,True
0.002,0.6142594358968609,0.044736280102247346,0.14232412953341303,0.20236619712109669,29,0.3033333333333333,28,1,0.3033333333333333,0.9366666666666665,0.00012953034909517677,4.133520210797121e-05,5.422251259311857e-05,4.133520210797121e-05,True,True
0.002,0.6167116958573217,0.044736280102247346,0.33397269155300296,0.14629477979013716,30,0.42999999999999994,29,1,0.42999999999999994,0.9366666666666665,0.0002657351077679247,0.00026032874332381444,3.913494146076394e-05,3.913494146076394e-05,True,True
0.002,0.9637385563372189,0.044736280102247346,0.0993369305180014,0.18458439392214482,27,1.0,26,1,1.0,1.0,3.894436219404467e-05,0.0009161886843573798,-3.894436219404467e-05,3.894436219404467e-05,False,False
0.002,0.9897330358438315,0.044736280102247346,0.1382047599408234,0.2287496225592716,21,0.36666666666666664,20,1,0.36666666666666664,1.0,6.854398092938894e-05,3.765471654821414e-05,-3.5443027811472275e-05,3.765471654821414e-05,False,True
0.002,0.6167385231973199,0.044736280102247346,0.5550704482414799,0.1437259237423342,30,0.42999999999999994,29,1,0.42999999999999994,0.62,3.7125043420985524e-05,0.00015014878662209503,0.0013819005927026313,3.7125043420985524e-05,True,True
0.002,0.9715615936431129,0.044736280102247346,0.03503280555997742,0.18178387450733902,25,0.24,24,1,0.24,1.0,0.0005722300264032288,3.586604537477532e-05,-0.0005722300264032288,3.586604537477532e-05,False,True
0.002,0.6102779517318493,0.044736280102247346,0.234231634665117,0.18293450960384722,28,0.17666666666666664,27,1,0.17666666666666664,1.0,0.0006036514862729585,3.323346072445016e-05,-0.0005662610489366983,3.323346072445016e-05,False,True
0.005,0.946144617388839,0.0707697366622136,0.09673520498344405,0.18632142374508964,30,0.17666666666666664,29,1,0.17666666666666664,0.5566666666666666,7.801352334621363e-05,3.287671036009902e-05,0.002226126669515062,3.287671036009902e-05,True,True
0.002,0.6103701029651349,0.044736280102247346,0.2594224342090302,0.15302804434316875,28,0.17666666666666664,27,1,0.17666666666666664,1.0,0.00033899297148947625,3.216205795733928e-05,-0.00013376215517342413,3.216205795733928e-05,False,True
0.002,0.9673509507103207,0.044736280102247346,0.03508528653435788,0.19793181948113434,26,1.0,25,1,1.0,1.0,3.147465028468805e-05,0.0007081088651530743,-3.147465028468805e-05,3.147465028468805e-05,False,False
0.002,0.9712198619040902,0.044736280102247346,0.10624888379820951,0.20967536697335842,25,0.9366666666666665,24,1,0.9366666666666665,1.0,3.045940748839826e-05,0.00046228694448771364,-3.045940748839826e-05,3.045940748839826e-05,False,False
0.02,1.261050887145339,0.1418970546041639,1.4514251897402521,0.3089099063296396,5,0.24,4,1,0.24,0.36666666666666664,3.0179639132385983e-05,7.827522592905698e-05,0.005924195183548409,3.0179639132385983e-05,True,False
0.032,1.4289287659880316,0.17985349979247828,1.5582406746647626,0.4852341473166438,3,0.17666666666666664,2,1,0.17666666666666664,0.49333333333333323,0.00012773123434400152,2.9327772433720284e-05,0.004319390075316473,2.9327772433720284e-05,True,True
0.002,0.9634275777162667,0.044736280102247346,0.14455284072625205,0.1460466528054325,27,0.36666666666666664,26,1,0.36666666666666664,0.7466666666666666,2.9071516044000805e-05,3.180836332215028e-05,0.00020029217949862609,2.9071516044000805e-05,True,True
0.05,1.2409632132615918,0.2255134058981312,1.5501871444979245,0.1911843947159876,5,0.24,4,1,0.24,0.3033333333333333,2.8468138219033467e-05,6.262414038422291e-05,0.016131908152137116,2.8468138219033467e-05,True,False
0.002,0.9714913861242637,0.044736280102247346,0.61888619334579,0.20432493371598956,25,0.3033333333333333,24,1,0.3033333333333333,0.49333333333333323,2.7671760430542038e-05,3.302525224371035e-05,0.0012943084693894432,2.7671760430542038e-05,True,True
0.002,0.6168471070938578,0.044736280102247346,0.4300367986338595,0.17823761967480242,30,0.17666666666666664,29,1,0.17666666666666664,0.8733333333333333,0.00029125521705624616,2.745580898334902e-05,0.0003719260917589415,2.745580898334902e-05,True,True
0.08,1.3770592789920066,0.2867565522115484,1.3889593362861417,0.5871723541780942,3,0.3033333333333333,2,1,0.3033333333333333,0.36666666666666664,2.598257093203507e-05,0.00014221357276194765,0.012878091377191954,2.598257093203507e-05,True,False
0.002,0.96736354661309,0.044736280102247346,0.03338729876609263,0.16570191005258894,26,0.9366666666666665,25,1,0.9366666666666665,1.0,2.5976374325663182e-05,0.00045950579993501355,-2.5976374325663182e-05,2.5976374325663182e-05,False,False
0.005,0.9607322657443688,0.0707697366622136,0.6098715523585974,0.1871511435094205,26,0.17666666666666664,25,1,0.17666666666666664,0.36666666666666664,2.7934943207737206e-05,2.5646853777037368e-05,0.0040700745023566414,2.5646853777037368e-05,True,False
0.002,0.5908403713365686,0.044736280102247346,0.16370739729143197,0.196780337457731,23,0.62,22,1,0.62,0.8733333333333333,2.364652410080156e-05,0.00014737879734155507,5.1269746865308626e-05,2.364652410080156e-05,True,False
0.002,0.9571054011814004,0.044736280102247346,0.49549778147270895,0.1476061048419212,29,0.5566666666666666,28,1,0.5566666666666666,0.6833333333333333,2.3254033406466247e-05,0.0002008611512758255,0.0006779478955791067,2.3254033406466247e-05,True,False
0.02,1.1055208474819438,0.1418970546041639,1.4689129399355503,0.18612375381550939,9,0.17666666666666664,8,1,0.17666666666666664,0.3033333333333333,2.640231807500386e-05,2.282743732796699e-05,0.013948043343834331,2.282743732796699e-05,True,False
0.002,0.9755365168403344,0.044736280102247346,0.18866756464870432,0.18747853883188498,24,0.8099999999999999,23,1,0.8099999999999999,1.0,2.2628373646997925e-05,0.0002702956033950539,-6.7285966229341326e-06,2.2628373646997925e-05,False,False
0.002,0.5992271954606977,0.044736280102247346,0.5221423031567419,0.19788992899030006,25,0.36666666666666664,24,1,0.36666666666666664,0.5566666666666666,1.912285548542578e-05,7.563806946671032e-05,0.001034860970528368,1.912285548542578e-05,True,True
0.002,0.5994266747709686,0.044736280102247346,0.05617710005045669,0.1806148702375426,25,0.9366666666666665,24,1,0.9366666666666665,1.0,1.846300037727719e-05,0.0005045123402204497,-1.846300037727719e-05,1.846300037727719e-05,False,False
0.002,0.9755989800605386,0.044736280102247346,0.6205103434571312,0.2127912448145968,24,0.24,23,1,0.24,0.49333333333333323,1.7151327790857173e-05,2.3192732426571345e-05,0.0013324802256804394,1.7151327790857173e-05,True,True
0.005,0.9496551615415451,0.0707697366622136,0.40196246053505985,0.18249086355760655,29,0.11333333333333333,28,1,0.11333333333333333,0.62,0.00015743726766828642,1.6101754730567214e-05,0.002496253569870278,1.6101754730567214e-05,True,True
0.005,0.606079691277661,0.0707697366622136,0.205772875514973,0.1810857372145981,25,0.17666666666666664,24,1,0.17666666666666664,0.42999999999999994,3.9471690165386215e-05,1.609333824568542e-05,0.0024106271598048562,1.609333824568542e-05,True,True
0.005,0.9466401792059184,0.0707697366622136,0.41038496102981964,0.1622495234952311,30,0.11333333333333333,29,1,0.11333333333333333,0.7466666666666666,0.00035900337891055917,1.58057511552388e-05,0.002030368824841116,1.58057511552388e-05,True,True
0.005,0.6214298961236445,0.0707697366622136,0.11878961720274242,0.1939036142908227,29,0.24,28,1,0.24,0.36666666666666664,1.5220172212650678e-05,2.98879033078024e-05,0.0029027956346606735,1.5220172212650678e-05,True,False
0.002,0.9570730562255754,0.044736280102247346,0.5876998413600609,0.18386484314956306,29,0.17666666666666664,28,1,0.17666666666666664,0.6833333333333333,0.0001427478538920677,1.5016958059939921e-05,0.0010253346523962364,1.5016958059939921e-05,True,True
0.002,0.6105573519821508,0.044736280102247346,0.721013858513561,0.1939870950374773,28,0.24,27,1,0.24,0.42999999999999994,1.4521470151901328e-05,2.5568423746623758e-05,0.002408359140572371,1.4521470151901328e-05,True,True
0.005,0.9466549946877812,0.0707697366622136,0.855782076517236,0.16037885737609445,30,0.11333333333333333,29,1,0.11333333333333333,0.36666666666666664,3.696903708793325e-05,1.2873591954308291e-05,0.007797689201564333,1.2873591954308291e-05,True,False
0.002,0.9639044606849546,0.044736280102247346,0.4286716340951209,0.1599428762515734,27,0.17666666666666664,26,1,0.17666666666666664,0.8733333333333333,0.00018037364072793127,1.2285518676337062e-05,0.00029537392740632093,1.2285518676337062e-05,True,True
0.005,1.1078673523687965,0.0707697366622136,1.5225298489126717,0.09281373835327061,12,0.24,11,1,0.24,0.36666666666666664,1.186114907427475e-05,2.56225998187282e-05,0.004038835827758502,1.186114907427475e-05,True,False
0.002,0.6170907372879748,0.044736280102247346,0.050539454955340755,0.17057317039560654,30,1.0,29,1,1.0,1.0,1.1317919379831089e-05,0.001311713563764505,-1.1317919379831089e-05,1.1317919379831089e-05,False,False
0.02,1.148019151883055,0.1418970546041639,1.502728361552242,0.30651775080661736,7,0.11333333333333333,6,1,0.11333333333333333,0.3033333333333333,3.5037975579827755e-05,1.1294108152226713e-05,0.010959384445962913,1.1294108152226713e-05,True,False
0.012,1.1940178745896355,0.1097647921249647,1.490263494013909,0.09569649166368402,8,0.11333333333333333,7,1,0.11333333333333333,0.36666666666666664,3.905929192420934e-05,1.1213860984382248e-05,0.005756360951919072,1.1213860984382248e-05,True,False
0.002,0.603192125797592,0.044736280102247346,0.6820847823346456,0.19805228160621244,26,0.17666666666666664,25,1,0.17666666666666664,0.49333333333333323,3.647010452894427e-05,1.1029772650342213e-05,0.0019428829257654241,1.1029772650342213e-05,True,True
0.005,1.1082866946101109,0.0707697366622136,1.5356205795595688,0.12781679996586498,11,0.17666666666666664,10,1,0.17666666666666664,0.36666666666666664,2.5690272759369927e-05,1.090055190240141e-05,0.003930522682562664,1.090055190240141e-05,True,False
0.002,0.9895671257973412,0.044736280102247346,0.08260869551376283,0.2455128797135977,21,0.6833333333333333,20,1,0.6833333333333333,0.8733333333333333,1.0202475665022046e-05,7.388318490384371e-05,1.837741367831365e-05,1.0202475665022046e-05,True,False
0.005,0.6208909985936125,0.0707697366622136,0.7464363110830453,0.16735186041183217,29,0.11333333333333333,28,1,0.11333333333333333,0.36666666666666664,4.221501783651881e-05,9.962123005542144e-06,0.00842570498306949,9.962123005542144e-06,True,False
0.005,1.3171680727051676,0.0707697366622136,1.4862727568608436,0.531498756734941,4,0.3033333333333333,3,1,0.3033333333333333,0.42999999999999994,9.756149150472876e-06,2.3788385966564546e-05,0.0011250649399226938,9.756149150472876e-06,True,True
0.012,1.038605104570412,0.1097647921249647,1.4617432868451197,0.056093580902990256,16,0.17666666666666664,15,1,0.17666666666666664,0.24,9.723256648662209e-06,1.0696866326960467e-05,0.014818694014381144,9.723256648662209e-06,True,False
0.012,1.137721340066714,0.1097647921249647,1.5547643264530122,0.2355568865101782,8,0.24,7,1,0.24,0.3033333333333333,9.538957676966369e-06,3.7929370538654754e-05,0.007380328242648428,9.538957676966369e-06,True,False
0.002,0.9896219102706951,0.044736280102247346,0.2569157526353105,0.2437707194553816,21,0.24,20,1,0.24,0.7466666666666666,3.401887765902611e-05,8.953510390434866e-06,0.0001687328073688408,8.953510390434866e-06,True,True
0.002,0.9950996377715705,0.044736280102247346,0.23653231609964337,0.23792513045002253,20,0.3033333333333333,19,1,0.3033333333333333,0.5566666666666666,8.412710355418395e-06,9.653190150706408e-06,0.00020393465164006517,8.412710355418395e-06,True,True
0.002,0.5993643262353857,0.044736280102247346,0.20522764254297202,0.17970062048672436,25,0.7466666666666666,24,1,0.7466666666666666,0.8733333333333333,8.169508021791744e-06,0.00029717512773542234,7.309413373452157e-05,8.169508021791744e-06,True,False
0.002,0.9641229820678009,0.044736280102247346,0.8711664356947675,0.17612398713409813,27,0.24,26,1,0.24,0.36666666666666664,7.557006827982298e-06,2.226383530302618e-05,0.002859033052243219,7.557006827982298e-06,True,False
0.005,1.0368420398972509,0.0707697366622136,1.534300696443746,0.08129981951866087,17,0.24,16,1,0.24,0.3033333333333333,7.330540356897346e-06,2.0837668296374515e-05,0.00676417492958525,7.330540356897346e-06,True,False
0.005,0.9498419073155066,0.0707697366622136,0.5511172856788843,0.1568439677547702,29,0.36666666666666664,28,1,0.36666666666666664,0.42999999999999994,7.158693357471701e-06,0.0001451421546067408,0.003672824152342545,7.158693357471701e-06,True,True
0.05,1.1316391967000385,0.2255134058981312,1.4823997251531154,0.1420251948323423,7,0.17666666666666664,6,1,0.17666666666666664,0.17666666666666664,7.119904356839209e-06,2.8478789027409646e-05,0.02523116082807003,7.119904356839209e-06,True,False
0.002,0.5907549537618475,0.044736280102247346,0.6782230028784035,0.21717662049541397,23,0.24,22,1,0.24,0.36666666666666664,6.535491136005433e-06,1.1123419225535935e-05,0.0018533389028987269,6.535491136005433e-06,True,False
0.002,0.5908866503360815,0.044736280102247346,0.05377325475472183,0.2174875387459352,23,1.0,22,1,1.0,1.0,6.435554526141794e-06,0.00034004691884189313,-6.435554526141794e-06,6.435554526141794e-06,False,False
0.005,1.075996474181986,0.0707697366622136,1.2937319441940576,0.0851469005934347,14,0.17666666666666664,13,1,0.17666666666666664,0.24,6.42188110671881e-06,7.324789129962458e-06,0.0048425843404608735,6.42188110671881e-06,True,False
0.002,0.9569660554203552,0.044736280102247346,0.514250463149864,0.18769532639540704,29,0.11333333333333333,28,1,0.11333333333333333,0.7466666666666666,0.00017882137178823094,6.339742115866146e-06,0.000669356854454287,6.339742115866146e-06,True,True
0.005,1.1443083686818842,0.0707697366622136,1.5024191795044812,0.04601527823283713,12,0.17666666666666664,11,1,0.17666666666666664,0.3033333333333333,1.2309283018926607e-05,6.318875023236055e-06,0.0034986412298642997,6.318875023236055e-06,True,False
0.002,0.9757326636042077,0.044736280102247346,0.07389481980378851,0.19774865436395395,24,0.11333333333333333,23,1,0.11333333333333333,1.0,0.0005337065286041196,6.194835225693989e-06,-0.0005337065286041196,6.194835225693989e-06,False,True
0.002,0.953664116678074,0.044736280102247346,0.1732077419126693,0.13410560525741064,30,0.6833333333333333,29,1,0.6833333333333333,0.9366666666666665,5.685924378257367e-05,0.00034999186107690457,6.18078141066954e-06,6.18078141066954e-06,True,False
0.02,1.0687287825086724,0.1418970546041639,1.5179179730096752,0.24139322914357983,10,0.11333333333333333,9,1,0.11333333333333333,0.17666666666666664,5.916351787579009e-06,8.14379786199474e-06,0.017443649511220793,5.916351787579009e-06,True,False
0.002,0.9565628528637093,0.044736280102247346,0.7092866603124852,0.2017545882211999,29,0.24,28,1,0.24,0.3033333333333333,5.913309456380194e-06,1.1295446729346013e-05,0.0023936172307361834,5.913309456380194e-06,True,False
0.002,0.9751214827531823,0.044736280102247346,0.09442297185286073,0.23117446068846426,24,0.7466666666666666,23,1,0.7466666666666666,0.8733333333333333,5.535087849227814e-06,0.00012329580634398916,3.618423847717978e-05,5.535087849227814e-06,True,False
0.005,0.9533154616520622,0.0707697366622136,0.8662043140235491,0.17468864923153707,28,0.24,27,1,0.24,0.24,5.311017537573512e-06,2.202695833705297e-05,0.0076898987467487806,5.311017537573512e-06,True,False
0.002,0.9573364352687747,0.044736280102247346,0.9737124791038962,0.1721556119355196,29,0.24,28,1,0.24,0.3033333333333333,5.12689421617416e-06,1.7362311551770304e-05,0.0037282341700949706,5.12689421617416e-06,True,False
0.012,1.1706983664822643,0.1097647921249647,1.4967618957572646,0.07194265702381761,9,0.24,8,1,0.24,0.3033333333333333,4.763044355914092e-06,3.100026456599129e-05,0.006776488847007255,4.763044355914092e-06,True,False
0.002,0.6030462889792094,0.044736280102247346,0.6383533720579118,0.17759821968453704,26,0.11333333333333333,25,1,0.11333333333333333,0.5566666666666666,6.615484290440183e-05,4.31375495244489e-06,0.0016370400599269985,4.31375495244489e-06,True,True
0.002,0.5907107730664362,0.044736280102247346,0.7244535853837855,0.21205404538448502,23,0.24,22,1,0.24,0.3033333333333333,4.1014553760664476e-06,1.0444627416482121e-05,0.0020841877449093013,4.1014553760664476e-06,True,False
0.005,0.9606967652033209,0.0707697366622136,0.4282087747238841,0.1874964124313407,26,0.42999999999999994,25,1,0.42999999999999994,0.42999999999999994,4.028340791747049e-06,0.0001127230552417786,0.0023728081522279955,4.028340791747049e-06,True,True
0.005,1.072787709274949,0.0707697366622136,1.5477627067983246,0.05049513980873895,16,0.11333333333333333,15,1,0.11333333333333333,0.3033333333333333,2.2844454279229458e-05,3.964100815538968e-06,0.005406693408354953,3.964100815538968e-06,True,False
0.05,1.1626069081470065,0.2255134058981312,1.4965502582823305,0.2615825041135375,6,0.11333333333333333,5,1,0.11333333333333333,0.3033333333333333,7.214877331406917e-05,3.955731709942931e-06,0.021212894973069368,3.955731709942931e-06,True,False
0.002,1.07401153438049,0.044736280102247346,1.4298986667933977,0.10251482439458406,14,0.24,13,1,0.24,0.3033333333333333,3.728887917742771e-06,1.055320387652958e-05,0.0020615840359018258,3.728887917742771e-06,True,False
0.012,1.1351163725582194,0.1097647921249647,1.5268137737872345,0.027852001596753263,11,0.11333333333333333,10,1,0.11333333333333333,0.17666666666666664,4.777300186319241e-06,3.6877172108087486e-06,0.008974315504645617,3.6877172108087486e-06,True,False
0.012,1.103982328447495,0.1097647921249647,1.2451557316124007,0.15441954066462382,10,0.17666666666666664,9,1,0.17666666666666664,0.17666666666666664,3.30789288099961e-06,5.165278335337006e-06,0.008721822907068986,3.30789288099961e-06,True,False
0.032,1.2909364431156833,0.17985349979247828,1.2069345581335338,0.5437806085230931,4,0.11333333333333333,3,1,0.11333333333333333,0.36666666666666664,3.937277816288415e-05,3.1582235058488783e-06,0.007488983345650072,3.1582235058488783e-06,True,False
0.002,0.9672584169905766,0.044736280102247346,0.1846352903672293,0.21173989276126395,26,0.11333333333333333,25,1,0.11333333333333333,1.0,0.0002862865663704804,3.1476393808509965e-06,-0.00025139188348601737,3.1476393808509965e-06,False,True
0.05,1.3659254201159505,0.2255134058981312,1.2929789828012066,0.9089731302010002,3,0.3033333333333333,2,1,0.3033333333333333,0.3033333333333333,3.055470756291659e-06,9.99728273269251e-05,0.008241873525962987,3.055470756291659e-06,True,False
0.005,1.1653008477563374,0.0707697366622136,1.1146925637383347,0.1255816865962809,9,0.17666666666666664,8,1,0.17666666666666664,0.24,2.961501638051086e-06,4.7337866218587796e-06,0.002440861351636115,2.961501638051086e-06,True,False
0.005,0.9498687309407342,0.0707697366622136,1.0611022464693711,0.1713671759606274,29,0.11333333333333333,28,1,0.11333333333333333,0.17666666666666664,5.3537968363655585e-06,2.850652700945692e-06,0.010800465916275011,2.850652700945692e-06,True,False
0.012,1.1799323393085026,0.1097647921249647,1.4611512978000434,0.050661031700721074,9,0.17666666666666664,8,1,0.17666666666666664,0.24,2.678436516125862e-06,1.395113621577564e-05,0.006758002642279232,2.678436516125862e-06,True,False
0.05,1.170623784807613,0.2255134058981312,1.4118276365402123,0.21410471275815113,6,0.24,5,1,0.24,0.24,2.523835909580083e-06,4.2625093307626165e-05,0.020888177360288827,2.523835909580083e-06,True,False
0.005,0.9645270150403777,0.0707697366622136,0.017185248298990916,0.20995580137464662,25,0.42999999999999994,24,1,0.42999999999999994,0.42999999999999994,2.508551101043225e-06,6.120978950656923e-05,0.0014246416426395771,2.508551101043225e-06,True,True
0.005,0.5972275196156578,0.0707697366622136,0.1636334521249143,0.21060720115128587,23,0.11333333333333333,22,1,0.11333333333333333,0.42999999999999994,2.260258675718514e-05,2.222809138416291e-06,0.0017823784858996435,2.222809138416291e-06,True,True
0.012,1.0792071087195354,0.1097647921249647,1.5053966579142957,0.25273367397965035,10,0.11333333333333333,9,1,0.11333333333333333,0.24,8.189361705340618e-06,2.109165930027669e-06,0.01087810129556911,2.109165930027669e-06,True,False
0.005,1.1473525649705862,0.0707697366622136,1.4034311819481433,0.2410189897507969,8,0.24,7,1,0.24,0.3033333333333333,2.089389394694889e-06,1.9777214261319824e-05,0.002992272228608428,2.089389394694889e-06,True,False
0.002,1.1354943442058967,0.044736280102247346,1.1649764383113002,0.19695723584628666,9,0.17666666666666664,8,1,0.17666666666666664,0.3033333333333333,1.85021808060459e-06,2.1889642271283527e-06,0.0012155640973333457,1.85021808060459e-06,True,False
0.02,1.112647305131447,0.1418970546041639,1.4454383856169466,0.16161885363667386,9,0.11333333333333333,8,1,0.11333333333333333,0.3033333333333333,5.0298826130635816e-05,1.7195686169450568e-06,0.01344162053259046,1.7195686169450568e-06,True,False
0.002,1.0555063159726479,0.044736280102247346,1.4265592181534017,0.039927941714105304,20,0.11333333333333333,19,1,0.11333333333333333,0.3033333333333333,1.027720057719149e-05,1.696189662473775e-06,0.002532139668335951,1.696189662473775e-06,True,False
0.032,1.0323210435844226,0.17985349979247828,1.4809878027191765,0.2078437901636984,11,0.11333333333333333,10,1,0.11333333333333333,0.11333333333333333,4.025013417714371e-06,1.6437961647373933e-06,0.028569877924951137,1.6437961647373933e-06,True,False
0.02,1.0108408785443075,0.1418970546041639,1.4960593109311244,0.17195290164294408,14,0.11333333333333333,13,1,0.11333333333333333,0.11333333333333333,1.4006266801512741e-06,2.9344100859101177e-06,0.02446954998889007,1.4006266801512741e-06,True,False
0.005,0.9531396325419285,0.0707697366622136,0.4444542168038364,0.1526089741157953,28,0.11333333333333333,27,1,0.11333333333333333,0.49333333333333323,5.817227464034028e-05,1.0610954889265978e-06,0.0030428382567888176,1.0610954889265978e-06,True,True
0.002,1.0199306048232692,0.044736280102247346,1.3097664162158758,0.04690671337617825,23,0.11333333333333333,22,1,0.11333333333333333,0.24,4.599635491050199e-06,1.05246090028759e-06,0.0032378809802061847,1.05246090028759e-06,True,False
0.002,0.6039423369309799,0.044736280102247346,0.12904594659789326,0.22638139453967587,26,0.49333333333333323,25,1,0.49333333333333323,0.49333333333333323,9.495199180569651e-07,2.517398189362313e-05,0.00028581025028697957,9.495199180569651e-07,True,True
0.005,0.946215061576196,0.0707697366622136,0.28210948510947,0.18400606018011947,30,0.11333333333333333,29,1,0.11333333333333333,0.5566666666666666,0.00013585291841447487,8.693334143166647e-07,0.0023286514018818322,8.693334143166647e-07,True,True
0.012,1.165211361705212,0.1097647921249647,1.2393688245496328,0.27829335175078196,7,0.24,6,1,0.24,0.24,8.405975146626517e-07,1.5320634041058967e-05,0.0059450889422341165,8.405975146626517e-07,True,False
0.002,1.1176706199635909,0.044736280102247346,1.458145685798242,0.25284287717068726,9,0.11333333333333333,8,1,0.11333333333333333,0.3033333333333333,5.1115224817594555e-06,7.654834402323999e-07,0.001528120665210582,7.654834402323999e-07,True,False
0.002,0.9540887586714184,0.044736280102247346,0.196742277047231,0.1733886532583019,30,0.11333333333333333,29,1,0.11333333333333333,1.0,0.0011479017011097334,6.701126305133889e-07,-0.0011479017011097334,6.701126305133889e-07,False,True
0.002,0.6141192821754089,0.044736280102247346,0.6131636962228855,0.1976280219866647,29,0.11333333333333333,28,1,0.11333333333333333,0.49333333333333323,3.863543605222722e-05,5.554504956653285e-07,0.001973446344228414,5.554504956653285e-07,True,True
0.002,0.6031200453879975,0.044736280102247346,0.6308949561214829,0.19439709747959713,26,0.11333333333333333,25,1,0.11333333333333333,0.5566666666666666,6.939844847226264e-05,2.6746743622093945e-07,0.001578732808453182,2.6746743622093945e-07,True,True
0.02,0.970719382501524,0.1418970546041639,1.4501574529470374,0.05033768710186972,20,0.11333333333333333,19,1,0.11333333333333333,0.11333333333333333,4.8232782219938e-07,2.2173566169695936e-07,0.031541056740214166,2.2173566169695936e-07,True,False
0.05,1.0204625012440622,0.2255134058981312,1.5219249946715059,0.2209714641564613,10,0.11333333333333333,9,1,0.11333333333333333,0.11333333333333333,4.785816895687151e-06,2.222842086601045e-08,0.036073297964023844,2.222842086601045e-08,True,False
0.002,1.0200237269711112,0.044736280102247346,1.3388170495180172,0.054627150093647686,22,0.05,21,1,0.05,0.3033333333333333,8.825826904596626e-06,-7.610496486712944e-07,0.003227091988413666,-7.610496486712944e-07,True,False
0.005,0.9606901378042209,0.0707697366622136,0.4768423202281731,0.19251855226805792,26,0.05,25,1,0.05,0.49333333333333323,8.8463339848398e-05,-1.0195029530719169e-06,0.0027338571651671197,-1.0195029530719169e-06,True,True
0.002,0.6172191765500135,0.044736280102247346,0.5276517852289134,0.1288157838163859,30,0.05,29,1,0.05,0.42999999999999994,2.83207276489221e-05,-1.106737938344829e-06,0.0019800128204214853,-1.106737938344829e-06,True,True
0.005,0.6210378547919518,0.0707697366622136,0.6053383888425659,0.14861969709340783,29,0.05,28,1,0.05,0.36666666666666664,4.207959742658542e-05,-1.9463379664485185e-06,0.007521825551185914,-1.9463379664485185e-06,True,False
0.012,1.0354021378123333,0.1097647921249647,1.5556737901210962,0.09221802185483871,15,0.05,14,1,0.05,0.3033333333333333,3.813568797282198e-05,-3.062626905011007e-06,0.014627945351682173,-3.062626905011007e-06,True,False


==> anc/valve_asymmetry_checks.py <==
#!/usr/bin/env python3
"""
valve_asymmetry_checks.py: certified and float64 checks for the switching
threshold and the open-close asymmetry of the pulsed valve at the valley
targets QR1, QC1 and D3.

Certified quantities are two-sided enclosures or sign certificates in Arb ball
arithmetic at 256 bits, built from one-sided primitives only (the method of
pulse_engine.py and paperV_checks.py):
  * a negative lambda_min is proved by the Rayleigh quotient of an explicit
    witness vector (a rigorous upper bound on lambda_min for any vector);
  * positive semidefiniteness (PPT) by Sylvester's criterion;
  * a two-sided enclosure of lambda_min by the Rayleigh upper bound together
    with Sylvester's criterion on H - s*I (then lambda_min > s).
Float64 quantities (response curves, crossing rounds, the effective lever
law, the budget-law ratios, the pulse atlas and other deposited float64
tables, the noise thresholds) are labelled as such and never promoted.

Blocks: C0 two-sided contrast of QC1; C1 minimal centred pulse (every k <= 8);
C2 end margins; C3 levers at matched positions; C4 direct levers; C5 worked
example and final-round levers; C6 noise at eta = 1.4e-4; C7 margins at the
window-edge brackets of QR1; NC planted false claims; F1 response curves; F2 crossing rounds; F3 placement; F4 effective
lever law; F5 linear-approach law; F6 budget-law ratios; F7 deposited float64
tables recomputed (pulse atlas, signal optima, D3 walk, tilt thresholds) and
the 6 GHz temperatures quoted in the discussion; F8 noise thresholds and the
uniform-contraction law; F9 power-law extrapolation of the first two searches
and the shot arithmetic of the discussion.

Usage:  python3 valve_asymmetry_checks.py [certified|float64|all]   (default all)
Writes valve_asymmetry_results.json next to this file.  Exit status is the
number of failed checks.  Needs numpy and python-flint (tested with 0.9.0).
"""
import json, math, os, sys, time
import numpy as np
from flint import arb, acb, acb_mat, ctx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import pulse_engine as pe  # noqa: E402  (import-safe; primitives and circuit builder)
ctx.prec = 256

PHI = "0.044736280102247346"            # epsilon = sin^2(phi) = 0.002 for every valley target
TARGETS = {
    "QR1": dict(theta="0.8762894250210506", kappa="0.1247057659254267",
                beta="0.05210240689909829", n=88),
    "QC1": dict(theta="0.6891907806455668", kappa="0.11191302043215262",
                beta="0.05538719740686704", n=80),
    "D3":  dict(theta="0.8658200621431981", kappa="0.2603365388964298",
                beta="0.04415909934609924", n=108),
    # search targets used only for the budget-law rows (scan4 and probe60 certificate files)
    "F60": dict(theta="0.6705610353511089", kappa="0.4402640027526843",
                beta="0.06962080043692495", n=59),
    "F28": dict(theta="0.9532658794873731", kappa="0.19852675401252956",
                beta="0.1729320970727042", n=27, phi="0.0707697366622136"),
}
HOLD, HOT = "0.4016", "0.05"
GRID = [float(x) for x in np.linspace(0.05, 1.0, 16)]   # binary64 grid of the search, p_j = 0.05 + 0.95 j / 15
FAILS = []
RESULTS = {"certified": {}, "float64": {}}

def check(label, cond, detail=""):
    print("  %-74s %s %s" % (label, "PASS" if cond else "FAIL", detail))
    if not cond:
        FAILS.append(label)

# ------------------------------------------------------------------ circuit
_cache = {}
def pair(target, p):
    key = (target, p)
    if key not in _cache:
        t = TARGETS[target]
        u = pe.U(arb(t["theta"]), arb(t.get("phi", PHI)), arb(t["kappa"]), arb(t["beta"]))
        _cache[key] = pe.bloch_pair_general(u, pe.tau(arb(p)))
    return _cache[key]

def schedule(target, k, hold, depth, pos="centred", n=None):
    n = n or TARGETS[target]["n"]
    h, d = pair(target, hold), pair(target, depth)
    if k == 0:
        return [h] * n
    if pos == "centred":
        a = (n - k) // 2
        return [h] * a + [d] * k + [h] * (n - k - a)
    if pos == "early":
        return [d] * k + [h] * (n - k)
    return [h] * (n - k) + [d] * k

def mid_round(n, k):
    """Lower middle round of a centred k-pulse (pulse occupies rounds a+1..a+k)."""
    return (n - k) // 2 + k // 2

def prefixes(sched):
    A = [[arb(1) if i == j else arb(0) for j in range(3)] for i in range(3)]
    c = [arb(0)] * 3
    out = []
    for Ai, ci in sched:
        A = pe._matmul3(Ai, A)
        c = [sum((Ai[i][j] * c[j] for j in range(3)), arb(0)) + ci[i] for i in range(3)]
        out.append((A, c))
    return out

# ------------------------------------------------------------------ primitives
def _shifted(H, s):
    M = acb_mat(4, 4)
    for i in range(4):
        for j in range(4):
            M[i, j] = H[i, j] - (acb(s) if i == j else acb(0))
    return M

def sign(A, c):
    """'NPT' (witness), 'PPT' (Sylvester) or 'INDETERMINATE'."""
    H = pe.choi_PT_pair(A, c)
    npt, q = pe.certify_negative(H, pe.witness_from(A, c))
    if npt:
        return "NPT"
    ppt, _ = pe.certify_psd(H)
    return "PPT" if ppt else "INDETERMINATE"

def lam_ball(A, c):
    """Ball containing lambda_min, from a certified upper and lower bound."""
    H = pe.choi_PT_pair(A, c)
    _, q = pe.certify_negative(H, pe.witness_from(A, c))
    hi = arb(q.upper())
    scale = max(abs(float(q.mid())), 1e-6)
    for d in (1e-14, 1e-13, 1e-12, 1e-11, 1e-10, 1e-9, 1e-8):
        s = arb(float(q.mid()) - d * scale)
        ok, _ = pe.certify_psd(_shifted(H, s))
        if ok:
            return s.union(hi)
    raise RuntimeError("lower bound not certified")

def lever(lam, r):
    a, b = lam[r], lam[r - 1]
    if not ((a < 0 and b < 0) or (a > 0 and b > 0)):
        raise RuntimeError("sign change between rounds %d and %d" % (r - 1, r))
    return abs(a).log() - abs(b).log()

def s7(x, d=7):
    return x.str(d, radius=False)

def _emax(a, b):                 # a, b exact (radius-0) balls
    return a if bool(a >= b) else b

def _emin(a, b):
    return a if bool(a <= b) else b

def amax(xs):
    """Enclosure of max(xs) for balls xs, from their exact endpoints."""
    lo, hi = xs[0].lower(), xs[0].upper()
    for x in xs[1:]:
        lo, hi = _emax(lo, x.lower()), _emax(hi, x.upper())
    return lo.union(hi)

def amin(xs):
    lo, hi = xs[0].lower(), xs[0].upper()
    for x in xs[1:]:
        lo, hi = _emin(lo, x.lower()), _emin(hi, x.upper())
    return lo.union(hi)

# ------------------------------------------------------------------ certified
def certified():
    C = RESULTS["certified"]
    print("C0  CONTRAST OF QC1, TWO-SIDED (floor 81; n = 80 on the 16-point grid of the search)")
    pr0 = prefixes([pair("QC1", "0")] * 81)
    check("QC1 floor 81 at p = 0: NPT at round 80, PPT at round 81",
          sign(*pr0[79]) == "NPT" and sign(*pr0[80]) == "PPT")
    lamg, sg = {}, {}
    for j, p in enumerate(GRID):
        A, c = prefixes([pair("QC1", p)] * 80)[-1]
        sg[j], lamg[j] = sign(A, c), lam_ball(A, c)
    win = range(5, 14)
    check("QC1 window: PPT exactly at grid points j = 5..13 (p = 0.367 .. 0.873)",
          all(sg[j] == ("PPT" if j in win else "NPT") for j in range(16)),
          "".join("+" if sg[j] == "PPT" else "-" for j in range(16)))
    m_in = amax([lamg[j] for j in win]); nu005, nu1 = -lamg[0], -lamg[15]
    Cq = amin([m_in, nu005, nu1])
    C["QC1_contrast"] = dict(m_in=s7(m_in, 8), nu_005=s7(nu005, 8), nu_1=s7(nu1, 8), C=s7(Cq, 8),
                             radius=float(Cq.rad()))
    print("    m_in = %s  nu_0.05 = %s  nu_1 = %s  C = %s (radius %.1e)" %
          (s7(m_in, 8), s7(nu005, 8), s7(nu1, 8), s7(Cq, 8), float(Cq.rad())))
    check("QC1 contrast = 2.7408919e-3, two-sided, binding term nu_0.05",
          abs(float(Cq.mid()) - 2.7408919e-3) < 5e-11 and float(Cq.rad()) < 1e-9 and bool(nu005 < m_in)
          and bool(nu005 < nu1))
    print("C1  MINIMAL CENTRED PULSE AT QR1 (hold 0.4016, depth 0.05, n = 88)")
    n = 88
    finals = {}
    for k in range(0, 9):
        A, c = prefixes(schedule("QR1", k, HOLD, HOT))[-1]
        finals[k] = sign(A, c)
    check("k = 0..7 centred: composite at round 88 certified PPT",
          all(finals[k] == "PPT" for k in range(8)), str([finals[k] for k in range(8)]))
    check("k = 8 centred: composite at round 88 certified NPT", finals[8] == "NPT")
    pref8 = prefixes(schedule("QR1", 8, HOLD, HOT))
    s8 = [sign(*pref8[r - 1]) for r in range(1, n + 1)]
    check("k = 8 centred: certified NPT at every round 1..88", all(s == "NPT" for s in s8))
    pref7 = prefixes(schedule("QR1", 7, HOLD, HOT))
    s7r = [sign(*pref7[r - 1]) for r in range(1, n + 1)]
    check("k = 7 centred: NPT at rounds 1..87, PPT at 88 (crossing in (87, 88])",
          all(s == "NPT" for s in s7r[:87]) and s7r[87] == "PPT")
    Ae, ce = prefixes(schedule("QR1", 8, HOLD, HOT, pos="early"))[-1]
    check("k = 8 early: composite at round 88 certified PPT", sign(Ae, ce) == "PPT")
    C["minimal_pulse"] = dict(k_PPT=list(range(8)), k_switch=8)

    print("C2  END MARGINS (lambda_min of the n-round composite)")
    lam_open = lam_ball(*prefixes(schedule("QR1", 0, HOLD, HOT))[-1])
    lam_close = lam_ball(*prefixes(schedule("QR1", 0, HOT, HOT))[-1])
    lam_qc1 = lam_ball(*prefixes(schedule("QC1", 0, HOLD, HOT))[-1])
    prefD = prefixes(schedule("D3", 0, HOLD, HOT))
    lam_d3_106, lam_d3_107, lam_d3_108 = (lam_ball(*prefD[r - 1]) for r in (106, 107, 108))
    check("QR1 hold 0.4016, round 88: lambda_min = +1.3011396e-3",
          abs(float(lam_open.mid()) - 1.3011396e-3) < 5e-11, s7(lam_open, 8))
    check("QR1 hot hold 0.05, round 88: lambda_min = -2.8502660e-3 (= -nu_0.05)",
          abs(float(lam_close.mid()) + 2.8502660e-3) < 5e-11, s7(lam_close, 8))
    check("QC1 hold 0.4016, round 80: lambda_min > 0", lam_qc1 > 0, s7(lam_qc1))
    s87 = sign(*prefixes(schedule("QR1", 0, HOLD, HOT))[86])
    s79 = sign(*prefixes(schedule("QC1", 0, HOLD, HOT))[78])
    check("hold crossings in the last round interval: QR1 NPT at 87, QC1 NPT at 79", s87 == "NPT" and s79 == "NPT")
    check("D3 hold 0.4016: NPT at 106, PPT at 107 and 108", lam_d3_106 < 0 and lam_d3_107 > 0 and lam_d3_108 > 0,
          "%s %s %s" % (s7(lam_d3_106, 4), s7(lam_d3_107, 4), s7(lam_d3_108, 4)))
    C["end_margins"] = dict(QR1_open=s7(lam_open, 8), QR1_close=s7(lam_close, 8), QC1_open=s7(lam_qc1, 6),
                            D3_106=s7(lam_d3_106, 4), D3_107=s7(lam_d3_107, 4), D3_108=s7(lam_d3_108, 4))

    print("C3  LEVERS AT MATCHED POSITIONS (mode OPEN, centred pulse at depth 0.05)")
    spec = {"QR1": (12, (25, 44, 75)), "QC1": (9, (20, 40, 70)), "D3": (26, (25, 55, 95))}
    C["levers"] = {}
    for tgt, (k, (re, rm, rl)) in spec.items():
        n_t = TARGETS[tgt]["n"]
        assert rm == mid_round(n_t, k) or tgt != "QR1" or rm == 44
        pp = prefixes(schedule(tgt, k, HOLD, HOT)); ph = prefixes(schedule(tgt, 0, HOLD, HOT))
        need = sorted({re - 1, re, rm - 1, rm, rl - 1, rl})
        lp = {r: lam_ball(*pp[r - 1]) for r in need}; lh = {r: lam_ball(*ph[r - 1]) for r in need}
        Le, Lm, Ll, Lhm = lever(lp, re), lever(lp, rm), lever(lp, rl), lever(lh, rm)
        rec = dict(k=k, rounds=[re, rm, rl], L_early=s7(Le), L_mid=s7(Lm), L_late=s7(Ll), L_hold_mid=s7(Lhm),
                   Delta_mid=s7(Lm - Lhm, 6), late_over_early=s7(Ll / Le, 4), mid_over_early=s7(Lm / Le, 4),
                   holdmid_over_early=s7(Lhm / Le, 4), pulse_over_hold_same_round=s7(Lm / Lhm, 5),
                   max_radius=max(float(x.rad()) for x in (Le, Lm, Ll, Lhm)))
        C["levers"][tgt] = rec
        print("    %-3s k=%-2d L(%d)=%s L(%d)=%s L(%d)=%s | hold L(%d)=%s | same-round ratio %s | late/early %s" %
              (tgt, k, re, rec["L_early"], rm, rec["L_mid"], rl, rec["L_late"], rm, rec["L_hold_mid"],
               rec["pulse_over_hold_same_round"], rec["late_over_early"]))
        r_same = float((Lm / Lhm).mid())
        check("%s: pulse/hold lever ratio at the same round within 1.5 per cent of 1" % tgt, abs(r_same - 1) < 0.015,
              "%.4f" % r_same)
    check("Paper VI lever values reproduced (QR1 -0.0224949, -0.0304554, -0.0780584)",
          C["levers"]["QR1"]["L_early"].startswith("-0.0224948") and C["levers"]["QR1"]["L_mid"].startswith("-0.0304554")
          and C["levers"]["QR1"]["L_late"].startswith("-0.0780583"))

    print("C4  DIRECT LEVERS Delta = L_pulsed - L_hold AT A MID-PULSE ROUND")
    print("    (OPEN: k = 12 centred, hot pulses against the 0.4016 hold; CLOSE: k = 25 centred,")
    print("     window pulses against the 0.05 hold; QR1 at round 44, QC1 at round 40)")
    C["direct_levers"] = {}
    def direct(tgt, k, hold, depth, r):
        pp = prefixes(schedule(tgt, k, hold, depth)); ph_ = prefixes(schedule(tgt, 0, hold, hold))
        lp = {q: lam_ball(*pp[q - 1]) for q in (r - 1, r)}; lh_ = {q: lam_ball(*ph_[q - 1]) for q in (r - 1, r)}
        return lever(lp, r) - lever(lh_, r)
    rows = [("QR1", "OPEN", 12, HOLD, d, 44) for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] + \
           [("QC1", "OPEN", 12, HOLD, d, 40) for d in ("0.05", "0.113", "0.177", "0.24")] + \
           [("QR1", "CLOSE", 25, HOT, d, 44) for d in ("0.4016", "0.43", "0.556", "0.62")]
    for tgt, mode, k, hold, dp, r in rows:
        D = direct(tgt, k, hold, dp, r)
        C["direct_levers"]["%s %s %s" % (tgt, mode, dp)] = s7(D, 5)
        pp_ = prefixes(schedule(tgt, k, hold, dp)); ph2 = prefixes(schedule(tgt, 0, hold, hold))
        Lp_ = lever({q: lam_ball(*pp_[q - 1]) for q in (r - 1, r)}, r)
        Lh_ = lever({q: lam_ball(*ph2[q - 1]) for q in (r - 1, r)}, r)
        C.setdefault("same_round_ratio", {})["%s %s %s" % (tgt, mode, dp)] = s7(Lp_ / Lh_, 5)
        print("    %-3s %-5s k=%-2d depth %-6s Delta(%d) = %s   pulse/hold same round = %s" %
              (tgt, mode, k, dp, r, s7(D, 5), s7(Lp_ / Lh_, 5)))
    dl = C["direct_levers"]
    vals_o = [float(arb(dl["QR1 OPEN %s" % d])) for d in ("0.05", "0.113", "0.177", "0.24", "0.303")]
    vals_c = [float(arb(dl["QR1 CLOSE %s" % d])) for d in ("0.4016", "0.43", "0.556", "0.62")]
    vals_q = [float(arb(dl["QC1 OPEN %s" % d])) for d in ("0.05", "0.113", "0.177", "0.24")]
    check("QR1 OPEN: Delta < 0 and |Delta| decreasing toward the window edge",
          all(v < 0 for v in vals_o) and all(abs(vals_o[i]) > abs(vals_o[i + 1]) for i in range(4)))
    check("QR1 CLOSE: Delta > 0 and increasing with depth into the window",
          all(v > 0 for v in vals_c) and all(vals_c[i] < vals_c[i + 1] for i in range(3)))
    check("Paper VI CLOSE values reproduced (+2.9273e-4, +3.3632e-4, +5.6556e-4, +7.0436e-4)",
          all(abs(v - w) < 5e-9 for v, w in zip(vals_c, (2.9273e-4, 3.3632e-4, 5.6556e-4, 7.0436e-4))),
          str(["%.4e" % v for v in vals_c]))
    ratios = [float(arb(v)) for v in C["same_round_ratio"].values()]
    check("pulse/hold lever ratio at the same round within 2.5 per cent of 1 (all rows, both modes)",
          all(abs(x - 1) < 0.025 for x in ratios), "%.4f .. %.4f" % (min(ratios), max(ratios)))
    allopen = [abs(v) for v in vals_o + vals_q]
    check("OPEN |Delta| over QR1 and QC1 rows lies in [1.1e-4, 2.8e-4]",
          1.1e-4 <= min(allopen) and max(allopen) <= 2.8e-4, "%.3e .. %.3e" % (min(allopen), max(allopen)))
    lh = {q: lam_ball(*prefixes(schedule("QR1", 0, HOLD, HOT))[q - 1]) for q in (43, 44)}

    print("C5  WORKED EXAMPLE INPUTS AND FINAL-ROUND LEVERS")
    p8 = prefixes(schedule("QR1", 8, HOLD, HOT))
    l8 = {r: lam_ball(*p8[r - 1]) for r in (43, 44)}
    D8 = lever(l8, 44) - lever(lh, 44)
    C["Delta_k8_r44"] = s7(D8, 6)
    check("Delta(44) on the k = 8 schedule = -2.67733e-4", abs(float(D8.mid()) + 2.67733e-4) < 1e-9, s7(D8, 6))
    p12 = prefixes(schedule("QR1", 12, HOLD, HOT))
    l12 = {r: lam_ball(*p12[r - 1]) for r in range(83, 89)}
    fin = {r: abs(lever(l12, r)) for r in range(84, 89)}
    C["final_levers_k12"] = {str(r): s7(v, 10) for r, v in fin.items()}
    print("    |L(r)|, r = 84..88, k = 12:", ", ".join("%d: %s" % (r, s7(v, 5)) for r, v in fin.items()))
    check("final-round levers |L(84..88)| = 0.2155, 0.2723, 0.3715, 0.5906, 1.6010",
          all(abs(float(fin[r].mid()) - w) < 5e-5
              for r, w in zip(range(84, 89), (0.2155, 0.2723, 0.3715, 0.5906, 1.6010))))

    print("C6  NOISE AT eta = 1.4e-4: STATIC PROTOCOL AGAINST THE BEST PULSE (QR1, n = 88)")
    sN = arb(1) - arb("1.4e-4")
    def noisy(pr):
        A_, c_ = pr
        return ([[sN * A_[i][j] for j in range(3)] for i in range(3)], [sN * x for x in c_])
    hN, dN = noisy(pair("QR1", HOLD)), noisy(pair("QR1", HOT))
    a53 = (88 - 53) // 2
    st = sign(*prefixes([dN] * 88)[-1])
    b53 = sign(*prefixes([hN] * a53 + [dN] * 53 + [hN] * (88 - 53 - a53))[-1])
    C["noise_eta_1.4e-4"] = dict(static=st, centred_k53=b53)
    check("eta = 1.4e-4: static signature dead (PPT), centred k = 53 pulse alive (NPT)",
          st == "PPT" and b53 == "NPT", "%s / %s" % (st, b53))

    print("C7  MARGINS AT THE WINDOW-EDGE BRACKETS OF QR1 (n = 88)")
    edge = {}
    for p_, want in (("0.3175", "NPT"), ("0.3177", "PPT"), ("0.9137", "PPT"), ("0.9138", "NPT")):
        A_, c_ = prefixes([pair("QR1", p_)] * 88)[-1]
        edge[p_] = (sign(A_, c_), lam_ball(A_, c_))
        print("    p = %s: %s, lambda_min = %s" % (p_, edge[p_][0], s7(edge[p_][1], 6)))
    C["edge_margins"] = {p_: dict(sign=v[0], lam=s7(v[1], 8)) for p_, v in edge.items()}
    mags = [abs(float(v[1].mid())) for v in edge.values()]
    check("window-edge brackets: signs NPT / PPT / PPT / NPT, margins of order 1e-6",
          [v[0] for v in edge.values()] == ["NPT", "PPT", "PPT", "NPT"] and 1e-7 < min(mags) and max(mags) < 1e-5,
          "%.2e .. %.2e" % (min(mags), max(mags)))

    print("NC  PLANTED FALSE CLAIMS (each must be rejected by the primitives)")
    A7, c7 = prefixes(schedule("QR1", 7, HOLD, HOT))[-1]
    H7 = pe.choi_PT_pair(A7, c7)
    bad1, _ = pe.certify_negative(H7, pe.witness_from(A7, c7))
    check("claim: k = 7 composite NPT at round 88 -> rejected", not bad1)
    A8, c8 = prefixes(schedule("QR1", 8, HOLD, HOT))[-1]
    bad2, _ = pe.certify_psd(pe.choi_PT_pair(A8, c8))
    check("claim: k = 8 composite PPT at round 88 -> rejected", not bad2)
    Ah, ch = prefixes(schedule("QR1", 0, HOLD, HOT))[-1]
    lam = lam_ball(Ah, ch)
    bad3, _ = pe.certify_psd(_shifted(pe.choi_PT_pair(Ah, ch), arb(lam.upper()) + arb("1e-9")))
    check("claim: QR1 hold end margin exceeds its certified upper bound by 1e-9 -> rejected", not bad3)
    Ac, cc = prefixes(schedule("QR1", 0, HOT, HOT))[-1]
    bad4, _ = pe.certify_psd(pe.choi_PT_pair(Ac, cc))
    check("claim: hot-hold composite PPT at round 88 -> rejected", not bad4)

# ------------------------------------------------------------------ float64
def fpair(target, p):
    A, c = pair(target, p)
    return (np.array([[float(A[i][j].mid()) for j in range(3)] for i in range(3)]),
            np.array([float(x.mid()) for x in c]))

_X = np.array([[0, 1], [1, 0]], complex); _Y = np.array([[0, -1j], [1j, 0]], complex)
_Z = np.diag([1, -1]).astype(complex); _S = [_X, _Y, _Z]; _I2 = np.eye(2, dtype=complex)

def flam(A, c):
    J = np.zeros((4, 4), complex)
    for i in range(2):
        for j in range(2):
            E = np.zeros((2, 2), complex); E[i, j] = 1
            t = np.trace(E) / 2; v = np.array([np.trace(_S[q] @ E) / 2 for q in range(3)])
            w = t * c + A @ v
            J += np.kron(E, t * _I2 + w[0] * _S[0] + w[1] * _S[1] + w[2] * _S[2]) / 2
    H = J.reshape(2, 2, 2, 2).transpose(2, 1, 0, 3).reshape(4, 4)
    return np.linalg.eigvalsh(H)[0]

def ftraj(target, k, hold, depth, pos="centred", n=None, extra=0):
    n = n or TARGETS[target]["n"]
    h, d = fpair(target, hold), fpair(target, depth)
    if k == 0: s = [h] * n
    elif pos == "centred":
        a = (n - k) // 2; s = [h] * a + [d] * k + [h] * (n - k - a)
    elif pos == "early": s = [d] * k + [h] * (n - k)
    else: s = [h] * (n - k) + [d] * k
    s = s + [h] * extra
    A = np.eye(3); c = np.zeros(3); out = []
    for Ai, ci in s:
        A = Ai @ A; c = Ai @ c + ci; out.append(flam(A, c))
    return np.array(out)

def crossing(lam):
    """First sign change NPT -> PPT, by linear interpolation (rounds 1-based)."""
    for r in range(1, len(lam)):
        if lam[r - 1] < 0 <= lam[r]:
            return r + (-lam[r - 1]) / (lam[r] - lam[r - 1])
    return None

def float64():
    F = RESULTS["float64"]
    print("F1  RESPONSE OF THE END MARGIN TO PULSE LENGTH (QR1, centred)")
    curves = {}
    for label, hold, depth, kmax in (("OPEN 0.05", HOLD, "0.05", 16), ("OPEN 0.24", HOLD, "0.24", 24),
                                     ("CLOSE 0.4016", HOT, "0.4016", 40), ("CLOSE 0.62", HOT, "0.62", 40)):
        curves[label] = [float(ftraj("QR1", k, hold, depth)[-1]) for k in range(0, kmax + 1)]
    F["response_curves"] = curves
    o = curves["OPEN 0.05"]; c1 = curves["CLOSE 0.4016"]; c2 = curves["CLOSE 0.62"]
    F["mu_first_round"] = {k: v[1] - v[0] for k, v in curves.items()}
    print("    first-round response mu: " + ", ".join("%s %+.3e" % (k, v) for k, v in F["mu_first_round"].items()))
    kmin = {lab: next((k for k, v in enumerate(cv) if (v < 0 if lab.startswith("OPEN") else v >= 0)), None)
            for lab, cv in curves.items()}
    F["kmin_from_curves"] = kmin
    check("atlas minima reproduced: OPEN 0.05 -> 8, OPEN 0.24 -> 18, CLOSE 0.4016 -> 35, CLOSE 0.62 -> 21",
          kmin == {"OPEN 0.05": 8, "OPEN 0.24": 18, "CLOSE 0.4016": 35, "CLOSE 0.62": 21}, str(kmin))
    lin = [(o[k] - o[0]) / k for k in range(1, 9)]
    F["open_slope_range"] = [min(lin), max(lin)]
    print("    OPEN 0.05 mean slope (lambda_k - lambda_0)/k for k=1..8: %.3e .. %.3e" % (min(lin), max(lin)))
    print("    CLOSE 0.4016 increments at k=1, 10, 20, 34: %.2e %.2e %.2e %.2e" %
          (c1[1] - c1[0], c1[10] - c1[9], c1[20] - c1[19], c1[34] - c1[33]))

    print("F2  CROSSING ROUNDS (linear interpolation of lambda_min between rounds)")
    F["crossing"] = {}
    for k in (0, 7, 8, 12):
        lam = ftraj("QR1", k, HOLD, HOT, extra=3)
        F["crossing"][k] = crossing(lam)
        print("    QR1 OPEN depth 0.05, k = %2d: crossing at round %.4f" % (k, F["crossing"][k]))
    check("crossing moves past the read-out between k = 7 and k = 8",
          F["crossing"][7] <= 88 < F["crossing"][8])

    print("F3  POSITION: first-round response and minimal pulse by placement (QR1, depth 0.05)")
    F["position"] = {}
    for pos in ("early", "centred", "late"):
        l0 = ftraj("QR1", 0, HOLD, HOT)[-1]; l1 = ftraj("QR1", 1, HOLD, HOT, pos=pos)[-1]
        km = next(k for k in range(1, 89) if ftraj("QR1", k, HOLD, HOT, pos=pos)[-1] < 0)
        F["position"][pos] = dict(mu=float(l1 - l0), kmin=km)
        print("    %-7s mu = %+.3e   k_min = %d" % (pos, l1 - l0, km))
    check("placement minima 32 / 8 / 33 (early / centred / late)",
          [F["position"][p]["kmin"] for p in ("early", "centred", "late")] == [32, 8, 33])

    print("F4  EFFECTIVE LEVER LAW |L(r)| = a + b/(r* - r), log-space fit, QR1 k = 12")
    lam = ftraj("QR1", 12, HOLD, HOT)
    L = np.abs(np.diff(np.log(np.abs(lam))))          # L(r) for r = 2..88
    r = np.arange(2, 89, dtype=float)
    best = None
    for rs in np.arange(88.05, 90.0, 0.001):
        X = np.vstack([np.ones_like(r), 1.0 / (rs - r)]).T
        # fit in log space: minimise sum (log(a + b x) - log L)^2 by Gauss-Newton from linear LS start
        coef, *_ = np.linalg.lstsq(X, L, rcond=None)
        a, b = coef
        for _ in range(30):
            m = a + b * X[:, 1]
            if np.any(m <= 0): break
            res = np.log(m) - np.log(L)
            Jm = np.vstack([1 / m, X[:, 1] / m]).T
            step, *_ = np.linalg.lstsq(Jm, -res, rcond=None)
            a, b = a + step[0], b + step[1]
        m = a + b * X[:, 1]
        if np.any(m <= 0): continue
        res = np.log(m) - np.log(L)
        sse = float(res @ res)
        if best is None or sse < best[0]:
            best = (sse, a, b, rs)
    sse, a, b, rs = best
    ly = np.log(L); r2 = 1 - sse / float(((ly - ly.mean()) ** 2).sum())
    F["lever_law"] = dict(a=a, b=b, rstar=rs, R2_log=r2)
    print("    a = %.5f  b = %.4f  r* = %.3f  R2(log) = %.5f" % (a, b, rs, r2))
    check("effective law: b within 5 per cent of 1 and R2(log) > 0.999", abs(b - 1) < 0.05 and r2 > 0.999)

    print("F5  LINEAR APPROACH: |L(r)| = ln(1 + 1/(r_c - r)) with the interpolated crossing, no fit")
    rc = F["crossing"][12]
    cert = RESULTS["certified"].get("final_levers_k12")
    if cert:
        dev = {r: math.log(1 + 1 / (rc - r)) / float(cert[str(r)]) - 1 for r in range(84, 89)}
        F["linear_law_vs_certified"] = {str(r): d for r, d in dev.items()}
        print("    r_c = %.4f; relative deviation from certified |L(r)|: %s" %
              (rc, ", ".join("%d: %+.1f%%" % (r, 100 * d) for r, d in dev.items())))
        check("parameter-free linear law within 2.5 per cent of the certified levers, r = 84..88",
              all(abs(d) < 0.025 for d in dev.values()))
    # the same log-space fit applied to an exactly linear approach crossing at r_c
    rr = np.arange(2, 89, dtype=float)
    Lsyn = np.log(1 + 1 / (rc - rr))
    best = None
    for rs in np.arange(88.3, 90.0, 0.001):
        X = np.vstack([np.ones_like(rr), 1.0 / (rs - rr)]).T
        coef, *_ = np.linalg.lstsq(X, Lsyn, rcond=None); a_, b_ = coef
        for _ in range(30):
            m = a_ + b_ * X[:, 1]
            if np.any(m <= 0): break
            res = np.log(m) - np.log(Lsyn)
            Jm = np.vstack([1 / m, X[:, 1] / m]).T
            st, *_ = np.linalg.lstsq(Jm, -res, rcond=None); a_, b_ = a_ + st[0], b_ + st[1]
        m = a_ + b_ * X[:, 1]
        if np.any(m <= 0): continue
        sse = float(((np.log(m) - np.log(Lsyn)) ** 2).sum())
        if best is None or sse < best[0]: best = (sse, a_, b_, rs)
    F["fit_to_exact_linear"] = dict(a=best[1], b=best[2], rstar=best[3])
    print("    same fit to an exactly linear approach crossing at %.4f: a = %.5f b = %.4f r* = %.3f"
          % (rc, best[1], best[2], best[3]))

    print("F6  BUDGET-LAW RATIOS k_min / (2 m / |mean Delta over the pulse block|), k_min schedules")
    rows = [("QR1", "OPEN", HOLD, d) for d in ("0.05", "0.113", "0.177", "0.24", "0.303")] + \
           [("QC1", "OPEN", HOLD, d) for d in ("0.05", "0.113", "0.177", "0.24")] + \
           [("QR1", "CLOSE", HOT, d) for d in ("0.4016", "0.43", "0.556", "0.62")] + \
           [("D3", "OPEN", HOLD, "0.05"), ("F60", "OPEN", HOLD, "0.05"), ("F28", "OPEN", HOLD, "0.05")]
    F["budget"] = {}
    for tgt, mode, hold, dp in rows:
        n_t = TARGETS[tgt]["n"]
        l0 = ftraj(tgt, 0, hold, dp)
        km = next(k for k in range(1, n_t + 1)
                  if ((ftraj(tgt, k, hold, dp)[-1] < 0) if mode == "OPEN" else (ftraj(tgt, k, hold, dp)[-1] >= 0)))
        lp = ftraj(tgt, km, hold, dp)
        dl = np.diff(np.log(np.abs(lp)) - np.log(np.abs(l0)))      # dl[i] = Delta(i + 2)
        a = (n_t - km) // 2
        dbar = float(np.mean(dl[max(a - 1, 0):a + km - 1]))
        m = abs(float(l0[-1])); kpred = 2 * m / abs(dbar)
        F["budget"]["%s %s %s" % (tgt, mode, dp)] = dict(kmin=km, m=m, dbar=dbar, kpred=kpred, ratio=km / kpred)
        print("    %-3s %-5s %-6s k_min=%-3d m=%.4e mean Delta=%+.4e  k_pred=%7.3f  ratio=%.3f" %
              (tgt, mode, dp, km, m, dbar, kpred, km / kpred))
    B = F["budget"]
    ro = [v["ratio"] for k_, v in B.items() if (k_.startswith("QR1 OPEN") or k_.startswith("QC1 OPEN"))]
    rc_ = [v["ratio"] for k_, v in B.items() if "CLOSE" in k_]
    ru = [B[x]["ratio"] for x in ("F60 OPEN 0.05", "QC1 OPEN 0.05", "QR1 OPEN 0.05", "D3 OPEN 0.05")]
    print("    OPEN (QR1, QC1): %.3f .. %.3f   CLOSE: %.3f .. %.3f   p = 0.05 rows, floors 60-109: %.3f .. %.3f   floor 28: k_pred = %.3f"
          % (min(ro), max(ro), min(rc_), max(rc_), min(ru), max(ru), B["F28 OPEN 0.05"]["kpred"]))
    check("budget-law ratios reproduce the development record (OPEN 0.83..1.29, CLOSE 1.29..2.49)",
          abs(min(ro) - 0.831) < 0.01 and abs(max(ro) - 1.286) < 0.01 and abs(min(rc_) - 1.290) < 0.01 and abs(max(rc_) - 2.488) < 0.01)

    print("F7  DEPOSITED FLOAT64 TABLES, RECOMPUTED (pulse atlas, signal optima, D3 walk, tilt thresholds)")
    Jd = lambda f: json.load(open(os.path.join(HERE, f)))
    atlas, reg, spf = Jd("pulse_atlas_qr1_f64.json")["atlas"], Jd("register2_f64.json"), Jd("signal_plane_f64.json")
    POS = ("early", "centred", "late")
    def kmin_f(tgt, hold, dp, pos, open_mode):
        for k in range(1, TARGETS[tgt]["n"] + 1):
            l = ftraj(tgt, k, hold, dp, pos=pos)[-1]
            if (l < 0) if open_mode else (l >= 0):
                return k
        return None
    F["atlas"] = {}
    ok = True
    for d in ("0.05", "0.113", "0.177", "0.24", "0.303"):
        got = {p: kmin_f("QR1", HOLD, d, p, True) for p in POS}
        sig = -float(ftraj("QR1", got["centred"] + 4, HOLD, d)[-1])
        F["atlas"]["QR1 OPEN " + d] = dict(got, signal_kmin_plus4=sig)
        ok &= all(got[p] == atlas[d][p] for p in POS) and abs(sig / atlas[d]["signal_at_kmin_plus4"] - 1) < 1e-8
    check("QR1 mode OPEN atlas: 15 minimal pulses and 5 signals = pulse_atlas_qr1_f64.json", ok)
    ok = True
    for d in ("0.4016", "0.43", "0.556", "0.62"):
        got = {p: kmin_f("QR1", HOT, d, p, False) for p in POS}
        F["atlas"]["QR1 CLOSE " + d] = got
        ok &= all(got[p] == reg["qr1_close"][d][p] for p in POS)
    check("QR1 mode CLOSE atlas: 12 minimal pulses = register2_f64.json", ok)
    ok = True
    for d in ("0.05", "0.113", "0.177", "0.24"):
        got = {p: kmin_f("QC1", HOLD, d, p, True) for p in POS}
        sig = -float(ftraj("QC1", got["centred"] + 4, HOLD, d)[-1])
        F["atlas"]["QC1 OPEN " + d] = dict(got, signal_kmin_plus4=sig)
        ok &= all(got[p] == reg["qc1_open"][d][p] for p in POS) and abs(sig / reg["qc1_open"][d]["signal"] - 1) < 1e-8
    check("QC1 mode OPEN atlas: 12 minimal pulses and 4 signals = register2_f64.json", ok)
    F["signal_optima"] = {}
    ok = True
    for d in ("0.05", "0.113", "0.177", "0.24"):
        s = [-float(ftraj("QR1", k, HOLD, d)[-1]) for k in range(1, 89)]
        kk = int(np.argmax(s)) + 1
        F["signal_optima"][d] = dict(k=kk, signal=s[kk - 1])
        ok &= kk == spf[d]["kopt"] and abs(s[kk - 1] / spf[d]["sig_opt"] - 1) < 1e-8
    check("signal optima at k = 53, 57, 60, 61 = signal_plane_f64.json",
          ok and [F["signal_optima"][d]["k"] for d in ("0.05", "0.113", "0.177", "0.24")] == [53, 57, 60, 61])
    w = reg["d3_walk"]
    hD, dD = fpair("D3", "0.05"), fpair("D3", repr(w["pstar"]))
    def death_round(k, rmax=130):
        A = np.eye(3); c = np.zeros(3)
        for r_ in range(1, rmax + 1):
            Ai, ci = dD if r_ <= k else hD
            A = Ai @ A; c = Ai @ c + ci
            if flam(A, c) >= 0:
                return r_
        return None
    trans, prev = [], None
    for k in range(0, 111):
        b_ = death_round(k)
        if b_ != prev:
            trans.append([k, b_]); prev = b_
    F["d3_walk_transitions"] = trans
    check("D3 walk, k = 0..110: steps 109, 108, 107, 106 from k = 0, 48, 60, 76 = register2_f64.json",
          trans == w["transitions"], str(trans))
    t = TARGETS["QR1"]
    uq = pe.U(arb(t["theta"]), arb(PHI), arb(t["kappa"]), arb(t["beta"]))
    def tilt_end(rx, ry):
        A, c = pe.bloch_pair_general(uq, pe.tau_r(arb(repr(rx)), arb(repr(ry)), arb(HOLD)))
        Af = np.array([[float(A[i][j].mid()) for j in range(3)] for i in range(3)])
        cf = np.array([float(x.mid()) for x in c])
        An, cn = np.eye(3), np.zeros(3)
        for _ in range(88):
            An = Af @ An; cn = Af @ cn + cf
        return flam(An, cn)
    def bisect(f, lo, hi, it=50):
        for _ in range(it):
            m = 0.5 * (lo + hi)
            if f(m) >= 0: lo = m
            else: hi = m
        return 0.5 * (lo + hi)
    ry_ = bisect(lambda x: tilt_end(0.0, x), 0.0, 0.5); rx_ = bisect(lambda x: tilt_end(x, 0.0), 0.0, 0.5)
    F["tilt_thresholds"] = dict(r_y=ry_, r_x=rx_, ratio=rx_ / ry_)
    print("    sustained tilt thresholds at r_z = 0.4016: r_y* = %.7f, r_x* = %.6f, ratio %.1f" % (ry_, rx_, rx_ / ry_))
    check("tilt thresholds r_y* = 0.0120243, r_x* = 0.329156, ratio 27 = register2_f64.json",
          abs(ry_ - reg["tilt"]["ry_star"][0]) < 1e-9 and abs(rx_ - reg["tilt"]["rx_star"][0]) < 1e-8
          and round(rx_ / ry_) == 27)

    kB, hP = 1.380649e-23, 6.62607015e-34
    Tk = lambda p, f=6e9: hP * f / kB / (2 * math.atanh(p))
    temps = {p: Tk(p) for p in (0.4016, 0.3176, 0.9137, 0.303, 0.05)}
    F["temperatures_6GHz_K"] = {repr(p): v for p, v in temps.items()}
    print("    6 GHz temperatures (K): " + ", ".join("p = %s: %.4f" % (p, v) for p, v in temps.items()))
    check("6 GHz: hold 338 mK; window 93 to 438 mK; OPEN pulses 0.46 K (p = 0.303) to 2.9 K (p = 0.05)",
          round(1e3 * temps[0.4016]) == 338 and round(1e3 * temps[0.9137]) == 93 and round(1e3 * temps[0.3176]) == 438
          and round(temps[0.303], 2) == 0.46 and round(temps[0.05], 1) == 2.9)

    print("F8  NOISE THRESHOLDS AND THE UNIFORM-CONTRACTION LAW (QR1, hold 0.4016, pulse 0.05, centred; k = 88 static)")
    h0, d0 = fpair("QR1", HOLD), fpair("QR1", HOT)
    def end_eta(k, eta):
        s_ = 1.0 - eta
        h, d = (s_ * h0[0], s_ * h0[1]), (s_ * d0[0], s_ * d0[1])
        a = (88 - k) // 2
        A = np.eye(3); c = np.zeros(3)
        for Ai, ci in [h] * a + [d] * k + [h] * (88 - k - a):
            A = Ai @ A; c = Ai @ c + ci
        return flam(A, c)
    F["noise"] = {}
    devs = []
    for k in (8, 12, 20, 30, 53, 70, 80, 88):
        nu = -end_eta(k, 0.0)
        lo, hi = 0.0, 1e-3
        for _ in range(60):
            m = 0.5 * (lo + hi)
            if end_eta(k, m) < 0: lo = m
            else: hi = m
        th = 0.5 * (lo + hi); pred = 1 - (1 + 4 * nu) ** (-1.0 / 88)
        devs.append(th / pred - 1)
        F["noise"][k] = dict(nu=nu, threshold=th, predicted=pred)
        print("    k = %2d  nu = %.5e  eta* = %.4e  (1 - eta*)^88 = 1/(1 + 4 nu) gives %.4e  (%+.3f%%)" %
              (k, nu, th, pred, 100 * (th / pred - 1)))
    check("thresholds obey (1 - eta*)^88 = 1/(1 + 4 nu) to within 0.05 per cent, k = 8..88",
          max(abs(x) for x in devs) < 5e-4, "max %.3f%%" % (100 * max(abs(x) for x in devs)))
    N = F["noise"]
    check("k = 12 and static thresholds reproduce the deposited 3.5733e-5 and 1.29e-4",
          abs(N[12]["threshold"] / reg["noise"]["lam_crit"] - 1) < 1e-6
          and round(N[88]["threshold"], 6) == Jd("valley_noise_certificates.json")["f64_threshold_static"])
    check("k = 8 switch dies at 6.5e-6", round(N[8]["threshold"], 7) == 6.5e-6, "%.4e" % N[8]["threshold"])
    check("ratios: static / k = 12 threshold = 3.6; k = 53 / static = 1.20",
          round(N[88]["threshold"] / N[12]["threshold"], 1) == 3.6 and round(N[53]["threshold"] / N[88]["threshold"], 2) == 1.20,
          "%.3f, %.3f" % (N[88]["threshold"] / N[12]["threshold"], N[53]["threshold"] / N[88]["threshold"]))

    print("F9  POWER-LAW EXTRAPOLATION OF THE FIRST TWO SEARCHES; SHOT ARITHMETIC")
    import csv
    vrows = []
    for fn in ("valleys_scan4.csv", "valleys_probe60.csv"):
        vrows += [r_ for r_ in csv.DictReader(open(os.path.join(HERE, fn))) if r_["has_return"] == "True"]
    Fv = np.array([int(r_["floor"]) for r_ in vrows]); Cv = np.array([float(r_["contrast"]) for r_ in vrows])
    pos = Cv > 0
    Fv, Cv = Fv[pos], Cv[pos]
    def floor_at(xs, ys):
        b_, a_ = np.polyfit(np.log10(xs), np.log10(ys), 1)
        return 10 ** ((math.log10(0.05) - a_) / b_)
    ext = {"all valleys": floor_at(Fv, Cv)}
    for w in (5, 10):
        for stat, fn_ in (("max", np.max), ("q90", lambda v: np.quantile(v, 0.9))):
            xs, ys = [], []
            for lo in range(1, 61, w):
                sel = (Fv >= lo) & (Fv < lo + w)
                if sel.sum() >= 10:
                    xs.append(Fv[sel].mean()); ys.append(fn_(Cv[sel]))
            ext["band %s, width %d" % (stat, w)] = floor_at(np.array(xs), np.array(ys))
    fl = sorted(set(Fv.tolist()))
    ext["per-floor max"] = floor_at(np.array(fl, float), np.array([Cv[Fv == f_].max() for f_ in fl]))
    F["power_law_floor_at_C_0.05"] = ext
    print("    floor at which C = 0.05: " + ", ".join("%s %.0f" % (k_, v_) for k_, v_ in ext.items()))
    check("power-law extrapolations place C = 0.05 between floors 300 and 1400, beyond the probed 120",
          all(300 < v_ < 1400 for v_ in ext.values()), "%.0f .. %.0f" % (min(ext.values()), max(ext.values())))
    shots = 16 * 18 * 4e5
    F["sweep_shots"] = shots
    check("sixteen-point sweep at 18 settings x 4e5 shots is of order 1e8 shots", round(math.log10(shots)) == 8,
          "%.2e" % shots)

if __name__ == "__main__":
    what = sys.argv[1] if len(sys.argv) > 1 else "all"
    t0 = time.time()
    if what in ("certified", "all"):
        certified()
    if what in ("float64", "all"):
        float64()
    json.dump(RESULTS, open(os.path.join(HERE, "valve_asymmetry_results.json" if what == "all"
                                         else "valve_asymmetry_results_%s.json" % what), "w"), indent=1, default=str)
    print("\n%d check(s) failed; %.0f s" % (len(FAILS), time.time() - t0))
    sys.exit(len(FAILS))


==> anc/valve_asymmetry_results.json <==
{
 "certified": {
  "QC1_contrast": {
   "m_in": "0.0029886044",
   "nu_005": "0.0027408919",
   "nu_1": "0.0028715737",
   "C": "0.0027408919",
   "radius": 1.3579702171766189e-17
  },
  "minimal_pulse": {
   "k_PPT": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7
   ],
   "k_switch": 8
  },
  "end_margins": {
   "QR1_open": "0.0013011396",
   "QR1_close": "-0.0028502660",
   "QC1_open": "0.000766918",
   "D3_106": "-0.001405",
   "D3_107": "0.001240",
   "D3_108": "0.003861"
  },
  "levers": {
   "QR1": {
    "k": 12,
    "rounds": [
     25,
     44,
     75
    ],
    "L_early": "-0.02249485",
    "L_mid": "-0.03045545",
    "L_late": "-0.07805837",
    "L_hold_mid": "-0.03018168",
    "Delta_mid": "-0.000273771",
    "late_over_early": "3.470",
    "mid_over_early": "1.354",
    "holdmid_over_early": "1.342",
    "pulse_over_hold_same_round": "1.0091",
    "max_radius": 1.0050007749750088e-14
   },
   "QC1": {
    "k": 9,
    "rounds": [
     20,
     40,
     70
    ],
    "L_early": "-0.02387089",
    "L_mid": "-0.03345888",
    "L_late": "-0.09935702",
    "L_hold_mid": "-0.03318368",
    "Delta_mid": "-0.000275200",
    "late_over_early": "4.162",
    "mid_over_early": "1.402",
    "holdmid_over_early": "1.390",
    "pulse_over_hold_same_round": "1.0083",
    "max_radius": 1.0090741100962404e-14
   },
   "D3": {
    "k": 26,
    "rounds": [
     25,
     55,
     95
    ],
    "L_early": "-0.01757571",
    "L_mid": "-0.02538512",
    "L_late": "-0.07763932",
    "L_hold_mid": "-0.02511888",
    "Delta_mid": "-0.000266234",
    "late_over_early": "4.417",
    "mid_over_early": "1.444",
    "holdmid_over_early": "1.429",
    "pulse_over_hold_same_round": "1.0106",
    "max_radius": 1.0084292070034696e-14
   }
  },
  "direct_levers": {
   "QR1 OPEN 0.05": "-0.00027377",
   "QR1 OPEN 0.113": "-0.00025491",
   "QR1 OPEN 0.177": "-0.00022224",
   "QR1 OPEN 0.24": "-0.00017679",
   "QR1 OPEN 0.303": "-0.00011816",
   "QC1 OPEN 0.05": "-0.00027906",
   "QC1 OPEN 0.113": "-0.00025953",
   "QC1 OPEN 0.177": "-0.00022608",
   "QC1 OPEN 0.24": "-0.00017974",
   "QR1 CLOSE 0.4016": "0.00029273",
   "QR1 CLOSE 0.43": "0.00033632",
   "QR1 CLOSE 0.556": "0.00056556",
   "QR1 CLOSE 0.62": "0.00070436"
  },
  "same_round_ratio": {
   "QR1 OPEN 0.05": "1.0091",
   "QR1 OPEN 0.113": "1.0084",
   "QR1 OPEN 0.177": "1.0074",
   "QR1 OPEN 0.24": "1.0059",
   "QR1 OPEN 0.303": "1.0039",
   "QC1 OPEN 0.05": "1.0084",
   "QC1 OPEN 0.113": "1.0078",
   "QC1 OPEN 0.177": "1.0068",
   "QC1 OPEN 0.24": "1.0054",
   "QR1 CLOSE 0.4016": "0.99042",
   "QR1 CLOSE 0.43": "0.98899",
   "QR1 CLOSE 0.556": "0.98149",
   "QR1 CLOSE 0.62": "0.97695"
  },
  "Delta_k8_r44": "-0.000267733",
  "final_levers_k12": {
   "84": "0.2155254654",
   "85": "0.2723188045",
   "86": "0.3714822370",
   "87": "0.5906397393",
   "88": "1.600957101"
  },
  "noise_eta_1.4e-4": {
   "static": "PPT",
   "centred_k53": "NPT"
  },
  "edge_margins": {
   "0.3175": {
    "sign": "NPT",
    "lam": "-1.7745645e-6"
   },
   "0.3177": {
    "sign": "PPT",
    "lam": "1.3067248e-6"
   },
   "0.9137": {
    "sign": "PPT",
    "lam": "1.1290023e-6"
   },
   "0.9138": {
    "sign": "NPT",
    "lam": "-1.7921957e-6"
   }
  }
 },
 "float64": {
  "response_curves": {
   "OPEN 0.05": [
    0.0013011396385371754,
    0.0011125418978181513,
    0.0009256729560390425,
    0.0007408631956437485,
    0.0005583655025787309,
    0.0003785154471142783,
    0.0002015060995375547,
    2.767175479361194e-05,
    -0.00014285083624154138,
    -0.00030973916853003743,
    -0.0004729039924023125,
    -0.0006320486877122274,
    -0.0007871178663452289,
    -0.0009378579280366914,
    -0.0010842294931717662,
    -0.0012260415612753745,
    -0.0013632493909208879
   ],
   "OPEN 0.24": [
    0.0013011396385371754,
    0.0012192041825157766,
    0.0011376526285179166,
    0.0010565718813358275,
    0.0009760253452486739,
    0.0008961067906761565,
    0.0008168652585343566,
    0.0007383999311759598,
    0.0006607466866156486,
    0.0005840076295037631,
    0.0005082077928309753,
    0.0004334487404383185,
    0.00035974803072417484,
    0.00028720232887253003,
    0.0002158260588372968,
    0.0001457058280611603,
    7.685813668627326e-05,
    9.353680635344222e-06,
    -5.67829963991862e-05,
    -0.00012150354080242162,
    -0.00018476876741871018,
    -0.0002465595459730063,
    -0.00030681495767277065,
    -0.00036555229317669917,
    -0.00042268145756821433
   ],
   "CLOSE 0.4016": [
    -0.0028502660068039686,
    -0.002834782352611804,
    -0.0028126835848885875,
    -0.002784152613250976,
    -0.0027492353467308424,
    -0.002708266256282357,
    -0.0026612100071182203,
    -0.002608584278319664,
    -0.002550230970475046,
    -0.0024868780620713477,
    -0.002418207162889308,
    -0.0023451786190008196,
    -0.002267281008661359,
    -0.002185723713262078,
    -0.0020997750144102667,
    -0.002010904316515945,
    -0.0019181383855928684,
    -0.0018232117802249117,
    -0.0017248950136963372,
    -0.0016251870029605796,
    -0.0015225940424162272,
    -0.0014193727209731435,
    -0.0013137640546072155,
    -0.0012082698685874917,
    -0.0011008717272219606,
    -0.0009942987499020626,
    -0.0008862855883647825,
    -0.0007797655448523831,
    -0.0006722452893471465,
    -0.0005668344513203714,
    -0.000460836585516453,
    -0.00035750555079264477,
    -0.00025397201252880074,
    -0.0001535982874496844,
    -5.3377058334433096e-05,
    4.325972255837707e-05,
    0.00013941852742542363,
    0.00023163897733094726,
    0.00032308477052340947,
    0.00041031000436164445,
    0.000496491429401144
   ],
   "CLOSE 0.62": [
    -0.0028502660068039686,
    -0.002842328160501772,
    -0.0028170503448669095,
    -0.0027749361525774324,
    -0.0027162312655121617,
    -0.002641841019180466,
    -0.002551878303078904,
    -0.0024477227260381396,
    -0.002329238077914517,
    -0.002198335685525145,
    -0.0020545252093126286,
    -0.0019002905898621385,
    -0.0017346970492964368,
    -0.0015608244526213204,
    -0.0013772209915587726,
    -0.0011875676066566523,
    -0.0009898430133442866,
    -0.0007883161260995078,
    -0.0005803656468102086,
    -0.00037081749973318605,
    -0.00015644276452285018,
    5.742359313499401e-05,
    0.0002746025643019599,
    0.0004893138199157569,
    0.0007059322784238489,
    0.0009183099512867792,
    0.0011313162933323006,
    0.0013385253720349388,
    0.0015452225994741621,
    0.0017448035493874596,
    0.0019428745051449606,
    0.0021327592655718233,
    0.0023202765737222776,
    0.0024987898606402127,
    0.0026742121302328423,
    0.0028400599211582285,
    0.0030022162532063815,
    0.003154463727400582,
    0.003302528875169993,
    0.003440570301839299,
    0.0035740329697856207
   ]
  },
  "mu_first_round": {
   "OPEN 0.05": -0.00018859774071902408,
   "OPEN 0.24": -8.19354560213988e-05,
   "CLOSE 0.4016": 1.548365419216458e-05,
   "CLOSE 0.62": 7.937846302196686e-06
  },
  "kmin_from_curves": {
   "OPEN 0.05": 8,
   "OPEN 0.24": 18,
   "CLOSE 0.4016": 35,
   "CLOSE 0.62": 21
  },
  "open_slope_range": [
   -0.00018859774071902408,
   -0.0001804988093473396
  ],
  "crossing": {
   "0": 87.58955258312793,
   "7": 87.99118579823272,
   "8": 88.04599514919315,
   "12": 88.25482911946094
  },
  "position": {
   "early": {
    "mu": 2.3215768315683035e-05,
    "kmin": 32
   },
   "centred": {
    "mu": -0.00018859774071902408,
    "kmin": 8
   },
   "late": {
    "mu": 2.5699128628214754e-05,
    "kmin": 33
   }
  },
  "lever_law": {
   "a": 0.00775541335936658,
   "b": 0.9722172222938176,
   "rstar": 88.62400000000274,
   "R2_log": 0.9994521273405379
  },
  "linear_law_vs_certified": {
   "84": -0.020566389111680072,
   "85": -0.016172146645781815,
   "86": -0.011889268753204396,
   "87": -0.00772882510876427,
   "88": -0.004244722896900921
  },
  "fit_to_exact_linear": {
   "a": 0.00017398724095379995,
   "b": 0.9872286112049226,
   "rstar": 88.63200000000158
  },
  "budget": {
   "QR1 OPEN 0.05": {
    "kmin": 8,
    "m": 0.0013011396385371754,
    "dbar": -0.0002704306198301476,
    "kpred": 9.622724226675196,
    "ratio": 0.8313654025149307
   },
   "QR1 OPEN 0.113": {
    "kmin": 9,
    "m": 0.0013011396385371754,
    "dbar": -0.0002508516746556487,
    "kpred": 10.373776777239277,
    "ratio": 0.8675721671345936
   },
   "QR1 OPEN 0.177": {
    "kmin": 12,
    "m": 0.0013011396385371754,
    "dbar": -0.00022233304671119095,
    "kpred": 11.70441963337413,
    "ratio": 1.025253739688472
   },
   "QR1 OPEN 0.24": {
    "kmin": 18,
    "m": 0.0013011396385371754,
    "dbar": -0.0001754675857925905,
    "kpred": 14.830541295247237,
    "ratio": 1.213711599708669
   },
   "QR1 OPEN 0.303": {
    "kmin": 32,
    "m": 0.0013011396385371754,
    "dbar": -8.938393297404368e-05,
    "kpred": 29.11350161588918,
    "ratio": 1.0991463830834922
   },
   "QC1 OPEN 0.05": {
    "kmin": 5,
    "m": 0.0007669181039611726,
    "dbar": -0.0002673897014408677,
    "kpred": 5.736332400451659,
    "ratio": 0.8716370759139266
   },
   "QC1 OPEN 0.113": {
    "kmin": 6,
    "m": 0.0007669181039611726,
    "dbar": -0.0002531913050889771,
    "kpred": 6.058012961319192,
    "ratio": 0.9904237640807954
   },
   "QC1 OPEN 0.177": {
    "kmin": 8,
    "m": 0.0007669181039611726,
    "dbar": -0.00022361726605676924,
    "kpred": 6.859202936203296,
    "ratio": 1.1663162723726261
   },
   "QC1 OPEN 0.24": {
    "kmin": 11,
    "m": 0.0007669181039611726,
    "dbar": -0.00017925046796296584,
    "kpred": 8.556943953079355,
    "ratio": 1.2855056735578445
   },
   "QR1 CLOSE 0.4016": {
    "kmin": 35,
    "m": 0.0028502660068039686,
    "dbar": 0.00021006513110414713,
    "kpred": 27.136974059639147,
    "ratio": 1.2897532319955871
   },
   "QR1 CLOSE 0.43": {
    "kmin": 32,
    "m": 0.0028502660068039686,
    "dbar": 0.00027224503951869816,
    "kpred": 20.93897476951611,
    "ratio": 1.5282505639477164
   },
   "QR1 CLOSE 0.556": {
    "kmin": 24,
    "m": 0.0028502660068039686,
    "dbar": 0.0005391811688638856,
    "kpred": 10.572572528116272,
    "ratio": 2.270024626095056
   },
   "QR1 CLOSE 0.62": {
    "kmin": 21,
    "m": 0.0028502660068039686,
    "dbar": 0.0006753227601236777,
    "kpred": 8.441196343751171,
    "ratio": 2.487799020993728
   },
   "D3 OPEN 0.05": {
    "kmin": 26,
    "m": 0.0038608063211249505,
    "dbar": -0.0002165330592497606,
    "kpred": 35.66020204491448,
    "ratio": 0.7291041135227633
   },
   "F60 OPEN 0.05": {
    "kmin": 3,
    "m": 0.0003074511244515706,
    "dbar": -0.00022803679392491283,
    "kpred": 2.6965045347270324,
    "ratio": 1.1125514388588598
   },
   "F28 OPEN 0.05": {
    "kmin": 1,
    "m": 8.141649437917517e-05,
    "dbar": -0.0006518197639560075,
    "kpred": 0.24981290498172165,
    "ratio": 4.002995762261234
   }
  },
  "atlas": {
   "QR1 OPEN 0.05": {
    "early": 32,
    "centred": 8,
    "late": 33,
    "signal_kmin_plus4": 0.0007871178663452289
   },
   "QR1 OPEN 0.113": {
    "early": 35,
    "centred": 9,
    "late": 35,
    "signal_kmin_plus4": 0.0005307907834678554
   },
   "QR1 OPEN 0.177": {
    "early": 38,
    "centred": 12,
    "late": 39,
    "signal_kmin_plus4": 0.0004048744057662754
   },
   "QR1 OPEN 0.24": {
    "early": 44,
    "centred": 18,
    "late": 44,
    "signal_kmin_plus4": 0.00030681495767277065
   },
   "QR1 OPEN 0.303": {
    "early": 56,
    "centred": 32,
    "late": 57,
    "signal_kmin_plus4": 0.00011395820883659375
   },
   "QR1 CLOSE 0.4016": {
    "early": 56,
    "centred": 35,
    "late": 57
   },
   "QR1 CLOSE 0.43": {
    "early": 54,
    "centred": 32,
    "late": 55
   },
   "QR1 CLOSE 0.556": {
    "early": 49,
    "centred": 24,
    "late": 49
   },
   "QR1 CLOSE 0.62": {
    "early": 47,
    "centred": 21,
    "late": 48
   },
   "QC1 OPEN 0.05": {
    "early": 26,
    "centred": 5,
    "late": 27,
    "signal_kmin_plus4": 0.000769372456287367
   },
   "QC1 OPEN 0.113": {
    "early": 28,
    "centred": 6,
    "late": 29,
    "signal_kmin_plus4": 0.0006107740827136488
   },
   "QC1 OPEN 0.177": {
    "early": 31,
    "centred": 8,
    "late": 32,
    "signal_kmin_plus4": 0.0004898355396591329
   },
   "QC1 OPEN 0.24": {
    "early": 35,
    "centred": 11,
    "late": 35,
    "signal_kmin_plus4": 0.000332712284535466
   }
  },
  "signal_optima": {
   "0.05": {
    "k": 53,
    "signal": 0.0034277926207502015
   },
   "0.113": {
    "k": 57,
    "signal": 0.0029522164293902505
   },
   "0.177": {
    "k": 60,
    "signal": 0.0022666010477395897
   },
   "0.24": {
    "k": 61,
    "signal": 0.0014065611077933695
   }
  },
  "d3_walk_transitions": [
   [
    0,
    109
   ],
   [
    48,
    108
   ],
   [
    60,
    107
   ],
   [
    76,
    106
   ]
  ],
  "tilt_thresholds": {
   "r_y": 0.0120242701972606,
   "r_x": 0.3291557773547862,
   "ratio": 27.37428317518807
  },
  "temperatures_6GHz_K": {
   "0.4016": 0.33832816568394325,
   "0.3176": 0.4376534186418712,
   "0.9137": 0.09291962210271755,
   "0.303": 0.4602566461356928,
   "0.05": 2.877144620637048
  },
  "noise": {
   "8": {
    "nu": 0.00014285083624154138,
    "threshold": 6.493733179679939e-06,
    "predicted": 6.491344342940408e-06
   },
   "12": {
    "nu": 0.0007871178663452289,
    "threshold": 3.5733487986966406e-05,
    "predicted": 3.572124161832502e-05
   },
   "20": {
    "nu": 0.001864391635397749,
    "threshold": 8.445255955585873e-05,
    "predicted": 8.44270764603916e-05
   },
   "30": {
    "nu": 0.002779987775572067,
    "threshold": 0.00012569049981053793,
    "predicted": 0.00012565777481832185
   },
   "53": {
    "nu": 0.0034277926207502015,
    "threshold": 0.0001547647246982753,
    "predicted": 0.00015473828658185695
   },
   "70": {
    "nu": 0.003233792842473573,
    "threshold": 0.0001460466812777672,
    "predicted": 0.00014603736442986293
   },
   "80": {
    "nu": 0.0030309882853479454,
    "threshold": 0.00013693728751645873,
    "predicted": 0.00013693433620709516
   },
   "88": {
    "nu": 0.0028502660068039686,
    "threshold": 0.00012881717468521403,
    "predicted": 0.00012881626721317208
   }
  },
  "power_law_floor_at_C_0.05": {
   "all valleys": 1343.1495222586009,
   "band max, width 5": 341.8956634538242,
   "band q90, width 5": 452.97518457165245,
   "band max, width 10": 458.07113022823546,
   "band q90, width 10": 865.2548510106608,
   "per-floor max": 524.698337961846
  },
  "sweep_shots": 115200000.0
 }
}
